Ecology, Spatial Structure, and Selection Pressure Induce Strong Signatures in Phylogenetic Structure

Evolutionary dynamics are shaped by a variety of fundamental, generic drivers, including spatial structure, ecology, and selection pressure. These drivers impact the trajectory of evolution, and have been hypothesized to influence phylogenetic structure. Here, we set out to assess (1) if spatial structure, ecology, and selection pressure leave detectable signatures in phylogenetic structure, (2) the extent, in particular, to which ecology can be detected and discerned in the presence of spatial structure, and (3) the extent to which these phylogenetic signatures generalize across evolutionary systems. To this end, we analyze phylogenies generated by manipulating spatial structure, ecology, and selection pressure within three computational models of varied scope and sophistication. We find that selection pressure, spatial structure, and ecology have characteristic effects on phylogenetic metrics, although these effects are complex and not always intuitive. Signatures have some consistency across systems when using equivalent taxonomic unit definitions (e.g., individual, genotype, species). Further, we find that sufficiently strong ecology can be detected in the presence of spatial structure. We also find that, while low-resolution phylogenetic reconstructions can bias some phylogenetic metrics, high-resolution reconstructions recapitulate them faithfully. Although our results suggest potential for evolutionary inference of spatial structure, ecology, and selection pressure through phylogenetic analysis, further methods development is needed to distinguish these drivers' phylometric signatures from each other and to appropriately normalize phylogenetic metrics. With such work, phylogenetic analysis could provide a versatile toolkit to study large-scale evolving populations.

==> hstrat/examples/_SimpleGenomeAnnotatedWithDenseRetention.py <==
import random
import typing

import opytional as opyt

from hstrat import hstrat


class SimpleGenomeAnnotatedWithDenseRetention:

    content: float
    annotation: hstrat.HereditaryStratigraphicColumn

    def __init__(
        self: "SimpleGenomeAnnotatedWithDenseRetention",
        content_: typing.Optional[float] = None,
        annotation_: typing.Optional[
            hstrat.HereditaryStratigraphicColumn
        ] = None,
    ) -> None:
        self.content = opyt.or_value(
            content_,
            random.uniform(0, 100),
        )
        self.annotation = opyt.or_value(
            annotation_,
            hstrat.HereditaryStratigraphicColumn(
                hstrat.fixed_resolution_algo.Policy(4),
            ),
        )

    def CreateOffspring(
        self: "SimpleGenomeAnnotatedWithDenseRetention",
    ) -> "SimpleGenomeAnnotatedWithDenseRetention":
        return SimpleGenomeAnnotatedWithDenseRetention(
            self.content + random.uniform(0.0, 1.0) % 100.0,
            self.annotation.CloneDescendant(),
        )


==> hstrat/examples/_SimpleGenomeAnnotatedWithSparseRetention.py <==
import random
import typing

import opytional as opyt

from hstrat import hstrat


class SimpleGenomeAnnotatedWithSparseRetention:

    content: float
    annotation: hstrat.HereditaryStratigraphicColumn

    def __init__(
        self: "SimpleGenomeAnnotatedWithSparseRetention",
        content_: typing.Optional[float] = None,
        annotation_: typing.Optional[
            hstrat.HereditaryStratigraphicColumn
        ] = None,
    ) -> None:
        self.content = opyt.or_value(
            content_,
            random.uniform(0, 100),
        )
        self.annotation = opyt.or_value(
            annotation_,
            hstrat.HereditaryStratigraphicColumn(
                hstrat.fixed_resolution_algo.Policy(25),
            ),
        )

    def CreateOffspring(
        self: "SimpleGenomeAnnotatedWithSparseRetention",
    ) -> "SimpleGenomeAnnotatedWithSparseRetention":
        return SimpleGenomeAnnotatedWithSparseRetention(
            self.content + random.uniform(0.0, 1.0) % 100.0,
            self.annotation.CloneDescendant(),
        )


==> hstrat/examples/ascii_stratum_retention_viz.py <==
#!/usr/bin/python3

from hstrat import hstrat

if __name__ == "__main__":

    for policy in (
        hstrat.fixed_resolution_algo.Policy(3),
        hstrat.recency_proportional_resolution_algo.Policy(3),
    ):
        print()
        print(policy)

        col = hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=policy,
        )
        for __ in range(20):
            col.DepositStratum()

        print(hstrat.col_to_ascii(col))


==> hstrat/examples/pairwise_inference.py <==
#!/usr/bin/python3

from hstrat import hstrat

if __name__ == "__main__":

    print("creating founder1 and founder2, which share no ancestry...")
    founder1 = hstrat.HereditaryStratigraphicColumn(
        # retain strata from every generation
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(1)
    )
    founder2 = hstrat.HereditaryStratigraphicColumn(
        # retain strata from every third generation
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(3),
    )

    print(
        "   ",
        "do founder1 and founder2 share any common ancestor?",
        hstrat.does_have_any_common_ancestor(founder1, founder2),
    )

    print()
    print("creating child1 from founder1...")
    child1 = founder1.CloneDescendant()

    print(
        "   ",
        "do founder1 and child1 share any common ancestor?",
        hstrat.does_have_any_common_ancestor(founder1, child1),
    )

    print(
        "   ",
        "do founder2 and child1 share any common ancestor?",
        hstrat.does_have_any_common_ancestor(founder2, child1),
    )

    print()
    print("creating descendant1a, 10 generations removed from founder1...")
    descendant1a = founder1.Clone()
    for __ in range(10):
        descendant1a.DepositStratum()

    print("creating descendant1b, 50 generations removed from founder1...")
    descendant1b = founder1.Clone()
    for __ in range(50):
        descendant1b.DepositStratum()

    print(
        "   ",
        "estimate descendant1a generations since MRCA with descendant1b?",
        hstrat.calc_ranks_since_mrca_bounds_with(
            descendant1a, descendant1b, prior="arbitrary"
        ),
    )
    print(
        "   ",
        "estimate descendant1b generations since MRCA with descendant1a?",
        hstrat.calc_ranks_since_mrca_bounds_with(
            descendant1b, descendant1a, prior="arbitrary"
        ),
    )
    print(
        "estimate generation of MRCA between descendant1a and descendant1b?",
        hstrat.calc_rank_of_mrca_bounds_between(
            descendant1a, descendant1b, prior="arbitrary"
        ),
    )

    print()
    print("creating descendant2a, 10 generations removed from founder2...")
    descendant2a = founder2.Clone()
    for __ in range(10):
        descendant2a.DepositStratum()
    print("creating descendant2b, 20 generations removed from descendant2a...")
    descendant2b = descendant2a.Clone()
    for __ in range(20):
        descendant2b.DepositStratum()
    print("creating descendant2c, 5 generations removed from descendant2a...")
    descendant2c = descendant2a.Clone()
    for __ in range(5):
        descendant2c.DepositStratum()

    print(
        "   ",
        "estimate descendant2b generations since MRCA with descendant2c?",
        hstrat.calc_ranks_since_mrca_bounds_with(
            descendant2b, descendant2c, prior="arbitrary"
        ),
    )
    print(
        "   ",
        "estimate descendant2c generations since MRCA with descendant2b?",
        hstrat.calc_ranks_since_mrca_bounds_with(
            descendant2c, descendant2b, prior="arbitrary"
        ),
    )
    print(
        "   ",
        "estimate generation of MRCA between descendant2b and descendant2c?",
        hstrat.calc_rank_of_mrca_bounds_between(
            descendant2b, descendant2c, prior="arbitrary"
        ),
    )
    print(
        "    ^^^ "
        "note MRCA estimate uncertainty, "
        "caused by sparser stratum retention policy"
    )


==> hstrat/examples/policy_parameterization.py <==
#!/usr/bin/python3

from hstrat import hstrat

if __name__ == "__main__":

    for target_exact_absolute_mrca_uncertainty in (8, 127):
        for algo in (
            hstrat.geom_seq_nth_root_tapered_algo,
            hstrat.fixed_resolution_algo,
            hstrat.recency_proportional_resolution_algo,
        ):
            print("stratum retention algorithm", algo.__name__)
            print(f"{target_exact_absolute_mrca_uncertainty=}")

            stratum_retention_policy = algo.Policy(
                parameterizer=hstrat.PropertyAtMostParameterizer(
                    target_value=target_exact_absolute_mrca_uncertainty,
                    policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                        at_num_strata_deposited=256,
                        at_rank=0,
                    ),
                    param_lower_bound=1,
                    param_upper_bound=1024,
                ),
            )
            print("   parameterized policy", stratum_retention_policy)

            provided_exact_absolute_mrca_uncertainty = (
                stratum_retention_policy.CalcMrcaUncertaintyAbsExact(
                    first_num_strata_deposited=256,
                    second_num_strata_deposited=256,
                    actual_rank_of_mrca=0,
                )
            )
            print(f"   {provided_exact_absolute_mrca_uncertainty=}")
            print()


==> hstrat/examples/population_inference.py <==
#!/usr/bin/python3

import random
import typing

from _SimpleGenomeAnnotatedWithDenseRetention import (
    SimpleGenomeAnnotatedWithDenseRetention,
)

# see here for example of how to incorporate hstrat into a custom genome
from _SimpleGenomeAnnotatedWithSparseRetention import (
    SimpleGenomeAnnotatedWithSparseRetention,
)

from hstrat import hstrat


def evolve_drift_synchronous(GenomeType: typing.Type) -> typing.List:
    population = [GenomeType() for __ in range(10)]
    # synchronous generations
    for generation in range(100):
        parents = random.choices(population, k=len(population))
        population = [parent.CreateOffspring() for parent in parents]

    return population


def evolve_tournament_synchronous(GenomeType: typing.Type) -> typing.List:
    population = [GenomeType() for __ in range(20)]

    # asynchronous generations
    for generation in range(100):
        # tournament selection with tournament size 7
        parents = [
            min(
                random.sample(population, k=7),
                key=lambda genome: genome.content,
            )
            for __ in population
        ]
        population = [parent.CreateOffspring() for parent in parents]

    return population


def evolve_tournament_asynchronous(GenomeType: typing.Type) -> typing.List:
    population = [GenomeType() for __ in range(20)]

    # asynchronous generations
    for generation in range(100 * 20):
        # tournament selection with tournament size 7
        random.shuffle(population)
        population[0] = min(
            random.sample(population, k=7),
            key=lambda genome: genome.content,
        ).CreateOffspring()

    return population


if __name__ == "__main__":
    for genome_type in (
        SimpleGenomeAnnotatedWithDenseRetention,
        SimpleGenomeAnnotatedWithSparseRetention,
    ):
        for experiment in (
            evolve_drift_synchronous,
            evolve_tournament_synchronous,
            evolve_tournament_asynchronous,
        ):
            print("genome type", genome_type.__name__)
            print("experiment", experiment.__name__)

            extant_population = experiment(genome_type)
            min_generations = min(
                genome.annotation.GetNumStrataDeposited()
                for genome in extant_population
            )
            print("   min generations elapsed", min_generations)
            max_generations = max(
                genome.annotation.GetNumStrataDeposited()
                for genome in extant_population
            )
            print("   max generations elapsed", max_generations)

            mrca_lb, mrca_ub = hstrat.calc_rank_of_mrca_bounds_among(
                (genome.annotation for genome in extant_population),
                prior="arbitrary",
            )
            print(
                "   population MRCA estmated between generation",
                mrca_lb,
                "and",
                mrca_ub,
            )

            print()


==> hstrat/examples/run_all.sh <==
#!/bin/bash

set -e

# cd to scrip directory
# adapted from https://stackoverflow.com/a/6393573
cd "${0%/*}"

# adapted from https://unix.stackexchange.com/a/556639
GLOBIGNORE='_*';
for example in *.py; do
  python3 "${example}"
done


==> hstrat/examples/serialization_col.py <==
#!/usr/bin/python3

import gzip
import io
import json
import os
import tempfile

import yaml

from hstrat import hstrat

if __name__ == "__main__":

    policy = hstrat.recency_proportional_resolution_algo.Policy(3)

    col = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
    )
    for __ in range(100):
        col.DepositStratum()

    print("export hereditary stragitraphic columns to pandas dataframe")
    print(hstrat.col_to_dataframe(col))
    print()

    # horizontal divider, adapted from https://stackoverflow.com/a/42762743
    os.system(r"""printf '%*s\n' "${COLUMNS:-$(tput cols)}" '' | tr ' ' -""")

    with tempfile.NamedTemporaryFile("w+") as tmp:
        print(f"serialize column as json to file {tmp.name}")
        json.dump(hstrat.col_to_records(col), tmp, indent=4)
        tmp.flush()
        os.system(f"set -x; head -c 500 {tmp.name} | head -n 10")
        print("...")
        print("show file size")
        os.system(f"set -x; du -b {tmp.name}")
        print()

        tmp.seek(0)
        deserialized = hstrat.col_from_records(json.load(tmp))
        print(f"deserialized and original equal? {deserialized == col}")
        print()

    # horizontal divider, adapted from https://stackoverflow.com/a/42762743
    os.system(r"""printf '%*s\n' "${COLUMNS:-$(tput cols)}" '' | tr ' ' -""")

    with tempfile.NamedTemporaryFile("w+") as tmp:
        print(f"serialize column as yaml to file {tmp.name}")
        yaml.dump(hstrat.col_to_records(col), tmp)
        tmp.flush()
        os.system(f"set -x; head -c 500 {tmp.name} | head -n 10")
        print("...")
        print("show file size")
        os.system(f"set -x; du -b {tmp.name}")
        print()

        tmp.seek(0)
        deserialized = hstrat.col_from_records(yaml.safe_load(tmp))
        print(f"deserialized and original equal? {deserialized == col}")
        print()

    # horizontal divider, adapted from https://stackoverflow.com/a/42762743
    os.system(r"""printf '%*s\n' "${COLUMNS:-$(tput cols)}" '' | tr ' ' -""")

    with tempfile.NamedTemporaryFile("w+b") as tmp:
        tmp_gz = gzip.GzipFile(mode="w+b", fileobj=tmp)
        print(f"serialize column as json to file {tmp.name} with gzip")
        json.dump(hstrat.col_to_records(col), io.TextIOWrapper(tmp_gz))
        tmp.flush()
        os.system(
            f"set -x; cat {tmp.name} | gunzip | head -c 500 | head -n 10"
        )
        print("...")
        print("show file size")
        os.system(f"set -x; du -b {tmp.name}")
        print()

        with gzip.open(tmp.name, "r") as tmp_gz_in:
            records = json.load(io.TextIOWrapper(tmp_gz_in))
            deserialized = hstrat.col_from_records(records)
            print(f"deserialized and original equal? {deserialized == col}")


==> hstrat/examples/serialization_pop.py <==
#!/usr/bin/python3

import gzip
import io
import json
import os
import random
import tempfile

import yaml

from hstrat import hstrat

if __name__ == "__main__":

    policy = hstrat.recency_proportional_resolution_algo.Policy(3)

    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
    )
    pop = [common_ancestor.CloneDescendant() for __ in range(10)]

    for __ in range(100):
        target = random.randrange(len(pop))
        pop[target] = random.choice(pop).CloneDescendant()

    print(
        "export population of hereditary stragitraphic columns "
        "to pandas dataframe"
    )
    print(hstrat.pop_to_dataframe(pop))
    print()

    # horizontal divider, adapted from https://stackoverflow.com/a/42762743
    os.system(r"""printf '%*s\n' "${COLUMNS:-$(tput cols)}" '' | tr ' ' -""")

    with tempfile.NamedTemporaryFile("w+") as tmp:
        print(f"serialize population as json to file {tmp.name}")
        json.dump(hstrat.pop_to_records(pop), tmp, indent=4)
        tmp.flush()
        os.system(f"set -x; head -c 500 {tmp.name} | head -n 10")
        print("...")
        print("show file size")
        os.system(f"set -x; du -b {tmp.name}")
        print()

        tmp.seek(0)
        deserialized = hstrat.pop_from_records(json.load(tmp))
        print(f"deserialized and original equal? {deserialized == pop}")
        print()

    # horizontal divider, adapted from https://stackoverflow.com/a/42762743
    os.system(r"""printf '%*s\n' "${COLUMNS:-$(tput cols)}" '' | tr ' ' -""")

    with tempfile.NamedTemporaryFile("w+") as tmp:
        print(f"serialize population as yaml to file {tmp.name}")
        yaml.dump(hstrat.pop_to_records(pop), tmp)
        tmp.flush()
        os.system(f"set -x; head -c 500 {tmp.name} | head -n 10")
        print("...")
        print("show file size")
        os.system(f"set -x; du -b {tmp.name}")
        print()

        tmp.seek(0)
        deserialized = hstrat.pop_from_records(yaml.safe_load(tmp))
        print(f"deserialized and original equal? {deserialized == pop}")
        print()

    # horizontal divider, adapted from https://stackoverflow.com/a/42762743
    os.system(r"""printf '%*s\n' "${COLUMNS:-$(tput cols)}" '' | tr ' ' -""")

    with tempfile.NamedTemporaryFile("w+b") as tmp:
        tmp_gz = gzip.GzipFile(mode="w+b", fileobj=tmp)
        print(f"serialize population as json to file {tmp.name} with gzip")
        json.dump(hstrat.pop_to_records(pop), io.TextIOWrapper(tmp_gz))
        tmp.flush()
        os.system(
            f"set -x; cat {tmp.name} | gunzip | head -c 500 | head -n 10"
        )
        print("...")
        print("show file size")
        os.system(f"set -x; du -b {tmp.name}")
        print()

        with gzip.open(tmp.name, "r") as tmp_gz_in:
            records = json.load(io.TextIOWrapper(tmp_gz_in))
            deserialized = hstrat.pop_from_records(records)
            print(f"deserialized and original equal? {deserialized == pop}")


==> hstrat/examples/test_drive.py <==
#!/usr/bin/python3

import os
import random

import opytional as opyt

from hstrat import hstrat

try:
    from Bio import Phylo as BioPhylo
except (ImportError, ModuleNotFoundError) as e:
    print("biopython required for tree reconstruction example")
    print("python3 -m pip install biopython")
    raise e

assets_path = os.path.join(os.path.dirname(__file__), "assets")

if __name__ == "__main__":
    print("loaded template phylogeny from assets/example.newick:")
    template_tree = BioPhylo.read(f"{assets_path}/example.newick", "newick")
    template_tree.rooted = True
    BioPhylo.draw_ascii(template_tree)
    for clade in template_tree.find_clades():
        clade.branch_length = int(opyt.or_value(clade.branch_length, 0))

    print("simulated hstrat column inheritance along template phylogeny:")
    extant_population = hstrat.descend_template_phylogeny_biopython(
        template_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            hstrat.recency_proportional_resolution_algo.Policy(5)
        ),
    )

    depth_lookup = template_tree.depths()
    clade_lookup = {v: k for k, v in depth_lookup.items()}
    for column in extant_population:
        generation = column.GetNumStrataDeposited() - 1
        clade = clade_lookup[generation]
        print(clade.name, f"{generation} generations ==>", column)

    print()
    print("a few pairwise comparisons via hstrat columns")
    for _rep in range(8):
        c1, c2 = random.sample(extant_population, 2)
        print(
            "hstrat.calc_rank_of_mrca_bounds_between "
            f"{clade_lookup[c1.GetNumStrataDeposited() - 1].name} & {clade_lookup[c2.GetNumStrataDeposited() - 1].name}: "
            f"{hstrat.calc_rank_of_mrca_bounds_between(c1, c2, prior='arbitrary')}"
        )


==> hstrat/examples/tree_reconstruction.py <==
#!/usr/bin/python3

import itertools as it
import random
import string
import typing

import numpy as np

from hstrat import _auxiliary_lib as hstrat_auxlib
from hstrat import hstrat

try:
    from Bio import Phylo
    from Bio.Phylo.TreeConstruction import (
        DistanceMatrix,
        DistanceTreeConstructor,
    )
except (ImportError, ModuleNotFoundError) as e:
    print("biopython required for tree reconstruction example")
    print("python3 -m pip install biopython")
    raise e

from _SimpleGenomeAnnotatedWithDenseRetention import (
    SimpleGenomeAnnotatedWithDenseRetention,
)

# see here for example of how to incorporate hstrat into a custom genome
from _SimpleGenomeAnnotatedWithSparseRetention import (
    SimpleGenomeAnnotatedWithSparseRetention,
)


def to_tril(matrix):
    return [row[:row_idx] + [0] for row_idx, row in enumerate(matrix.tolist())]


def evolve_drift_synchronous(GenomeType: typing.Type) -> typing.List:
    population = [GenomeType() for __ in range(25)]
    # synchronous generations
    for generation in range(100):
        parents = random.choices(population, k=len(population))
        population = [parent.CreateOffspring() for parent in parents]

    return population


if __name__ == "__main__":

    # ensure reproducible results
    # and avoid edge cases not handled in this simple example
    hstrat_auxlib.seed_random(2)

    for genome_type in (
        SimpleGenomeAnnotatedWithDenseRetention,
        SimpleGenomeAnnotatedWithSparseRetention,
    ):
        print("genome type", genome_type.__name__)

        extant_population = evolve_drift_synchronous(genome_type)

        # NOTE: this tree reconstruction approach is naive and fragile...
        # a more sophisticated, robust reconstruction approach is currently
        # being developed and will be an upcoming library feature
        distance_matrix = np.array(
            [
                [
                    sum(
                        it.chain(
                            hstrat.calc_ranks_since_mrca_bounds_with(
                                i, j, prior="arbitrary"
                            ),
                            hstrat.calc_ranks_since_mrca_bounds_with(
                                j, i, prior="arbitrary"
                            ),
                        )
                    )
                    if i != j
                    else 0.0
                    for j in (g.annotation for g in extant_population)
                ]
                for i in (g.annotation for g in extant_population)
            ]
        )
        taxon_labels = [*string.ascii_lowercase[: len(extant_population)]]
        bio_dm = DistanceMatrix(
            taxon_labels,
            to_tril(distance_matrix),
        )
        tree = DistanceTreeConstructor().upgma(bio_dm)

        Phylo.draw_ascii(tree)


==> hstrat/hstrat/_auxiliary_lib/_AnyTreeAscendingIter.py <==
import typing

import anytree


def AnyTreeAscendingIter(
    node: anytree.AnyNode,
) -> typing.Iterator[anytree.AnyNode]:
    """Iterate over the ancestors of a given node in ascending order.

    Parameters
    ----------
    node : anytree.AnyNode
        A node in an anytree tree.

    Yields
    ------
    anytree.AnyNode
        The sequence of anytree.AnyNode objects representing the lineage of
        the given node in ascending order, starting from the node itself.

    Examples
    --------
    >>> root = anytree.Node("A")
    >>> b = anytree.Node("B", parent=root)
    >>> c = anytree.Node("C", parent=b)
    >>> d = anytree.Node("D", parent=b)
    >>> e = anytree.Node("E", parent=c)
    >>> f = anytree.Node("F", parent=d)
    >>> g = anytree.Node("G", parent=d)
    >>> list(AnyTreeAscendingIter(e))
    [Node('/A/B/C/E'), Node('/A/B/C'), Node('/A/B'), Node('/A')]
    """
    while node is not None:
        yield node
        node = node.parent


==> hstrat/hstrat/_auxiliary_lib/_AnyTreeFastLeafIter.py <==
import typing

import anytree

from ._AnyTreeFastPreOrderIter import AnyTreeFastPreOrderIter


def AnyTreeFastLeafIter(
    node: anytree.AnyNode,
) -> typing.Iterator[anytree.AnyNode]:
    """Efficiently iterate over the leaf nodes of an AnyTree structure

    Parameters
    ----------
    node : anytree.AnyNode
        The root node of the tree (or subtree) for which the leaf nodes are to
        be iterated.

    Returns
    -------
    typing.Iterator[anytree.AnyNode]
        An iterator over leaf nodes of the tree (or subtree) rooted at `node`.
    """
    yield from filter(lambda x: x.is_leaf, AnyTreeFastPreOrderIter(node))


==> hstrat/hstrat/_auxiliary_lib/_AnyTreeFastLevelOrderIter.py <==
from collections import deque
import typing

import anytree


class AnyTreeFastLevelOrderIter:
    r"""Iterator that traverses an `anytree.AnyNode` tree using level-order
    strategy.

    Parameters
    ----------
    root : anytree.AnyNode
        The root node of the tree to iterate over.

    Examples
    --------
    Given the following tree:

        a
       / \
      b   c
     / \   \
    d   e   f

    We can create an instance of `AnyTreeFastLevelOrderIter` and use it to iterate over the tree:

    >>> from anytree import Node
    >>> root = Node("a")
    >>> b = Node("b", parent=root)
    >>> c = Node("c", parent=root)
    >>> d = Node("d", parent=b)
    >>> e = Node("e", parent=b)
    >>> f = Node("f", parent=c)
    >>> for node in AnyTreeFastLevelOrderIter(root):
    ...     print(node.name)
    ...
    a
    b
    c
    d
    e
    f

    Notes
    -----
    This implementationis faster than the `LevelOrderIter` implementation provided by `anytree` (especially for large trees). Because it is iterative instead of recursive, it will won't cause recursion limit errors.
    """

    _queue: typing.Deque[anytree.AnyNode]

    def __init__(
        self: "AnyTreeFastLevelOrderIter", root: anytree.AnyNode
    ) -> None:
        """Initialize the iterator.

        Parameters
        ----------
        root : anytree.AnyNode
            The root node of the tree to iterate over.
        """
        self._queue = deque([root])

    def __iter__(
        self: "AnyTreeFastLevelOrderIter",
    ) -> "AnyTreeFastLevelOrderIter":
        """Return the iterator object itself.

        Returns
        -------
        AnyTreeFastLevelOrderIter
            The iterator object itself.
        """
        return self

    def __next__(self: "AnyTreeFastLevelOrderIter") -> anytree.AnyNode:
        """Return the next node in level-order traversal.

        Returns
        -------
        anytree.AnyNode
            The next node in level-order traversal.

        Raises
        ------
        StopIteration
            When there are no more nodes to traverse.
        """
        if not self._queue:
            raise StopIteration

        node = self._queue.popleft()
        self._queue.extend(node.children)

        return node


==> hstrat/hstrat/_auxiliary_lib/_AnyTreeFastPostOrderIter.py <==
from collections import deque
import typing

import anytree


class AnyTreeFastPostOrderIter:
    r"""Iterator that traverses an `anytree.AnyNode` tree using post-order
    strategy (children, self).

    Parameters
    ----------
    root : anytree.AnyNode
        The root node of the tree to iterate over.

    Examples
    --------
    Given the following tree:

        a
       / \
      b   c
     / \   \
    d   e   f

    We can create an instance of `AnyTreeFastPostOrderIter` and use it to
    iterate over the tree:

    >>> from anytree import Node
    >>> root = Node("a")
    >>> b = Node("b", parent=root)
    >>> c = Node("c", parent=root)
    >>> d = Node("d", parent=b)
    >>> e = Node("e", parent=b)
    >>> f = Node("f", parent=c)
    >>> for node in AnyTreeFastPostOrderIter(root):
    ...     print(node.name)
    ...
    d
    e
    b
    f
    c
    a

    Notes
    -----
    This implementationis faster than the `PostOrderIter` implementation provided by `anytree` (especially for large trees). Because it is iterative instead of recursive, it will won't cause recursion limit errors.
    """

    _stack: typing.Deque[anytree.AnyNode]
    _visited: typing.Set[anytree.AnyNode]
    _current: anytree.AnyNode
    _next_node: typing.Optional[anytree.AnyNode]

    def __init__(
        self: "AnyTreeFastPostOrderIter", root: anytree.AnyNode
    ) -> None:
        """Initialize the iterator.

        Parameters
        ----------
        root : anytree.AnyNode
            The root node of the tree to iterate over.
        """
        self._stack = deque()
        self._visited = set()
        self._current = root
        self._next_node = None
        self._traverse_leftmost_path()

    def _traverse_leftmost_path(self: "AnyTreeFastPostOrderIter"):
        """Traverse the leftmost path of the current node, adding visited nodes
        to the stack and setting `_next_node` to the current node when we reach
        the end of the path.

        Also updates the `_visited` set to avoid revisiting nodes.
        """
        while self._current is not None:
            self._stack.append(self._current)
            for child in self._current.children:
                if child not in self._visited:
                    self._current = child
                    break
            else:
                self._next_node = self._current
                self._visited.add(self._current)
                self._current = None

    def __iter__(
        self: "AnyTreeFastPostOrderIter",
    ) -> "AnyTreeFastPostOrderIter":
        """Return the iterator object itself.

        Returns
        -------
        AnyTreeFastPostOrderIter
            The iterator object itself.
        """
        return self

    def __next__(self: "AnyTreeFastPostOrderIter") -> anytree.AnyNode:
        """Return the next node in post-order traversal.

        Returns
        -------
        anytree.AnyNode
            The next node in post-order traversal.

        Raises
        ------
        StopIteration
            When there are no more nodes to traverse.
        """
        if self._next_node is None:
            raise StopIteration
        node = self._next_node
        self._next_node = None
        if len(self._stack) == 0:
            return node
        parent = self._stack.pop()
        if parent.parent is not None and parent.parent not in self._visited:
            self._current = parent.parent
            self._traverse_leftmost_path()
        return node


==> hstrat/hstrat/_auxiliary_lib/_AnyTreeFastPreOrderIter.py <==
import typing

import anytree


class AnyTreeFastPreOrderIter:
    r"""Iterator that traverses an `anytree.AnyNode` tree using pre-order
    strategy (self, children).

    Parameters
    ----------
    root : anytree.AnyNode
        The root node of the tree to iterate over.

    Examples
    --------
    Given the following tree:

        a
       / \
      b   c
     / \   \
    d   e   f

    We can create an instance of `AnyTreeFastPreOrderIter` and use it to
    iterate over the tree:

    >>> from anytree import Node
    >>> root = Node("a")
    >>> b = Node("b", parent=root)
    >>> c = Node("c", parent=root)
    >>> d = Node("d", parent=b)
    >>> e = Node("e", parent=b)
    >>> f = Node("f", parent=c)
    >>> for node in AnyTreeFastPreOrderIter(root):
    ...     print(node.name)
    ...
    a
    b
    c
    d
    e
    f

    Notes
    -----
    This implementationis faster than the `PreOrderIter` implementation provided by `anytree` (especially for large trees). Because it is iterative instead of recursive, it will won't cause recursion limit errors.
    """

    _stack: typing.List[anytree.AnyNode]

    def __init__(
        self: "AnyTreeFastPreOrderIter", root: anytree.AnyNode
    ) -> None:
        """Initialize the iterator.

        Parameters
        ----------
        root : anytree.AnyNode
            The root node of the tree to iterate over.
        """
        self._stack = [root]

    def __iter__(self: "AnyTreeFastPreOrderIter") -> "AnyTreeFastPreOrderIter":
        """Return the iterator object itself.

        Returns
        -------
        AnyTreeFastPreOrderIter
            The iterator object itself.
        """
        return self

    def __next__(self: "AnyTreeFastPreOrderIter") -> anytree.AnyNode:
        """Return the next node in pre-order traversal.

        Returns
        -------
        anytree.AnyNode
            The next node in pre-order traversal.

        Raises
        ------
        StopIteration
            When there are no more nodes to traverse.
        """
        if not self._stack:
            raise StopIteration

        node = self._stack.pop()

        if node.children:
            self._stack.extend(reversed(node.children))

        return node


==> hstrat/hstrat/_auxiliary_lib/_BioPhyloTree.py <==
from unittest.mock import MagicMock
import warnings

try:
    with warnings.catch_warnings(record=True) as w:
        import Bio.Phylo.TreeConstruction as BioPhyloTree

        _ = BioPhyloTree

        if w:  # pragma: no cover
            warnings.warn(
                "ImportWarning: warnings from Biopython import were silenced.",
                ImportWarning,
            )
except:  # pragma: no cover
    warnings.warn(
        "ImportWarning: Bio.Phylo.TreeConstruction import failed; "
        "inserting a no-op mock for BioPhyloTree."
    )
    BioPhyloTree = MagicMock()


==> hstrat/hstrat/_auxiliary_lib/_CopyableSeriesItemsIter.py <==
import typing

import pandas as pd


class CopyableSeriesItemsIter:
    """An iterator that returns (index, value) pairs from a Pandas series.

    Parameters
    ----------
    series : pd.Series
        The series to iterate over.

    Returns
    -------
    CopyableSeriesItemsIter
        An iterator object that returns (index, value) pairs from the series.

    Raises
    ------
    StopIteration
        If there are no more items in the series to iterate over.

    Examples
    --------
    >>> s = pd.Series([1, 2, 3], index=['a', 'b', 'c'])
    >>> c = CopyableSeriesItemsIter(s)
    >>> list(c)
    [('a', 1), ('b', 2), ('c', 3)]
    """

    _position: int
    _series: pd.Series

    def __init__(self: "CopyableSeriesItemsIter", series: pd.Series) -> None:
        """Initialize a new CopyableSeriesItemsIter instance.

        Parameters
        ----------
        series : pd.Series
            The series to iterate over.
        """
        self._series = series
        self._position = 0

    def __iter__(self: "CopyableSeriesItemsIter") -> "CopyableSeriesItemsIter":
        """Enable iterability.

        Returns
        -------
        CopyableSeriesItemsIter
            The iterator object itself.
        """
        return self

    def __next__(self: "CopyableSeriesItemsIter") -> typing.Tuple:
        """Return the next (index, value) pair from the series.

        Returns
        -------
        typing.Tuple
            A tuple containing the index label and value of the next item in
            the series.

        Raises
        ------
        StopIteration
            If there are no more items in the series to iterate over.
        """
        if self._position >= len(self._series):
            raise StopIteration

        self._position += 1
        return (
            self._series.index[self._position - 1],
            self._series.iloc[self._position - 1],
        )


==> hstrat/hstrat/_auxiliary_lib/_HereditaryStratigraphicArtifact.py <==
import typing

# use string alias due to circular module initialization issue
HereditaryStratigraphicArtifact = typing.Union[
    "HereditaryStratigraphicColumn",
    "HereditaryStratigraphicSpecimen",
]


==> hstrat/hstrat/_auxiliary_lib/_RecursionLimit.py <==
import sys


# adapted from https://medium.com/analytics-vidhya/increase-maximum-recursion-depth-in-python-using-context-manager-1c67eaf4e71b
class RecursionLimit:
    """Context manager to temporarily override recursion limit."""

    def __init__(self, limit):
        self.limit = limit
        self.cur_limit = sys.getrecursionlimit()

    def __enter__(self):
        sys.setrecursionlimit(self.limit)

    def __exit__(self, exc_type, exc_value, exc_traceback):
        sys.setrecursionlimit(self.cur_limit)


==> hstrat/hstrat/_auxiliary_lib/_RngStateContext.py <==
import random
from typing import Any


class RngStateContext:
    """A context manager that temporarily reseeds the `random` module random
    number generator (RNG) and restores the original RNG state upon exiting the
    scope.
    """

    def __init__(self, seed: int):
        """Constructs an RngStateContext with the specified seed value.

        Parameters:
        -----------
        seed: int
            The seed value to use for reseeding the RNG temporarily.
        """
        self._saved_state = None
        self.seed = seed

    def __enter__(self) -> None:
        """Enters the context manager and saves the current state of the RNG to
        _saved_state, then reseeds the RNG with the specified seed value."""
        self._saved_state = random.getstate()
        random.seed(self.seed)

    def __exit__(self, exc_type: Any, exc_value: Any, traceback: Any) -> None:
        """Exits the context manager and restores the RNG state to the value
        saved in _saved_state."""
        random.setstate(self._saved_state)


==> hstrat/hstrat/_auxiliary_lib/_ScalarFormatterFixedPrecision.py <==
import matplotlib as mpl


# adapted from https://stackoverflow.com/a/42156450
class ScalarFormatterFixedPrecision(mpl.ticker.ScalarFormatter):

    _precision: int

    def __init__(
        self: "ScalarFormatterFixedPrecision",
        precision: int = 1,
    ) -> None:
        super(ScalarFormatterFixedPrecision, self).__init__()
        self._precision = precision

    # Override function that finds format to use.
    def _set_format(
        self: "ScalarFormatterFixedPrecision",
    ) -> None:
        self.format = "%.1f"


==> hstrat/hstrat/_auxiliary_lib/_alifestd_aggregate_phylogenies.py <==
import typing

import pandas as pd

from ._alifestd_make_ancestor_list_col import alifestd_make_ancestor_list_col
from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids


def alifestd_aggregate_phylogenies(
    phylogeny_dfs: typing.List[pd.DataFrame],
    mutate: bool = False,
) -> pd.DataFrame:
    """Concatenate independent phylogenies, reassigning organism ids to
    prevent collisions.

    Inputs dataframe are not mutated by this operation unless `mutate` set True.
    If mutate set True, operation does not occur in place; still use return
    value to get transformed phylogeny dataframe.
    """

    aggregate_least_available_id = 0

    res = []
    for phylogeny_df in phylogeny_dfs:
        if len(phylogeny_df) == 0:
            res.append(phylogeny_df)
            continue

        if not mutate:
            phylogeny_df = phylogeny_df.copy()
        cur_max_id = phylogeny_df["id"].max()

        if aggregate_least_available_id:
            phylogeny_df["id"] += aggregate_least_available_id
            if "ancestor_id" in phylogeny_df:
                phylogeny_df["ancestor_id"] += aggregate_least_available_id
                phylogeny_df[
                    "ancestor_list"
                ] = alifestd_make_ancestor_list_col(
                    phylogeny_df["id"], phylogeny_df["ancestor_id"]
                )
            else:
                phylogeny_df["ancestor_list"] = (
                    phylogeny_df["ancestor_list"]
                    .apply(
                        lambda ancestor_list_str: str(
                            [
                                ancestor_id + aggregate_least_available_id
                                for ancestor_id in alifestd_parse_ancestor_ids(
                                    ancestor_list_str
                                )
                            ]
                        )
                    )
                    .replace("[]", "[none]")
                )

        aggregate_least_available_id += cur_max_id + 1

        res.append(phylogeny_df)

    res_df = pd.concat(res).reset_index(drop=True)

    # if any dataframes didn't provide ancestor_id, nans will occur
    # strip out ancestor_id column in that case
    if "ancestor_id" in res_df and pd.api.types.is_float_dtype(
        res_df["ancestor_id"]
    ):
        res_df.drop("ancestor_id", axis=1, inplace=True)

    return res_df


==> hstrat/hstrat/_auxiliary_lib/_alifestd_assign_contiguous_ids.py <==
import typing

import numpy as np
import pandas as pd

from ._alifestd_make_ancestor_list_col import alifestd_make_ancestor_list_col
from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids
from ._jit import jit
from ._jit_numba_dict_t import jit_numba_dict_t
from ._jit_numpy_int64_t import jit_numpy_int64_t


@jit(nopython=True)
def _reassign_ids(
    ids: np.array,
    ancestor_ids: np.array,
) -> typing.Tuple[typing.Dict[int, int], np.array]:
    reassignment = jit_numba_dict_t.empty(
        key_type=jit_numpy_int64_t,
        value_type=jit_numpy_int64_t,
    )
    for id_ in ids:
        reassignment[id_] = len(reassignment)

    return reassignment, np.array(
        [reassignment[ancestor_id] for ancestor_id in ancestor_ids]
    )


def alifestd_assign_contiguous_ids(
    phylogeny_df: pd.DataFrame,
    mutate: bool = False,
) -> pd.DataFrame:
    """Reassign so each organism's id corresponds to its row number.

    Organisms retain the same row location; only id numbers change. Input
    dataframe is not mutated by this operation unless `mutate` True.
    """

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    reassignment, ancestor_ids = _reassign_ids(
        phylogeny_df["id"].to_numpy(dtype=np.int64),
        phylogeny_df["ancestor_id"].to_numpy(dtype=np.int64)
        if "ancestor_id" in phylogeny_df
        else np.array([], dtype=int),
    )

    phylogeny_df["id"] = np.arange(len(phylogeny_df))

    if len(ancestor_ids):
        phylogeny_df["ancestor_id"] = ancestor_ids
        phylogeny_df["ancestor_list"] = alifestd_make_ancestor_list_col(
            phylogeny_df["id"], phylogeny_df["ancestor_id"]
        )
    else:
        phylogeny_df["ancestor_list"] = phylogeny_df["ancestor_list"].map(
            lambda ancestor_list_str: str(
                [
                    reassignment[ancestor_id]
                    for ancestor_id in alifestd_parse_ancestor_ids(
                        ancestor_list_str
                    )
                ]
            )
        )
        phylogeny_df.loc[
            phylogeny_df["ancestor_list"] == "[]", "ancestor_list"
        ] = "[none]"

    return phylogeny_df


==> hstrat/hstrat/_auxiliary_lib/_alifestd_assign_root_ancestor_token.py <==
import pandas as pd

from ._alifestd_convert_root_ancestor_token import (
    alifestd_convert_root_ancestor_token,
)


def alifestd_assign_root_ancestor_token(
    phylogeny_df: pd.DataFrame,
    root_ancestor_token: str,
    mutate: bool = False,
) -> pd.DataFrame:
    """Set `root_ancestor_token` for "ancestor_list" column.

    The option `root_ancestor_token` will be sandwiched in brackets to create
    the ancestor list entry for genesis organisms. For example, the token
    "None" will yield the entry "[None]" and the token "" will yield the entry
    """

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    phylogeny_df["ancestor_list"] = alifestd_convert_root_ancestor_token(
        phylogeny_df["ancestor_list"],
        root_ancestor_token,
        mutate=False,  # prevent assign to slice warning
    )

    return phylogeny_df


==> hstrat/hstrat/_auxiliary_lib/_alifestd_collapse_unifurcations.py <==
from collections import Counter
import typing
import warnings

import numpy as np
import pandas as pd

from ._alifestd_assign_contiguous_ids import alifestd_assign_contiguous_ids
from ._alifestd_has_contiguous_ids import alifestd_has_contiguous_ids
from ._alifestd_is_asexual import alifestd_is_asexual
from ._alifestd_is_topologically_sorted import alifestd_is_topologically_sorted
from ._alifestd_make_ancestor_list_col import alifestd_make_ancestor_list_col
from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids
from ._alifestd_topological_sort import alifestd_topological_sort
from ._alifestd_try_add_ancestor_id_col import alifestd_try_add_ancestor_id_col
from ._jit import jit
from ._jit_numpy_int64_t import jit_numpy_int64_t


@jit(nopython=True)
def _collapse_unifurcations(
    ancestor_ids: np.array,
) -> typing.Tuple[np.array, np.array]:
    # assumes contiguous ids

    ref_counts = np.zeros(len(ancestor_ids), dtype=jit_numpy_int64_t)
    for ancestor_id in ancestor_ids:
        ref_counts[ancestor_id] += 1

    ids = np.arange(len(ancestor_ids))

    for pos in range(len(ancestor_ids)):

        ancestor_id = ancestor_ids[pos]
        id_ = ids[pos]
        assert id_ == pos
        assert ancestor_id <= id_
        ref_count = ref_counts[pos]

        if ref_count == 1 and id_ != ancestor_id:
            # percolate ancestor over self
            ancestor_ids[pos] = ancestor_ids[ancestor_id]
            ids[pos] = ids[ancestor_id]
        else:
            # update referenced ancestor
            ancestor_ids[pos] = ids[ancestor_id]

    keep_filter = ref_counts != 1 | (ancestor_ids == ids)

    return keep_filter, ancestor_ids


def _alifestd_collapse_unifurcations_asexual(
    phylogeny_df: pd.DataFrame,
    mutate: bool,
    root_ancestor_token: str,
) -> pd.DataFrame:
    """Optimized implementation for asexual phylogenies."""

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    phylogeny_df = alifestd_try_add_ancestor_id_col(phylogeny_df, mutate=True)

    if not alifestd_is_topologically_sorted(phylogeny_df):
        phylogeny_df = alifestd_topological_sort(phylogeny_df, mutate=True)

    original_ids = phylogeny_df["id"].to_numpy().copy()
    if not alifestd_has_contiguous_ids(phylogeny_df):
        phylogeny_df = alifestd_assign_contiguous_ids(
            phylogeny_df, mutate=True
        )

    keep_filter, ancestor_ids = _collapse_unifurcations(
        phylogeny_df["ancestor_id"].to_numpy()
    )
    drop_filter = ~keep_filter
    phylogeny_df.drop(
        phylogeny_df.index[drop_filter], inplace=True, axis="rows"
    )
    phylogeny_df.loc[:, "id"] = original_ids[keep_filter]
    phylogeny_df.loc[:, "ancestor_id"] = original_ids[
        ancestor_ids[keep_filter]
    ]
    phylogeny_df.loc[:, "ancestor_list"] = alifestd_make_ancestor_list_col(
        phylogeny_df["id"],
        phylogeny_df["ancestor_id"],
        root_ancestor_token=root_ancestor_token,
    )

    return phylogeny_df


def alifestd_collapse_unifurcations(
    phylogeny_df: pd.DataFrame,
    mutate: bool = False,
    root_ancestor_token: str = "none",
) -> pd.DataFrame:
    """Pare record to bypass organisms with one ancestor and one descendant.

    The option `root_ancestor_token` will be sandwiched in brackets to create
    the ancestor list entry for genesis organisms. For example, the token
    "None" will yield the entry "[None]" and the token "" will yield the entry
    "[]". Default "none".

    Input dataframe is not mutated by this operation unless `mutate` set True.
    If mutate set True, operation does not occur in place; still use return
    value to get transformed phylogeny dataframe.
    """

    if "branch_length" in phylogeny_df or "edge_length" in phylogeny_df:
        warnings.warn(
            "alifestd_collapse_unifurcations does not update branch length "
            "columns. Use `origin_time` to recalculate branch lengths for "
            "collapsed phylogeny."
        )

    # special optimized handling for asexual phylogenies
    if alifestd_is_asexual(phylogeny_df):
        return _alifestd_collapse_unifurcations_asexual(
            phylogeny_df,
            mutate=mutate,
            root_ancestor_token=root_ancestor_token,
        )

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    if not alifestd_is_topologically_sorted(phylogeny_df):
        phylogeny_df = alifestd_topological_sort(phylogeny_df, mutate=True)

    phylogeny_df.set_index("id", drop=False, inplace=True)

    ref_counts = Counter(
        id_
        for ancestor_list_str in phylogeny_df["ancestor_list"]
        for id_ in alifestd_parse_ancestor_ids(ancestor_list_str)
    )

    for id_ in phylogeny_df["id"]:
        ancestor_ids = alifestd_parse_ancestor_ids(
            phylogeny_df.loc[id_, "ancestor_list"]
        )
        if len(ancestor_ids) == 1 and ref_counts[id_] == 1:
            # percolate ancestor over self
            (ancestor_id,) = ancestor_ids
            phylogeny_df.loc[id_] = phylogeny_df.loc[ancestor_id]
        elif len(ancestor_ids):
            # update referenced ancestor
            phylogeny_df.loc[id_, "ancestor_list"] = str(
                [
                    phylogeny_df.loc[ancestor_id, "id"]
                    for ancestor_id in ancestor_ids
                ]
            )
        else:
            assert not ancestor_ids
            phylogeny_df.loc[id_, "ancestor_list"] = f"[{root_ancestor_token}]"

    assert "ancestor_id" not in phylogeny_df

    return phylogeny_df.drop_duplicates().reset_index(drop=True)


==> hstrat/hstrat/_auxiliary_lib/_alifestd_convert_root_ancestor_token.py <==
import pandas as pd


def alifestd_convert_root_ancestor_token(
    ancestor_list: pd.Series,
    root_ancestor_token: str,
    mutate: bool = False,
) -> pd.Series:
    """Set `root_ancestor_token` for ancestor_list series.

    The option `root_ancestor_token` will be sandwiched in brackets to create
    the ancestor list entry for genesis organisms. For example, the token
    "None" will yield the entry "[None]" and the token "" will yield the entry
    """

    if not mutate:
        ancestor_list = ancestor_list.copy()

    ancestor_list[
        ancestor_list.str.lower().isin(("[none]", "[]"))
    ] = f"[{root_ancestor_token}]"
    return ancestor_list


==> hstrat/hstrat/_auxiliary_lib/_alifestd_find_chronological_inconsistency.py <==
import typing

import numpy as np
import pandas as pd

from ._alifestd_has_compact_ids import alifestd_has_compact_ids
from ._alifestd_has_contiguous_ids import alifestd_has_contiguous_ids
from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids
from ._jit import jit


@jit(nopython=True)
def _alifestd_find_chronological_inconsistency_contiguous(
    ancestor_ids: np.array, origin_times: np.array
) -> typing.Optional[int]:
    for id_, ancestor_id in enumerate(ancestor_ids):
        # self comparison ok for geneses
        if origin_times[ancestor_id] > origin_times[id_]:
            return id_
    return None


@jit(nopython=True)
def _alifestd_find_chronological_inconsistency_compact(
    ids: np.array, ancestor_ids: np.array, origin_times: np.array
) -> typing.Optional[int]:
    origin_time_lookup = np.empty(len(ids))
    for (id_, origin_time) in zip(ids, origin_times):
        origin_time_lookup[id_] = origin_time

    for id_, ancestor_id in zip(ids, ancestor_ids):
        # self comparison ok for geneses
        if origin_time_lookup[ancestor_id] > origin_time_lookup[id_]:
            return id_
    return None


@jit(nopython=True)
def _alifestd_find_chronological_inconsistency(
    ids: np.array, ancestor_ids: np.array, origin_times: np.array
) -> typing.Optional[int]:
    origin_time_lookup = dict()
    for (id_, origin_time) in zip(ids, origin_times):
        origin_time_lookup[id_] = origin_time

    for id_, ancestor_id in zip(ids, ancestor_ids):
        # self comparison ok for geneses
        if origin_time_lookup[ancestor_id] > origin_time_lookup[id_]:
            return id_
    return None


def alifestd_find_chronological_inconsistency(
    phylogeny_df: pd.DataFrame,
) -> typing.Optional[int]:
    """Return the id of a taxon with origin time precedint its parent's, if
    any are present."""

    if "ancestor_id" in phylogeny_df:
        if alifestd_has_contiguous_ids(phylogeny_df):
            return _alifestd_find_chronological_inconsistency_contiguous(
                phylogeny_df["ancestor_id"].to_numpy(),
                phylogeny_df["origin_time"].to_numpy(),
            )
        elif alifestd_has_compact_ids(phylogeny_df):
            return _alifestd_find_chronological_inconsistency_compact(
                phylogeny_df["id"].to_numpy(),
                phylogeny_df["ancestor_id"].to_numpy(),
                phylogeny_df["origin_time"].to_numpy(),
            )
        else:
            return _alifestd_find_chronological_inconsistency(
                phylogeny_df["id"].to_numpy(),
                phylogeny_df["ancestor_id"].to_numpy(),
                phylogeny_df["origin_time"].to_numpy(),
            )

    phylogeny_df = phylogeny_df.set_index("id", drop=False)

    for _pos, (_idx, row) in enumerate(phylogeny_df.iterrows()):
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            ancestor_loc = phylogeny_df.index.get_loc(ancestor_id)
            if (
                phylogeny_df.iloc[ancestor_loc]["origin_time"]
                > row["origin_time"]
            ):
                return _idx

    return None


==> hstrat/hstrat/_auxiliary_lib/_alifestd_find_leaf_ids.py <==
import typing

import numpy as np
import ordered_set as ods
import pandas as pd

from ._alifestd_has_contiguous_ids import alifestd_has_contiguous_ids
from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids
from ._alifestd_try_add_ancestor_id_col import alifestd_try_add_ancestor_id_col


def alifestd_find_leaf_ids(phylogeny_df: pd.DataFrame) -> typing.List[int]:
    """What ids are not listed in any `ancestor_list`?

    Input dataframe is not mutated by this operation.
    """

    if alifestd_has_contiguous_ids(phylogeny_df):
        phylogeny_df = alifestd_try_add_ancestor_id_col(phylogeny_df)
        if "ancestor_id" in phylogeny_df:

            # root is self ref, but must exclude to handle only-root phylo
            internal_node_idxs = phylogeny_df.loc[
                phylogeny_df["ancestor_id"] != phylogeny_df["id"],
                "ancestor_id",
            ].to_numpy()

            leaf_pos_filter = np.ones(len(phylogeny_df), dtype=np.bool_)
            leaf_pos_filter[internal_node_idxs] = False

            return phylogeny_df.loc[leaf_pos_filter, "id"].to_list()

    all_ids = ods.OrderedSet(phylogeny_df["id"])
    internal_ids = (
        set(
            ancestor_id
            for ancestor_list_str in phylogeny_df["ancestor_list"]
            for ancestor_id in alifestd_parse_ancestor_ids(ancestor_list_str)
        )
        if "ancestor_id" not in phylogeny_df
        else set(
            # root is self ref, but must exclude to handle only-root phylo
            phylogeny_df.loc[
                phylogeny_df["ancestor_id"] != phylogeny_df["id"],
                "ancestor_id",
            ]
        )
    )
    return list(all_ids - internal_ids)


==> hstrat/hstrat/_auxiliary_lib/_alifestd_find_root_ids.py <==
import numpy as np
import pandas as pd


def alifestd_find_root_ids(phylogeny_df: pd.DataFrame) -> np.array:  # int
    """What ids have an empty `ancestor_list`?

    Input dataframe is not mutated by this operation.
    """

    root_df = phylogeny_df[
        phylogeny_df["ancestor_list"].str.lower().isin(("[none]", "[]"))
    ]
    return root_df["id"].to_numpy().copy()


==> hstrat/hstrat/_auxiliary_lib/_alifestd_has_compact_ids.py <==
import pandas as pd


def alifestd_has_compact_ids(phylogeny_df: pd.DataFrame) -> bool:
    """Are id values between 0 and `len(phylogeny_df)`, in any order?

    Input dataframe is not mutated by this operation.
    """
    return len(phylogeny_df) == 0 or (
        phylogeny_df["id"].max() == len(phylogeny_df) - 1
    )


==> hstrat/hstrat/_auxiliary_lib/_alifestd_has_contiguous_ids.py <==
import numpy as np
import pandas as pd


def alifestd_has_contiguous_ids(phylogeny_df: pd.DataFrame) -> bool:
    """Do organisms ids' correspond to their row number?

    Input dataframe is not mutated by this operation.
    """
    return (
        phylogeny_df["id"].to_numpy() == np.arange(len(phylogeny_df))
    ).all()


==> hstrat/hstrat/_auxiliary_lib/_alifestd_has_multiple_roots.py <==
import pandas as pd


def alifestd_has_multiple_roots(phylogeny_df: pd.DataFrame) -> bool:
    """Does the phylogeny two or more root organisms?

    Input dataframe is not mutated by this operation.
    """
    return (
        (phylogeny_df["ancestor_list"] == "[]").sum()
        + (phylogeny_df["ancestor_list"] == "[NONE]").sum()
        + (phylogeny_df["ancestor_list"] == "[none]").sum()
        + (phylogeny_df["ancestor_list"] == "[None]").sum()
    ) >= 2


==> hstrat/hstrat/_auxiliary_lib/_alifestd_is_asexual.py <==
import pandas as pd

from ._alifestd_is_sexual import alifestd_is_sexual


def alifestd_is_asexual(phylogeny_df: pd.DataFrame) -> bool:
    """Do all organisms in the phylogeny have one or no immediate ancestor?

    Input dataframe is not mutated by this operation.
    """
    return "ancestor_id" in phylogeny_df or not alifestd_is_sexual(
        phylogeny_df
    )


==> hstrat/hstrat/_auxiliary_lib/_alifestd_is_chronologically_ordered.py <==
import pandas as pd

from ._alifestd_find_chronological_inconsistency import (
    alifestd_find_chronological_inconsistency,
)


def alifestd_is_chronologically_ordered(phylogeny_df: pd.DataFrame) -> bool:
    """Are all organisms listed after members of their `ancestor_list`?

    Input dataframe is not mutated by this operation.
    """

    return alifestd_find_chronological_inconsistency(phylogeny_df) is None


==> hstrat/hstrat/_auxiliary_lib/_alifestd_is_sexual.py <==
import pandas as pd


def alifestd_is_sexual(phylogeny_df: pd.DataFrame) -> bool:
    """Do any organisms in the phylogeny have than one immediate ancestor?

    Input dataframe is not mutated by this operation.
    """
    return phylogeny_df["ancestor_list"].astype("str").str.contains(",").any()


==> hstrat/hstrat/_auxiliary_lib/_alifestd_is_topologically_sorted.py <==
import numpy as np
import pandas as pd

from ._alifestd_has_compact_ids import alifestd_has_compact_ids
from ._alifestd_has_contiguous_ids import alifestd_has_contiguous_ids
from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids
from ._jit import jit
from ._jit_numpy_bool_t import jit_numpy_bool_t


@jit(nopython=True)
def _is_topologically_sorted_contiguous(ancestor_ids: np.array) -> bool:
    for id_, ancestor_id in enumerate(ancestor_ids):
        if id_ < ancestor_id:
            return False
    return True


@jit(nopython=True)
def _is_topologically_sorted_compact(
    ids: np.array, ancestor_ids: np.array
) -> bool:
    seen_ancestor_ids = np.zeros(len(ids), dtype=jit_numpy_bool_t)
    for id_, ancestor_id in zip(ids, ancestor_ids):
        if seen_ancestor_ids[id_]:
            return False
        seen_ancestor_ids[ancestor_id] = True
    return True


@jit(nopython=True)
def _is_topologically_sorted(ids: np.array, ancestor_ids: np.array) -> bool:
    seen_ancestor_ids = set()
    for id_, ancestor_id in zip(ids, ancestor_ids):
        if id_ in seen_ancestor_ids:
            return False
        seen_ancestor_ids.add(ancestor_id)
    return True


def alifestd_is_topologically_sorted(phylogeny_df: pd.DataFrame) -> bool:
    """Are all organisms listed after members of their `ancestor_list`?

    Input dataframe is not mutated by this operation.
    """

    if "ancestor_id" in phylogeny_df:
        if alifestd_has_contiguous_ids(phylogeny_df):
            return _is_topologically_sorted_contiguous(
                phylogeny_df["ancestor_id"].to_numpy()
            )
        elif alifestd_has_compact_ids(phylogeny_df):
            return _is_topologically_sorted_compact(
                phylogeny_df["id"].to_numpy(),
                phylogeny_df["ancestor_id"].to_numpy(),
            )
        else:
            return _is_topologically_sorted(
                phylogeny_df["id"].to_numpy(),
                phylogeny_df["ancestor_id"].to_numpy(),
            )

    phylogeny_df = phylogeny_df.set_index("id", drop=False)

    for pos, (_idx, row) in enumerate(phylogeny_df.iterrows()):
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            if phylogeny_df.index.get_loc(ancestor_id) >= pos:
                return False

    return True


==> hstrat/hstrat/_auxiliary_lib/_alifestd_make_ancestor_id_col.py <==
import pandas as pd


def alifestd_make_ancestor_id_col(
    ids: pd.Series, ancestor_lists: pd.Series
) -> pd.Series:
    """Translate ancestor ids from a column of singleton `ancestor_list`s into a
    pure-integer series representation.

    Each organism must have one or zero ancestors (i.e., asexualasexual data).
    In the returned series, ancestor id will be assigned to own id for no-
    ancestor organisms.
    """
    ancestor_ids = (
        ancestor_lists.astype("str")
        .str.lower()
        .replace("[none]", "[-1]")
        .replace("[]", "[-1]")
        .str.strip("[]")
        .astype(int)
    )

    root_filter = ancestor_ids == -1
    ancestor_ids[root_filter] = ids[root_filter]

    return ancestor_ids


==> hstrat/hstrat/_auxiliary_lib/_alifestd_make_ancestor_list_col.py <==
import pandas as pd


def alifestd_make_ancestor_list_col(
    ids: pd.Series, ancestor_ids: pd.Series, root_ancestor_token: str = "none"
) -> pd.Series:
    """Translate a column of integer ancestor id values into alife standard
    `ancestor_list` representation.

    The option `root_ancestor_token` will be sandwiched in brackets to create
    the ancestor list entry for genesis organisms. For example, the token
    "None" will yield the entry "[None]" and the token "" will yield the entry
    "[]". Default "none".
    """

    res = ancestor_ids.map("[{}]".format)
    res[ids == ancestor_ids] = f"[{root_ancestor_token}]"

    return res


==> hstrat/hstrat/_auxiliary_lib/_alifestd_make_empty.py <==
import pandas as pd


def alifestd_make_empty() -> pd.DataFrame:
    """Create an alife standard phylogeny dataframe with zero rows."""
    return pd.DataFrame(
        {
            "ancestor_list": pd.Series(dtype="str"),
            "id": pd.Series(dtype="int"),
        }
    )


==> hstrat/hstrat/_auxiliary_lib/_alifestd_parse_ancestor_id.py <==
import typing


def alifestd_parse_ancestor_id(ancestor_list_str: str) -> typing.Optional[int]:
    """Parse at most a single ancestor id from an `ancestor_list` field."""
    if ancestor_list_str.lower() in (
        "[]",
        "[none]",
    ):
        return None
    else:
        without_brackets_str = ancestor_list_str[1:-1]
        return int(without_brackets_str)


==> hstrat/hstrat/_auxiliary_lib/_alifestd_parse_ancestor_ids.py <==
import typing


def alifestd_parse_ancestor_ids(ancestor_list_str: str) -> typing.List[int]:
    """Parse ancestor ids from an `ancestor_list` field."""
    if ancestor_list_str.lower() == "[none]":
        return []
    else:
        return eval(ancestor_list_str)


==> hstrat/hstrat/_auxiliary_lib/_alifestd_reroot_at_id_asexual.py <==
import warnings

import numpy as np
import pandas as pd

from ._alifestd_has_contiguous_ids import alifestd_has_contiguous_ids
from ._alifestd_make_ancestor_list_col import alifestd_make_ancestor_list_col
from ._alifestd_try_add_ancestor_id_col import alifestd_try_add_ancestor_id_col
from ._alifestd_unfurl_lineage_asexual import alifestd_unfurl_lineage_asexual
from ._pairwise import pairwise


def alifestd_reroot_at_id_asexual(
    phylogeny_df: pd.DataFrame,
    new_root_id: int,
    mutate: bool = False,
) -> pd.DataFrame:
    """Reroot phylogeny, preserving topology.

    Reverses the descendant-to-ancestor relationships of all ancestors of the
    new root. Does not update branch_lengths or edge_lengths columns if
    present.

    Parameters
    ----------
    phylogeny_df : pandas.DataFrame
        The phylogeny as a dataframe in alife standard format.

        Must represent an asexual phylogeny.
    new_root_id : int
        The ID of the node to use as the new root of the phylogeny.
    mutate : bool, default False
        Are side effects on the input argument `phylogeny_df` allowed?

    Returns
    -------
    pandas.DataFrame
        The rerooted phylogeny in alife standard format.
    """

    if "branch_length" in phylogeny_df or "edge_length" in phylogeny_df:
        warnings.warn(
            "alifestd_reroot_at_id_asexual does not update branch length "
            "columns. Use `origin_time` to recalculate branch lengths for "
            "rerooted phylogeny."
        )

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    phylogeny_df = alifestd_try_add_ancestor_id_col(phylogeny_df, mutate=True)
    unfurled_lineage = alifestd_unfurl_lineage_asexual(
        phylogeny_df, new_root_id
    )

    # contiguous id implementation
    if alifestd_has_contiguous_ids(phylogeny_df):
        copy_to_slice = unfurled_lineage[1:]
        copy_from_slice = unfurled_lineage[:-1]
        phylogeny_df["ancestor_id"].to_numpy()[copy_to_slice] = phylogeny_df[
            "id"
        ].to_numpy()[copy_from_slice]

        phylogeny_df["ancestor_id"].to_numpy()[new_root_id] = phylogeny_df[
            "id"
        ].to_numpy()[new_root_id]

    # noncontiguous id implementation
    else:
        iloc_lookup = dict(
            zip(phylogeny_df["id"], np.arange(len(phylogeny_df)))
        )
        for ancestor_id, descendant_id in pairwise(reversed(unfurled_lineage)):
            iloc = iloc_lookup[ancestor_id]
            phylogeny_df["ancestor_id"].to_numpy()[iloc] = descendant_id

        new_root_iloc = iloc_lookup[new_root_id]
        phylogeny_df["ancestor_id"].to_numpy()[new_root_iloc] = phylogeny_df[
            "id"
        ].to_numpy()[new_root_iloc]

    # update ancestor list
    phylogeny_df["ancestor_list"] = alifestd_make_ancestor_list_col(
        phylogeny_df["id"],
        phylogeny_df["ancestor_id"],
    )
    return phylogeny_df


==> hstrat/hstrat/_auxiliary_lib/_alifestd_splay_polytomies.py <==
import itertools as it
import warnings

import pandas as pd

from ._alifestd_is_asexual import alifestd_is_asexual
from ._alifestd_make_ancestor_list_col import alifestd_make_ancestor_list_col
from ._alifestd_try_add_ancestor_id_col import alifestd_try_add_ancestor_id_col


def alifestd_splay_polytomies(
    phylogeny_df: pd.DataFrame,
    mutate: bool = False,
) -> pd.DataFrame:
    """Use a simple splay strategy to resolve polytomies, converting them into
    bifurcations.

    For example,
    ```
      1
     /|\
    2 3 4
    ```
    becomes
    ```
      1
     / \
    2   5
       / \
      3   4
    ```

    No adjustments to any branch length columns in `phylogeny_df` are
    performed. However, `origin_time` (as well as all other columns) of a
    polytomy's parent node are duplicated in splayed-out nodes that resolve
    that polytomy. So, nodes added to perform the splaying-out will have zero-
    length subtending branches in this regard (i.e., their origin time will
    match their parent's).

    Input dataframe is not mutated by this operation unless `mutate` set True.
    If mutate set True, operation does not occur in place; still use return
    value to get transformed phylogeny dataframe.
    """

    if "branch_length" in phylogeny_df or "edge_length" in phylogeny_df:
        warnings.warn(
            "alifestd_splay_polytomies does not update branch length columns. "
            "Use `origin_time` to recalculate branch lengths for collapsed "
            "phylogeny."
        )

    assert alifestd_is_asexual(phylogeny_df)

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    phylogeny_df = alifestd_try_add_ancestor_id_col(phylogeny_df, mutate=True)

    splay_to_lookup = dict()
    # splay_parent_lookup = {id_: id_ for id_ in phylogeny_df["id"]}
    splay_from_lookup = dict()
    phylogeny_df.set_index("id", drop=False, inplace=True)

    new_id_generator = it.count(phylogeny_df["id"].max() + 1)

    new_rows = dict()
    for id_, row in phylogeny_df.iterrows():
        ancestor_id = row["ancestor_id"]
        if ancestor_id == id_:  # root
            continue

        if ancestor_id not in splay_to_lookup:
            splayed_from_id = ancestor_id
            splayed_to_id = ancestor_id
        else:
            splayed_from_id = splay_to_lookup[ancestor_id]
            splayed_to_id = next(new_id_generator)

            phylogeny_df.loc[id_, "ancestor_id"] = splayed_to_id
            new_row = phylogeny_df.loc[ancestor_id].copy()
            new_row["id"] = splayed_to_id
            new_row["ancestor_id"] = splayed_from_id
            new_rows[splayed_to_id] = new_row

        splay_from_lookup[splayed_to_id] = splayed_from_id
        splay_to_lookup[ancestor_id] = splayed_to_id

    # drop unnecessary splays
    dropped_splay_remap = dict()
    for ancestor_id, splayed_to_id in splay_to_lookup.items():
        if ancestor_id != splayed_to_id:
            splayed_from_id = splay_from_lookup[splayed_to_id]
            assert new_rows[splayed_to_id]["ancestor_id"] == splayed_from_id
            dropped_splay_remap[splayed_to_id] = splayed_from_id
            del new_rows[splayed_to_id]

    # correct dropped splays
    phylogeny_df["ancestor_id"] = (
        phylogeny_df["ancestor_id"]
        .map(
            {
                **{
                    ancestor_id: ancestor_id
                    for ancestor_id in phylogeny_df["ancestor_id"]
                },
                **dropped_splay_remap,
            }
        )
        .astype(int)
    )

    appendum_df = pd.DataFrame(new_rows.values())
    phylogeny_df = pd.concat([phylogeny_df, appendum_df], ignore_index=True)

    phylogeny_df["ancestor_list"] = alifestd_make_ancestor_list_col(
        phylogeny_df["id"], phylogeny_df["ancestor_id"]
    )

    return phylogeny_df.reset_index(drop=True)


==> hstrat/hstrat/_auxiliary_lib/_alifestd_to_working_format.py <==
import pandas as pd

from ._alifestd_assign_contiguous_ids import alifestd_assign_contiguous_ids
from ._alifestd_has_contiguous_ids import alifestd_has_contiguous_ids
from ._alifestd_is_topologically_sorted import alifestd_is_topologically_sorted
from ._alifestd_topological_sort import alifestd_topological_sort
from ._alifestd_try_add_ancestor_id_col import alifestd_try_add_ancestor_id_col


def alifestd_to_working_format(
    phylogeny_df: pd.DataFrame,
    mutate: bool = False,
) -> pd.DataFrame:
    """Re-encode phylogeny_df to facilitate efficient analysis and
    transformation operations.

    The returned phylogeny dataframe will
    * be topologically sorted (i.e., organisms appear after all ancestors),
    * have contiguous ids (i.e., organisms' ids correspond to row number),
    * contain an integer datatype `ancestor_id` column if the phylogeny is
    asexual (i.e., a more performant representation of `ancestor_list`).

    Input dataframe is not mutated by this operation unless `mutate` set True.
    If mutate set True, operation does not occur in place; still use return
    value to get transformed phylogeny dataframe.
    """

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    phylogeny_df = alifestd_try_add_ancestor_id_col(phylogeny_df, mutate=True)

    if not alifestd_is_topologically_sorted(phylogeny_df):
        phylogeny_df = alifestd_topological_sort(phylogeny_df, mutate=True)

    if not alifestd_has_contiguous_ids(phylogeny_df):
        phylogeny_df = alifestd_assign_contiguous_ids(
            phylogeny_df, mutate=True
        )

    return phylogeny_df


==> hstrat/hstrat/_auxiliary_lib/_alifestd_topological_sort.py <==
from collections import Counter

import pandas as pd

from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids


def alifestd_topological_sort(
    phylogeny_df: pd.DataFrame,
    mutate: bool = False,
) -> pd.DataFrame:
    """Sort rows so all organisms follow members of their `ancestor_list`.

    Input dataframe is not mutated by this operation unless `mutate` set True.
    If mutate set True, operation does not occur in place; still use return
    value to get transformed phylogeny dataframe.
    """

    if not mutate:
        phylogeny_df = phylogeny_df.copy()

    phylogeny_df.set_index("id", drop=False, inplace=True)

    unsorted_ids = set(phylogeny_df["id"])
    internal_ids_refcounts = Counter(
        id
        for ancestor_list_str in phylogeny_df["ancestor_list"]
        for id in alifestd_parse_ancestor_ids(ancestor_list_str)
    )
    internal_ids_set = set(internal_ids_refcounts.keys())

    reverse_sorted_ids = []
    while unsorted_ids:
        leaf_ids = unsorted_ids - internal_ids_set
        reverse_sorted_ids.extend(leaf_ids)
        unsorted_ids -= leaf_ids

        leaf_parent_counts = Counter(
            id
            for ancestor_list_str in phylogeny_df.loc[[*leaf_ids]][
                "ancestor_list"
            ]
            for id in alifestd_parse_ancestor_ids(ancestor_list_str)
        )
        internal_ids_refcounts.subtract(leaf_parent_counts)

        for leaf_parent_id in leaf_parent_counts.keys():
            refcount = internal_ids_refcounts[leaf_parent_id]
            assert refcount >= 0
            if refcount == 0:
                internal_ids_set.remove(leaf_parent_id)
                del internal_ids_refcounts[leaf_parent_id]

    return phylogeny_df.loc[reverse_sorted_ids[::-1], :].reset_index(drop=True)


==> hstrat/hstrat/_auxiliary_lib/_alifestd_try_add_ancestor_id_col.py <==
import pandas as pd

from ._alifestd_is_asexual import alifestd_is_asexual
from ._alifestd_make_ancestor_id_col import alifestd_make_ancestor_id_col


def alifestd_try_add_ancestor_id_col(
    phylogeny_df: pd.DataFrame,
    mutate: bool = False,
) -> pd.DataFrame:
    """Add an ancestor_id column to the input DataFrame if the phylogeny is
    asexual and the column does not already exist.

    Input dataframe is not mutated by this operation unless `mutate` set True.
    If mutate set True, operation does not occur in place; still use return
    value to get transformed phylogeny dataframe.
    """

    if alifestd_is_asexual(phylogeny_df) and "ancestor_id" not in phylogeny_df:
        if not mutate:
            phylogeny_df = phylogeny_df.copy()
        phylogeny_df["ancestor_id"] = alifestd_make_ancestor_id_col(
            phylogeny_df["id"], phylogeny_df["ancestor_list"]
        )

    return phylogeny_df


==> hstrat/hstrat/_auxiliary_lib/_alifestd_unfurl_lineage_asexual.py <==
import numpy as np
import pandas as pd

from ._alifestd_has_contiguous_ids import alifestd_has_contiguous_ids
from ._alifestd_try_add_ancestor_id_col import alifestd_try_add_ancestor_id_col
from ._unfurl_lineage_with_contiguous_ids import (
    unfurl_lineage_with_contiguous_ids,
)


def alifestd_unfurl_lineage_asexual(
    phylogeny_df: pd.DataFrame,
    leaf_id: int,
    mutate: bool = False,
) -> np.array:
    """List `leaf_id` and its ancestor id sequence through tree root.

    The provided dataframe must be asexual.
    """

    if alifestd_has_contiguous_ids(phylogeny_df):
        return unfurl_lineage_with_contiguous_ids(
            phylogeny_df["ancestor_id"].to_numpy(),
            leaf_id,
        )
    else:
        phylogeny_df = alifestd_try_add_ancestor_id_col(
            phylogeny_df, mutate=mutate
        )
        ancestor_lookup = dict(
            zip(phylogeny_df["id"], phylogeny_df["ancestor_id"])
        )
        cur_id = leaf_id
        res = []
        while True:
            res.append(cur_id)
            next_id = ancestor_lookup[cur_id]
            if next_id == cur_id:
                break
            cur_id = next_id

        return np.array(res)


==> hstrat/hstrat/_auxiliary_lib/_alifestd_validate.py <==
import pandas as pd

from ._alifestd_is_asexual import alifestd_is_asexual
from ._alifestd_make_ancestor_id_col import alifestd_make_ancestor_id_col
from ._alifestd_make_ancestor_list_col import alifestd_make_ancestor_list_col
from ._alifestd_parse_ancestor_ids import alifestd_parse_ancestor_ids
from ._all_unique import all_unique
from ._is_subset import is_subset


def _validate_ancestors_asexual(
    phylogeny_df: pd.DataFrame, mutate: bool
) -> bool:
    if "ancestor_id" not in phylogeny_df:
        if not mutate:
            phylogeny_df = phylogeny_df.copy()
        phylogeny_df["ancestor_id"] = alifestd_make_ancestor_id_col(
            phylogeny_df["id"], phylogeny_df["ancestor_list"]
        )
    elif not (
        phylogeny_df["ancestor_list"]
        .astype("str")
        .str.lower()
        .replace("[]", "[none]")
        == alifestd_make_ancestor_list_col(
            phylogeny_df["id"], phylogeny_df["ancestor_id"]
        )
    ).all():
        return False

    return is_subset(
        phylogeny_df["ancestor_id"].to_numpy(),
        phylogeny_df["id"].astype("int").to_numpy(),
    )


def _validate_ancestors_sexual(phylogeny_df: pd.DataFrame) -> bool:
    ids = set(phylogeny_df["id"])
    return all(
        ancestor_id in ids
        for ancestor_list_str in phylogeny_df["ancestor_list"]
        for ancestor_id in alifestd_parse_ancestor_ids(ancestor_list_str)
        if ancestor_id is not None
    )


def _alifestd_validate(
    phylogeny_df: pd.DataFrame,
    mutate: bool,
) -> bool:
    has_mandatory_columns = (
        "id" in phylogeny_df and "ancestor_list" in phylogeny_df
    )
    if not has_mandatory_columns:
        return False

    ids_valid = (
        len(phylogeny_df) == 0
        or pd.api.types.is_integer_dtype(phylogeny_df["id"])
        and (phylogeny_df["id"] >= 0).all()
        and all_unique(phylogeny_df["id"].to_numpy())
    )
    if not ids_valid:
        return False

    ancestor_lists_syntax_valid = (
        len(phylogeny_df) == 0
        or pd.api.types.is_string_dtype(phylogeny_df["ancestor_list"])
        and phylogeny_df["ancestor_list"].str.startswith("[").all()
        and phylogeny_df["ancestor_list"].str.endswith("]").all()
    )
    if not ancestor_lists_syntax_valid:
        return False

    return (
        _validate_ancestors_asexual(phylogeny_df, mutate)
        if alifestd_is_asexual(phylogeny_df)
        else _validate_ancestors_sexual(phylogeny_df)
    )


def alifestd_validate(
    phylogeny_df: pd.DataFrame,
    mutate: bool = False,
) -> bool:
    """Is the phylogeny compliant to alife data standards?

    Input dataframe is not mutated by this operation unless `mutate` set True.
    """

    try:
        return _alifestd_validate(phylogeny_df, mutate)
    except:
        return False


==> hstrat/hstrat/_auxiliary_lib/_all_same.py <==
import typing


# Adapted from https://stackoverflow.com/a/3787989
def all_same(items: typing.Iterable) -> bool:
    """Do all items in items compare equal?

    Returns True if items is empty.
    """
    it = iter(items)

    for first in it:
        break
    else:
        return True  # empty case, note all([]) is True

    return all(x == first for x in it)


==> hstrat/hstrat/_auxiliary_lib/_all_unique.py <==
import numpy as np

from ._jit import jit


@jit(nopython=True)
def all_unique(array: np.array) -> bool:
    """Are all values in `array` unique?"""
    seen_unique = set()
    for idx, val in enumerate(array):
        seen_unique.add(val)
        if idx + 1 != len(seen_unique):
            return False

    return True


==> hstrat/hstrat/_auxiliary_lib/_anynode_deepcopy_except_neighbors.py <==
import copy

import anytree


def anynode_deepcopy_except_neighbors(
    node: anytree.AnyNode,
) -> anytree.AnyNode:
    """Create a deep copy of an AnyNode object, excluding its parents and
    children.

    Parameters
    ----------
    node : anytree.AnyNode
        The AnyNode object to be copied.

    Returns
    -------
    anytree.AnyNode
        A new AnyNode object with the same attributes and values as the
        original, but with no parent or children.
    """
    hasattr_parent = hasattr(node, "_NodeMixin__parent")

    # temporarily detach parent and children
    detached_children, node._NodeMixin__children = (
        node._NodeMixin__children,
        list(),
    )
    if hasattr_parent:
        detached_parent, node._NodeMixin__parent = (
            node._NodeMixin__parent,
            None,
        )

    res = copy.deepcopy(node)

    # reattach parent and children
    node._NodeMixin__children = detached_children
    if hasattr_parent:
        node._NodeMixin__parent = detached_parent

    return res


==> hstrat/hstrat/_auxiliary_lib/_anytree_calc_leaf_counts.py <==
import typing

import anytree

from ._AnyTreeFastPostOrderIter import AnyTreeFastPostOrderIter


def anytree_calc_leaf_counts(tree: anytree.Node) -> typing.Dict[int, int]:
    """Prepare a dict that maps each node id in a tree to the leaf count of its
    subtree.

    Parameters
    ----------
    node : anytree.Node
        The root node of the Anytree tree to compute the size of.
    """

    res = dict()
    for node in AnyTreeFastPostOrderIter(tree):
        if node.is_leaf:
            res[id(node)] = 1
        else:
            res[id(node)] = sum(res[id(child)] for child in node.children)
    return res


==> hstrat/hstrat/_auxiliary_lib/_anytree_cardinality.py <==
import anytree

from ._AnyTreeFastPreOrderIter import AnyTreeFastPreOrderIter


def anytree_cardinality(node: anytree.Node) -> int:
    """Count the number of nodes in an anytree tree rooted at the given node.

    Parameters
    ----------
    node : anytree.Node
        The root node of the Anytree tree to compute the size of.

    Returns
    -------
    int
        The number of nodes in the tree rooted at the given node.
    """
    return sum(1 for _ in AnyTreeFastPreOrderIter(node))


==> hstrat/hstrat/_auxiliary_lib/_anytree_has_grandparent.py <==
import anytree


def anytree_has_grandparent(node: anytree.node) -> bool:
    """Check whether the given node is located at or below level two of its
    tree.

    Parameters
    ----------
    node : anytree.node
        The node to check.

    Returns
    -------
    bool
        True if the node has a grandparent in the tree, False otherwise.
    """
    return node.parent is not None and node.parent.parent is not None


==> hstrat/hstrat/_auxiliary_lib/_anytree_has_sibling.py <==
import anytree


def anytree_has_sibling(node: anytree.node) -> bool:
    """Check whether the given node has at least one sibling in the Anytree
    tree.

    Parameters
    ----------
    node : anytree.node
        The node to check for siblings.

    Returns
    -------
    bool
        True if the node has at least one sibling in the tree, False otherwise.
    """
    return node.parent is not None and len(node.parent.children) > 1


==> hstrat/hstrat/_auxiliary_lib/_anytree_iterative_deepcopy.py <==
from collections import deque
import typing

import anytree

from ._AnyTreeFastLevelOrderIter import AnyTreeFastLevelOrderIter
from ._anynode_deepcopy_except_neighbors import (
    anynode_deepcopy_except_neighbors,
)


def anytree_iterative_deepcopy(
    node: anytree.AnyNode,
    progress_wrap: typing.Callable = lambda x: x,
) -> anytree.AnyNode:
    """Create a deep copy of an anytree tree without recursing over the tree
    structure.

    Parameters
    ----------
    node : anytree.AnyNode
        The root node of the anytree tree or subtree to copy.

    Returns
    -------
    anytree.AnyNode
        A new tree with the same structure and attributes as the original tree,
        but with no shared objects.
    """
    parent_from_deque = deque([node.parent])
    parent_to_deque = deque([None])

    for node_from in progress_wrap(AnyTreeFastLevelOrderIter(node)):

        while node_from.parent is not parent_from_deque[-1]:
            parent_from_deque.pop()
            parent_to_deque.pop()

        assert parent_from_deque[-1] is node_from.parent

        node_to = anynode_deepcopy_except_neighbors(node_from)
        # assigning to parent casues expensive __check_loop safety check
        # use internal __attach method instead
        node_to._NodeMixin__attach(parent_to_deque[-1])

        parent_from_deque.appendleft(node_from)
        parent_to_deque.appendleft(node_to)

    return node_to.root  # anytree uses a non-recursive implemenation


==> hstrat/hstrat/_auxiliary_lib/_anytree_peel_sibling_to_cousin.py <==
import anytree

from ._anytree_has_sibling import anytree_has_sibling
from ._anytree_iterative_deepcopy import anytree_iterative_deepcopy


def anytree_peel_sibling_to_cousin(node: anytree.Node) -> None:
    """Peels a node from its sibling group and moves it to a new cousin
    position in the tree.

    Parameters
    ----------
    node : anytree.Node
        The node to be peeled.

    Raises
    ------
    AssertionError
        If the node is a leaf node or has no sibling or no grandparent.

    Notes
    -----
    This function clones the parent node of the input node and attaches it to
    the input node's grandparent node. The input node is then grafted away from
    its original parent and onto the newly cloned parent node as a child. The
    original parent node is left in place with any remaining children.

    Examples
    --------
    Create a tree with 3 levels of nodes, and peel a sibling node:

    >>> import anytree
    >>> from hstrat._auxiliary_lib import anytree_peel_sibling_to_cousin
    >>> a = anytree.Node("A")
    >>> b = anytree.Node("B", parent=a)
    >>> c = anytree.Node("C", parent=a)
    >>> d = anytree.Node("D", parent=b)
    >>> e = anytree.Node("E", parent=b)
    >>> f = anytree.Node("F", parent=e)
    >>> g = anytree.Node("G", parent=e)
    >>> print(anytree.RenderTree(a))
    Node('/A')
    ├── Node('/A/B')
    │   ├── Node('/A/B/D')
    │   └── Node('/A/B/E')
    │       ├── Node('/A/B/E/F')
    │       └── Node('/A/B/E/G')
    └── Node('/A/C')
    >>> anytree_peel_sibling_to_cousin(e)
    >>> print(anytree.RenderTree(a))
    Node('/A')
    ├── Node('/A/C')
    ├── Node('/A/B')
    │   └── Node('/A/B/D')
    └── Node('/A/B')
        └── Node('/A/B/E')
            ├── Node('/A/B/E/F')
            └── Node('/A/B/E/G')
    """
    assert node.parent is not None
    assert node.parent.parent is not None
    assert anytree_has_sibling(node)

    parent = node.parent

    peeled_parent = anytree_iterative_deepcopy(parent)
    peeled_parent.parent = parent.parent

    parent.children = filter(lambda x: x is not node, parent.children)

    assert node.parent is None
    peeled_parent.children = [node]


==> hstrat/hstrat/_auxiliary_lib/_anytree_tree_to_alife_dataframe.py <==
# copied from https://github.com/mmore500/alifedata-phyloinformatics-convert/blob/9287db7c101604cf49df16617fb32a632122fbd9/alifedata_phyloinformatics_convert/anytree_tree_to_alife_dataframe.py
# with recursive iterators swapped for iterative implementatins


import anytree
from nanto import isanan
import opytional as opyt
import pandas as pd

from ._AnyTreeFastLevelOrderIter import AnyTreeFastLevelOrderIter
from ._AnyTreeFastPreOrderIter import AnyTreeFastPreOrderIter


def anytree_tree_to_alife_dataframe(
    tree: anytree.AnyNode,
) -> pd.DataFrame:
    """Convert a anytree tree to a dataframe formatted to the
    artificial life community data format standards.

    The following Node object attributes will automatically be exported to
    dataframe columns, if available:
        * edge_length,
        * id,
        * label,
        * name,
        * destruction_time,
        * origin_time, and
        * taxon_label.

    Parameters
    ----------
    tree:
        anytree tree to convert.
    """

    # set up node origin times if any edge lengths set
    if any(
        getattr(node, "edge_length", None) is not None
        for node in AnyTreeFastPreOrderIter(tree)
    ):
        if not hasattr(tree, "origin_time"):
            tree.origin_time = opyt.or_value(
                getattr(tree, "edge_length", None), 0
            )
        else:
            assert tree.origin_time is not None
        for node in AnyTreeFastLevelOrderIter(tree):
            parent = node.parent
            if parent is not None and not hasattr(node, "origin_time"):
                if None not in (
                    getattr(parent, "origin_time", None),
                    getattr(node, "edge_length", None),
                ) and (
                    not isanan(parent.origin_time)
                    and not isanan(node.edge_length)
                ):
                    node.origin_time = parent.origin_time + node.edge_length

    # attach ids to nodes, if needed
    for fallback_id, node in enumerate(AnyTreeFastLevelOrderIter(tree)):
        if not hasattr(node, "id"):
            node.id = fallback_id
        else:
            assert isinstance(node.id, int)

    return pd.DataFrame.from_records(
        [
            {
                "id": node.id,
                "ancestor_list": f"[{opyt.apply_if(node.parent, lambda x: x.id)}]",
                "edge_length": getattr(node, "edge_length", None),
                "label": getattr(node, "label", None),
                "name": getattr(node, "name", None),
                "origin_time": getattr(node, "origin_time", None),
                "destruction_time": getattr(node, "destruction_time", None),
                "taxon_label": getattr(node, "taxon_label", None),
            }
            for node in AnyTreeFastLevelOrderIter(tree)
        ]
    ).dropna(axis=1, how="all")


==> hstrat/hstrat/_auxiliary_lib/_apply_swaps.py <==
import numpy as np

from ._jit import jit


@jit(nopython=True)
def apply_swaps(
    arr: np.array, swapfrom_idxs: np.array, swapto_idxs: np.array
) -> None:
    """Swap elements in `arr` at `swapfrom_idxs` indices with elements at
    `swapto_idxs` indices.

    The elements at the first index in `swapfrom_idxs` and the first index in
    `swapfrom_idxs` are swapped, then elements at the second indices in the
    the argument arrays, and so on. Swaps are applied to `arr` inplace.
    """
    for a, b in zip(swapfrom_idxs, swapto_idxs):
        arr[a], arr[b] = arr[b], arr[a]


==> hstrat/hstrat/_auxiliary_lib/_argsort.py <==
import typing


# adapted from http://stackoverflow.com/questions/3071415/
def argsort(seq: typing.Sequence, reverse: bool = False) -> typing.List[int]:
    """Return the indices that would sort a sequence in ascending order.

    Parameters
    ----------
    seq : sequence
        Input sequence to be sorted.
    reverse : bool, optional
        If True, the indices that would sort the sequence in descending order
        are returned instead.
        Default is False.

    Returns
    -------
    indices : list of int
        List of indices that would sort the sequence.

    Notes
    -----
    This function is analogous to numpy.argsort.

    Examples
    --------
    >>> seq = [4.0, 2.0, 1.0, 3.0]
    >>> argsort(seq)
    [2, 1, 3, 0]
    >>> argsort(seq, reverse=True)
    [0, 3, 1, 2]
    """
    return sorted(range(len(seq)), key=seq.__getitem__, reverse=reverse)


==> hstrat/hstrat/_auxiliary_lib/_as_compact_type.py <==
import numpy as np

from ._min_array_dtype import min_array_dtype


def as_compact_type(array: np.array) -> np.array:
    """
    Given an input numpy array, this function returns a copy of the input array
    cast to the most compact possible numpy datatype that can hold the values in the input array without overflow.

    Parameters
    ----------
    array : numpy.ndarray
        The input numpy array.

    Returns
    -------
    numpy.ndarray
        A copy of the input array cast to most compact possible numpy datatype
        that can hold the values in the input array without overflow.

    Notes
    -----
    Like `np.min_scalar_type` this method ignores loss of precision at values
    close to 0 (i.e., subnormal numbers).

    Examples
    --------
    >>> import numpy as np
    >>> from ._min_array_dtype import as_compact_type
    >>> arr = np.array([-1, 2, 3, 4, 5])
    >>> as_compact_type(arr)
    array([-1, 2, 3, 4, 5], dtype=int8)
    >>> arr = np.array([255, 256, 257])
    >>> as_compact_type(arr)
    array([255,   0,   1], dtype=uint8)
    """
    return array.astype(min_array_dtype(array))


==> hstrat/hstrat/_auxiliary_lib/_as_nullable_type.py <==
import pandas as pd

from ._capitalize_n import capitalize_n


def as_nullable_type(series: pd.Series) -> pd.Series:
    """Convert the input Series to ensure a nullable dtype.

    If the Series' type is already nullable, it will be returned unchanged.

    Parameters
    ----------
    series : pandas.Series
        Input Series to be converted to a nullable data type.

    Returns
    -------
    pandas.Series
        A new Pandas Series object with a nullable dtype, converted from the input Series.

    Notes
    -----
    See <https://pandas.pydata.org/pandas-docs/version/1.5/user_guide/integer_na.html>
    and <https://pandas.pydata.org/pandas-docs/version/1.5/user_guide/boolean.html> for information on nullable integer and boolean types.

    Examples
    --------
    >>> import pandas as pd
    >>> from typing import Any
    >>> from ._capitalize_n import capitalize_n

    >>> data = {'A': [1, 2, 3], 'B': [True, False, True]}
    >>> df = pd.DataFrame(data)
    >>> nullable_df = df.apply(as_nullable_type)
    >>> nullable_df.dtypes
    A          Int64
    B    BooleanDtype
    dtype: object
    """
    if pd.api.types.is_bool_dtype(series.dtype):
        return series.astype("boolean")
    elif pd.api.types.is_unsigned_integer_dtype(series.dtype):
        return series.astype(capitalize_n(series.dtype.name, 2))
    elif pd.api.types.is_signed_integer_dtype(series.dtype):
        return series.astype(series.dtype.name.capitalize())
    else:
        return series


==> hstrat/hstrat/_auxiliary_lib/_assign_intersecting_subsets.py <==
import numbers
import typing

from ._intersect_ranges import intersect_ranges


def assign_intersecting_subsets(
    ranges: typing.List[typing.Tuple[numbers.Real, numbers.Real]],
) -> typing.List[typing.List[numbers.Integral]]:
    """Arrange ranges into groups such that all ranges within a group share at
    least one overlapping value.

    Composes groups such that intersected values are as low as possible. Put
    another way, ranges are preferentially associated with earlier groups.

    Returns groups with constituent ranges' indices in `ranges` instead of the
    ranges themselves.

    Parameters
    ----------
    ranges : list of tuples
        A list of tuples, each containing two real numbers representing the
        lwoer bound (inclusive) and upper bound (exclusive) of a range.

    Returns
    -------
    list of lists of tuples
        A list of lists, each containing integer values representing the
        indices of intersecting ranges within a group.


    Examples
    --------
    >>> make_intersecting_subsets([(1, 3), (5, 6), (2, 4)])
    [[0, 2], [1]]
    """

    range_subsets = []
    index_subsets = []
    for range_index, range_ in sorted(enumerate(ranges), key=lambda x: x[1]):
        for range_subset, index_subset in zip(range_subsets, index_subsets):
            if intersect_ranges([range_, *range_subset]):
                range_subset.append(range_)
                index_subset.append(range_index)
                break
        else:
            range_subsets.append([range_])
            index_subsets.append([range_index])

    return index_subsets


==> hstrat/hstrat/_auxiliary_lib/_bit_ceil.py <==
def bit_ceil(n: int) -> int:
    """Calculate the smallest power of 2 not smaller than n."""
    if n:
        # see https://stackoverflow.com/a/14267825/17332200
        exp = (n - 1).bit_length()
        res = 1 << exp
        return res
    else:
        return 1


==> hstrat/hstrat/_auxiliary_lib/_bit_floor.py <==
def bit_floor(n: int) -> int:
    """Calculate the largest power of two not greater than n.

    If zero, returns zero.
    """
    if n:
        # see https://stackoverflow.com/a/14267825/17332200
        exp = (n // 2).bit_length()
        res = 1 << exp
        return res
    else:
        return 0


==> hstrat/hstrat/_auxiliary_lib/_capitalize_n.py <==
def capitalize_n(string: str, n: int) -> str:
    """Create a copy of `string` with the first `n` characers capitalized.

    If `n` is negative, the last `n` characters will be capitalized.

    Examples
    --------
    >>> capitalize_n('hello world', 2)
    'HEllo world'
    >>> capitalize_n('goodbye', 4)
    'GOODbye'
    """
    return (
        string[:n].upper() + string[n:]
        if n >= 0
        else string[:n] + string[n:].upper()
    )


==> hstrat/hstrat/_auxiliary_lib/_caretdown_marker.py <==
import typing

caretdown_marker: typing.List[typing.Tuple[int, int]] = [
    (0, 0),
    (-1, 3**0.5),
    (1, 3**0.5),
    (0, 0),
]
"""A equilateral triangle, oriented tip down and positioned within the
encapsulating unit cell so that it appears just above the coordinates it is
placed at.

Equivalent to matplotlib "CARETDOWN" marker, except that it is a closed path so
edge outline will appear properly.
"""


==> hstrat/hstrat/_auxiliary_lib/_caretup_marker.py <==
import typing

caretup_marker: typing.List[typing.Tuple[int, int]] = [
    (0, 0),
    (-1, -(3**0.5)),
    (1, -(3**0.5)),
    (0, 0),
]
"""A equilateral triangle, oriented tip up and positioned within the
encapsulating unit cell so that it appears just below the coordinates it is
placed at.

Equivalent to matplotlib "CARETUP" marker, except that it is a closed path so
edge outline will appear properly.
"""


==> hstrat/hstrat/_auxiliary_lib/_check_testing_requirements.py <==
import os

import pkg_resources


# Adapted from https://stackoverflow.com/a/3787989
def check_testing_requirements() -> None:
    """Are all testing requirements available?

    If dependencies are missing, will raise pkg_resources.DistributionNotFound
    or pkg_resources.VersionConflict warning.
    """

    testing_requirements_path = os.path.abspath(
        os.path.join(
            os.path.dirname(__file__),
            "..",
            "..",
            "requirements-dev",
            "requirements-testing.txt",
        )
    )
    with open(testing_requirements_path, "r") as testing_requirements:
        # adapted from https://stackoverflow.com/a/16298328
        pkg_resources.require(testing_requirements)


==> hstrat/hstrat/_auxiliary_lib/_cmp.py <==
import typing


# adapted from https://stackoverflow.com/a/22490617
def cmp(a: typing.Any, b: typing.Any) -> int:
    """Compare two objects and return an integer indicating their relative
    order.

    Parameters
    ----------
    a : Any
        The first object to be compared.
    b : Any
        The second object to be compared.

    Returns
    -------
    int
        1 if `a` is greater than `b`, -1 if `a` is less than `b`, 0 otherwise.

    Example
    -------
    >>> cmp(1, 2)
    -1
    >>> cmp(2, 1)
    1
    >>> cmp(2, 2)
    0
    """
    return bool(a > b) - bool(a < b)


==> hstrat/hstrat/_auxiliary_lib/_cmp_approx.py <==
import math

from ._cmp import cmp


def cmp_approx(a: float, b: float) -> int:
    """
    Compare two floating-point numbers and return an integer indicating their
    relative order, considering close values equal.

    Parameters
    ----------
    a : float
        The first number to compare.
    b : float
        The second number to compare.

    Returns
    -------
    int
        1 if `a` is greater than `b`, -1 if `a` is less than `b`, 0 if `a` and
        `b` are close.

    Example
    -------
    >>> cmp_approx(1.0, 1.00000001)
    0
    >>> cmp_approx(2.0, 1.0)
    1
    >>> cmp_approx(1.0, 2.0)
    -1
    >>> cmp_approx(2.0, 2.0)
    0
    """
    return 0 if math.isclose(a, b) else cmp(a, b)


==> hstrat/hstrat/_auxiliary_lib/_consume.py <==
import collections
import itertools as it
import typing


# adapted from https://docs.python.org/3/library/itertools.html
def consume(iterator: typing.Iterator, n: int = None) -> None:
    "Advance the iterator n-steps ahead. If n is None, consume entirely."

    if not isinstance(iterator, collections.abc.Iterator):
        # consume is only effectual on an iterator, not an iterable
        # enforce against misconceived usage
        raise TypeError

    # Use functions that consume iterators at C speed.
    if n is None:
        # feed the entire iterator into a zero-length deque
        collections.deque(iterator, maxlen=0)
    else:
        # advance to the empty slice starting at position n
        next(it.islice(iterator, n, n), None)


==> hstrat/hstrat/_auxiliary_lib/_coshuffled.py <==
import random
import typing

from ._unzip import unzip


def coshuffled(*args) -> typing.Tuple:
    """Apply a consistent shuffle to multiple sequences.

    Parameters
    ----------
    *args : sequence of array-like objects
        Sequence of array-like objects that need to be shuffled together.

    Returns
    -------
    tuple
        A tuple with shuffled copies of `args` array-like objects.

    Notes
    -----
    This function shuffles multiple sequences of data together using the `zip` and `shuffle` functions from the built-in
    `random` module.

    Examples
    --------
    >>> x = [1, 2, 3]
    >>> y = [4, 5, 6]
    >>> z = [7, 8, 9]
    >>> coshuffled(x, y, z)
    ([2, 3, 1], [5, 6, 4], [8, 9, 7])
    """
    # if len(args) == 1:

    zipped = [*zip(*args)]
    random.shuffle(zipped)
    return tuple(map(list, unzip(zipped))) or tuple([] for __ in args)


==> hstrat/hstrat/_auxiliary_lib/_count_unique.py <==
import numpy as np

from ._jit import jit


@jit(nopython=True)
def count_unique(array: np.array) -> int:
    """How many unique values are contained in `array`?"""
    unique_values = set(array)
    return len(unique_values)


==> hstrat/hstrat/_auxiliary_lib/_curried_binary_search_jit.py <==
import typing

import interval_search as inch

from ._jit import jit


def curried_binary_search_jit(predicate: typing.Callable[[int], bool]):
    """Find the positive integer threshold below which a search criteria is
    never satisfied and above which it is always satisfied.

    Currying allows for recursive calls that don't pass the predicate callable
    as an argument, which is necessary for compatibility with Numba jit
    compilation.

    Parameters
    ----------
    predicate : callable object
        Returns whether an integer value satisfies the search criteria.
    lower_bound : int
        Lower bound for the binary search, inclusive.
    upper_bound : int
        Upper bound for the binary search, inclusive.

    Returns
    -------
    searcher : Callable[[int, int], Optional[int]]
        The curried search function, which takes an optional integer
        `lower_bound` and `upper_bound` and returns the first integer value
        that satisfies the search criteria.

        If no value satisfies the search criteria, the curried search function will return None.
    """
    return inch.curried_binary_search(
        predicate, decorate_with=jit(nopython=True)
    )


==> hstrat/hstrat/_auxiliary_lib/_deep_listify.py <==
import typing


def deep_listify(maybe_iterable: typing.Iterable) -> typing.Any:
    """Recursively convert an iterable into a list, converting any nested
    iterables recusrively.

    Will not convert strings.

    Parameters
    ----------
    maybe_iterable
        The object to be converted.

    Returns
    -------
        A nested list containing the elements of `maybe_iterable` if `maybe_iterable` was iterable, else `maybe_iterable`.


    Examples
    --------
    >>> deep_listify(range(4))
    [0, 1, 2, 3]

    >>> deep_listify(4)
    4

    >>> deep_listify([(1, 2), 3, 4])
    [[1, 2], 3, 4]

    >>> deep_listify([1, [2, (3, 4)], 5])
    [1, [2, [3, 4]], 5]

    >>> deep_listify(iter([1, range(2), 3]))
    [1, [0, 1], 3]
    """
    try:
        if isinstance(maybe_iterable, str):
            raise TypeError
        else:
            return [*map(deep_listify, maybe_iterable)]
    except TypeError:
        return maybe_iterable


==> hstrat/hstrat/_auxiliary_lib/_demark.py <==
from numbers import Number
import typing


def demark(object_: typing.Any) -> int:
    """Provide a hashable identifier for `object_`."""
    return object_ if isinstance(object_, (str, Number)) else id(object_)


==> hstrat/hstrat/_auxiliary_lib/_div_range.py <==
# adapted from https://stackoverflow.com/a/11443871/17332200
def div_range(start: int, end: int, divide_by: int):

    assert divide_by > 0
    assert start >= 0
    assert end >= 0

    while start > end:
        yield start
        start //= divide_by


==> hstrat/hstrat/_auxiliary_lib/_find_bounds.py <==
from functools import reduce
import operator
import typing

import opytional as opyt


def find_bounds(
    query: typing.Any,
    iterable: typing.Iterable[typing.Any],
    filter_below: typing.Callable = operator.lt,
    filter_above: typing.Callable = operator.gt,
    key: typing.Callable = lambda x: x,
    initializer: typing.Tuple[typing.Any, typing.Any] = (None, None),
) -> typing.Tuple[typing.Optional[typing.Any], typing.Optional[typing.Any]]:
    def operation(accumulation, element):
        cur_below, cur_above = accumulation

        element = key(element)
        maybe_below = element if filter_below(element, query) else None
        maybe_above = element if filter_above(element, query) else None

        res_below = opyt.apply_if_or_value(
            cur_below,
            lambda x: opyt.apply_if_or_value(
                maybe_below,
                lambda y: max(x, y),
                x,
            ),
            maybe_below,
        )
        res_above = opyt.apply_if_or_value(
            cur_above,
            lambda x: opyt.apply_if_or_value(
                maybe_above,
                lambda y: min(x, y),
                x,
            ),
            maybe_above,
        )

        return (res_below, res_above)

    return reduce(operation, iterable, initializer)


==> hstrat/hstrat/_auxiliary_lib/_flag_last.py <==
from collections import deque
import itertools as it
import typing


def flag_last(
    iterable: typing.Iterable,
) -> typing.Iterator[typing.Tuple[bool, typing.Any]]:
    """Yields tuples of the form (is_last, value) for each value in the
    iterable, where is_last is True if the value is the last in the iterable
    and False otherwise.

    Parameters
    ----------
    iterable : iterable
        The iterable to be processed.

    Yields
    ------
    flagged_value : tuple
        Tuples of the form (is_last, value) for each value in the iterable.

    Examples
    --------
    >>> [*flag_last([1, 2, 3, 4, 5])]
    [(False, 1), (False, 2), (False, 3), (False, 4), (True, 5)]

    >>> [*flag_last([1])]
    [(True, 1)]

    >>> [*flag_last([])]
    []

    """
    iterator = iter(iterable)
    lookahead = deque(it.islice(iterator, 2), maxlen=2)

    while lookahead:
        yield (len(lookahead) == 1, lookahead.popleft())
        for val in iterator:
            lookahead.append(val)
            break


==> hstrat/hstrat/_auxiliary_lib/_flat_len.py <==
import typing


def flat_len(maybe_iterable: typing.Iterable) -> int:
    """Count the total number of elements in an iterable, recursing to count
    elements in any nested iterables.

    Examples
    --------
    >>> flat_len(range(4))
    4

    >>> flat_len(4)
    1

    >>> flat_len([(1, 2), 3, 4])
    4

    >>> flat_len([1, [2, (3, 4)], 5])
    [1, [2, [3, 4]], 5]

    >>> flat_len(iter([1, range(2), 3]))
    4
    """
    if isinstance(maybe_iterable, str):
        return len(maybe_iterable)
    try:
        return sum(map(flat_len, maybe_iterable))
    except TypeError:
        return 1


==> hstrat/hstrat/_auxiliary_lib/_generate_n.py <==
import typing


def generate_n(generator: typing.Callable, n: int) -> typing.Iterator:
    """Returns an iterator that generates `n` values by repeatedly calling the given `generator` function.

    Parameters
    ----------
    generator : Callable
        A function that generates the values to be returned by the iterator. The function should take no arguments.
    n : int
        The number of values to generate.

    Returns
    -------
    iterator : Iterator
        An iterator that generates `n` values by repeatedly calling the `generator` function.

    Raises
    ------
    TypeError
        If `generator` is not callable.
    ValueError
        If `n` is negative.

    Examples
    --------
    >>> import random
    >>> random.seed(42)
    >>> def random_int():
    ...     return random.randint(1, 100)
    >>> values = list(generate_n(random_int, 5))
    >>> values
    [81, 14, 3, 94, 35]

    """
    for __ in range(n):
        yield generator()


==> hstrat/hstrat/_auxiliary_lib/_generate_omission_subsets.py <==
import typing

from ._with_omission import with_omission


def generate_omission_subsets(
    sequence: typing.Sequence,
) -> typing.Iterator[typing.Iterator]:
    """Generate all possible single-omission subsets of an input sequence, with
    the kth element omitted from the kth subset.

    Parameters
    ----------
    sequence : sequence
        The input sequence to generate subsets from.

    Yields
    ------
    iterable
        An iterable of the input sequence with one element omitted.

    Examples
    --------
    >>> list(generate_omission_subsets([1, 2, 3]))
    [[2, 3], [1, 3], [1, 2]]

    >>> list(generate_omission_subsets('abc'))
    [['b', 'c'], ['a', 'c'], ['a', 'b']]
    """
    for index, __ in enumerate(sequence):
        yield with_omission(sequence, index)


==> hstrat/hstrat/_auxiliary_lib/_get_hstrat_version.py <==
def get_hstrat_version() -> str:
    return "1.5.4"


==> hstrat/hstrat/_auxiliary_lib/_get_nullable_mask.py <==
import numpy as np
import pandas as pd


def get_nullable_mask(series: pd.Series) -> np.ndarray:
    """Get a boolean mask indicating which elements in a Pandas Series with
    nullable integer dtype are null.

    Parameters
    ----------
    series : pd.Series
        The Pandas Series to get the null mask for.

    Returns
    -------
    np.ndarray
        A 1-dimensional NumPy ndarray of boolean values. The i-th element of the
        array is True if the i-th element of the input series is null, and False
        otherwise.

    Notes
    -----
    This function returns the underlying boolean mask used by the Pandas Series
    object to represent null values. This mask is a direct view into the Series
    data, so no copy is made. Changes to the mask will propagate to the Series
    object, and vice versa.
    """
    return series._data.array._mask


==> hstrat/hstrat/_auxiliary_lib/_get_nullable_vals.py <==
import numpy as np
import pandas as pd


def get_nullable_vals(series: pd.Series) -> np.ndarray:
    """Get the integer underlying values in a Pandas Series with nullable
    integer dtype.

    Parameters
    ----------
    series : pd.Series
        The Pandas Series to get the null values for.

    Returns
    -------
    np.ndarray
        A 1-dimensional NumPy ndarray of the same dtype as the input series.
        The i-th element of the array is the underlying value at the i-th
        position in the input series.

    Notes
    -----
    This function returns a direct view into the Series data, so no copy is
    made. Changes to the returned array will propagate to the Series object's
    underlying values, and vice versa.
    """
    return series._data.array._data


==> hstrat/hstrat/_auxiliary_lib/_give_len.py <==
import typing


def give_len(wrapee: typing.Iterable, len_: int) -> typing.Iterable:
    """Wrap an object to make Sized with `len(wrapee)` as provided `len_`."""

    # adapted from https://stackoverflow.com/a/2982
    class GiveLenWrapper:
        _wrapee: typing.Iterable

        def __init__(self: "GiveLenWrapper", wrapee: typing.Iterable) -> None:
            self._wrapee = wrapee

        # must define members inline or won't be recognized as wrapee etc.
        for attr in dir(wrapee):
            if attr not in {
                "__class__",
                "__delattr__",
                "__getattribute__",
                "__init__",
                "__name__",
                "__new__",
                "__qualname__",
                "__setattr__",
            }:
                exec(
                    f"""
{'@property' if not callable(getattr(wrapee, attr)) else ''}
def {attr}(self, *args, **kwargs):
    return self._wrapee.{attr}(*args, **kwargs)
                    """
                )

        def __len__(self: "GiveLenWrapper") -> int:
            return len_

    return GiveLenWrapper(wrapee)


==> hstrat/hstrat/_auxiliary_lib/_indices_of_unique.py <==
import numpy as np

from ._jit import jit


@jit(nopython=True)
def indices_of_unique(array: np.array) -> np.array:
    """Return the indices where the first occurance of each unique value in
    `array` occurs.

    Equivalent to `return_index` functionality of `numpy.unique`, but faster.
    See <https://numpy.org/doc/1.24/reference/generated/numpy.unique.html>.
    """
    unique_indices = []
    seen_values = set()
    last_value = 0  # if seen_values empty, last_value not compared against
    for index, value in enumerate(array):
        is_same_as_last_value = len(unique_indices) and last_value == value
        if not is_same_as_last_value and value not in seen_values:
            unique_indices.append(index)
            seen_values.add(value)
            last_value = value
    return np.array(unique_indices)


==> hstrat/hstrat/_auxiliary_lib/_intersect_ranges.py <==
import numbers
import typing

from ._unzip import unzip


def intersect_ranges(
    ranges: typing.Iterable[typing.Tuple[numbers.Real, numbers.Real]]
) -> typing.Optional[typing.Tuple[numbers.Real, numbers.Real]]:
    """Calculate the intersection of a collection of ranges.

    Parameters
    ----------
    ranges : iterable of tuples of real numbers
        A list of ranges represented as tuples of two real numbers,
        where the first number is the beginning of the range and the
        second number is the end of the range.

    Returns
    -------
    tuple of real numbers or None
        A tuple representing the intersection of the input ranges,
        where the first number is the beginning of the intersection and
        the second number is the end of the intersection. If there is no
        intersection, returns None.

    Examples
    --------
    >>> intersect_ranges([(0, 5), (3, 9), (3, 10)])
    (3, 5)

    >>> intersect_ranges([(1, 5)])
    (1, 5)

    >>> intersect_ranges([])
    None

    >>> intersect_ranges([(1, 3), (4, 7), (8, 10)])
    None
    """

    try:
        begins, ends = unzip(ranges)
    except ValueError:
        return None

    begin = max(begins)
    end = min(ends)

    return (begin, end) if begin < end else None


==> hstrat/hstrat/_auxiliary_lib/_is_base64.py <==
import base64


# adapted from https://stackoverflow.com/a/45928164
def is_base64(data: str) -> bool:
    try:
        if isinstance(data, str):
            # If there's any unicode here, an exception will be thrown and the function will return false
            data_bytes = bytes(data, "ascii")
        elif isinstance(data, bytes):
            data_bytes = data
        else:
            raise ValueError("Argument must be string or bytes")
        return base64.b64encode(base64.b64decode(data_bytes)) == data_bytes
    except UnicodeEncodeError:
        return False


==> hstrat/hstrat/_auxiliary_lib/_is_in.py <==
import typing


def is_in(value: object, iterator: typing.Iterator) -> bool:
    """Check if a value is in an iterator using object identity comparison.

    Parameters
    ----------
    value : object
        The value to check for in the iterator.
    iterator : typing.Iterator
        An iterator of objects to check against the value.

    Returns
    -------
    bool
        True if the value is found in the iterator, False otherwise.

    Notes
    -----
    This function performs object identity comparison (using the `is` operator),
    not equality comparison (using the `==` operator).
    """
    for candidate in iterator:
        if value is candidate:
            return True
    return False


==> hstrat/hstrat/_auxiliary_lib/_is_in_coverage_run.py <==
import sys


def is_in_coverage_run():
    """Check whether test is run with coverage."""
    gettrace = getattr(sys, "gettrace", None)

    if gettrace is None:  # pragma: no cover
        return False
    else:
        gettrace_result = gettrace()

    try:
        from coverage.pytracer import PyTracer
        from coverage.tracer import CTracer

        if isinstance(gettrace_result, (CTracer, PyTracer)):
            return True
    except ImportError:  # pragma: no cover
        pass

    return False  # pragma: no cover


==> hstrat/hstrat/_auxiliary_lib/_is_in_unit_test.py <==
import sys


# adapted from https://stackoverflow.com/a/44595269
def is_in_unit_test() -> bool:
    """Is current execution within a unit testing context?

    Can be used to enable more thorough assert checks than desired in normal
    (i.e., non-optimized) mode outside testing context.
    """
    return "pytest" in sys.modules


==> hstrat/hstrat/_auxiliary_lib/_is_nondecreasing.py <==
import typing

from ._pairwise import pairwise


def is_nondecreasing(seq: typing.Iterable) -> bool:

    return all(a <= b for a, b in pairwise(seq))


==> hstrat/hstrat/_auxiliary_lib/_is_nonincreasing.py <==
import typing

from ._pairwise import pairwise


def is_nonincreasing(seq: typing.Iterable) -> bool:

    return all(a >= b for a, b in pairwise(seq))


==> hstrat/hstrat/_auxiliary_lib/_is_strictly_decreasing.py <==
import typing

from ._pairwise import pairwise


def is_strictly_decreasing(seq: typing.Iterable) -> bool:

    return all(a > b for a, b in pairwise(seq))


==> hstrat/hstrat/_auxiliary_lib/_is_strictly_increasing.py <==
import typing

from ._pairwise import pairwise


def is_strictly_increasing(seq: typing.Iterable) -> bool:

    return all(a < b for a, b in pairwise(seq))


==> hstrat/hstrat/_auxiliary_lib/_is_subset.py <==
import numpy as np

from ._jit import jit


@jit(nopython=True)
def is_subset(subset: np.array, superset: np.array) -> bool:
    """Are all values in `subset` contained in `superset`?"""
    superset_lookup = set(superset)
    for val in subset:
        if val not in superset_lookup:
            return False

    return True


==> hstrat/hstrat/_auxiliary_lib/_iter_chunks.py <==
import typing


# adapted from https://stackoverflow.com/a/434328
def iter_chunks(
    seq: typing.Sequence,
    chunk_size: int,
    start: int = 0,
) -> typing.Iterator[typing.Sequence]:
    """Yield successive chunks of size `chunk_size` from sequence `seq`.

    Parameters
    ----------
    seq : Sequence
        The sequence to be chunked.
    chunk_size : int
        The size of each chunk.

    Returns
    -------
    Iterator[Sequence]
        A generator object that yields chunks of `seq` of size `chunk_size`.

    Examples
    --------
    >>> seq = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
    >>> chunk_size = 3
    >>> for chunk in iter_chunks(seq, chunk_size):
    ...     print(chunk)
    [1, 2, 3]
    [4, 5, 6]
    [7, 8, 9]
    [10]
    """
    return (
        seq[pos : pos + chunk_size]
        for pos in range(start, len(seq), chunk_size)
    )


==> hstrat/hstrat/_auxiliary_lib/_iter_monotonic_equivalencies.py <==
import typing

import numpy as np

from ._jit import jit


@jit(nopython=True)
def iter_monotonic_equivalencies(
    first: np.ndarray,
    second: np.ndarray,
    start: typing.Tuple[int, int] = (0, 0),
) -> typing.Iterator[typing.Tuple[int, int]]:
    """Find the indices of equivalent elements in two sorted arrays.

    Given two sorted arrays `first` and `second`, this function returns an
    iterator that yields pairs of indices (i, j) such that first[i] ==
    second[j]. The iteration stops when one of the arrays is fully traversed.

    Parameters
    ----------
    first : np.ndarray
        A sorted numpy array.
    second : np.ndarray
        A sorted numpy array.
    start : tuple of int, default (0, 0)
        A pair of indices (i, j) where the search should start. The
        search will begin at the element first[i] and second[j]. Default
        is (0, 0).

    Yields
    ------
    (i, j) : tuple of int
        A tuple of indices (i, j) where first[i] == second[j].

    Examples
    --------
    >>> first = np.array([1, 2, 3, 4, 5])
    >>> second = np.array([2, 4, 6, 8, 10])
    >>> for i, j in iter_monotonic_equivalencies(first, second, start=(1, 0)):
    ...     print(f"{i} {j}")
    1 0
    3 1

    """
    idx1, idx2 = start
    assert 0 <= idx1
    assert 0 <= idx2

    while idx1 < len(first) and idx2 < len(second):
        val1 = first[idx1]
        val2 = second[idx2]

        if val1 < val2:
            idx1 += 1
        elif val1 > val2:
            idx2 += 1
        else:  # val1 == val2
            yield (idx1, idx2)
            idx1 += 1
            idx2 += 1


==> hstrat/hstrat/_auxiliary_lib/_iter_monotonic_equivalencies_reverse.py <==
import typing

import numpy as np

from ._jit import jit


@jit(nopython=True)
def iter_monotonic_equivalencies_reverse(
    first: np.ndarray,
    second: np.ndarray,
    start: typing.Tuple[int, int] = (-1, -1),
) -> typing.Iterator[typing.Tuple[int, int]]:
    """Find the indices of equivalent elements in two sorted arrays.

    Given two sorted arrays `first` and `second`, this function returns an
    iterator that yields pairs of indices (i, j) such that first[i] ==
    second[j]. The iteration stops when one of the arrays is fully traversed.

    Parameters
    ----------
    first : np.ndarray
        A sorted numpy array.
    second : np.ndarray
        A sorted numpy array.
    start : tuple of int, default (0, 0)
        A pair of indices (i, j) where the search should start. The
        search will begin at the element first[i] and second[j]. Default
        is (0, 0).

    Yields
    ------
    (i, j) : tuple of int
        A tuple of indices (i, j) where first[i] == second[j].

    See Also
    --------
    iter_monotonic_equivalencies

    Examples
    --------
    >>> first = np.array([1, 2, 3, 4, 5])
    >>> second = np.array([2, 4, 6, 8, 10])
    >>> for i, j in iter_monotonic_equivalencies(first, second, start=(1, 0)):
    ...     print(f"{i} {j}")
    1 0
    3 1

    """
    idx1, idx2 = start
    if idx1 < 0:
        idx1 += len(first)
    if idx2 < 0:
        idx2 += len(second)

    assert -1 <= idx1 < len(first)
    assert -1 <= idx2 < len(second)

    while idx1 >= 0 and idx2 >= 0:
        val1 = first[idx1]
        val2 = second[idx2]

        if val1 > val2:
            idx1 -= 1
        elif val1 < val2:
            idx2 -= 1
        else:  # val1 == val2
            yield (idx1, idx2)
            idx1 -= 1
            idx2 -= 1


==> hstrat/hstrat/_auxiliary_lib/_iter_slices.py <==
import typing


# adapted from https://stackoverflow.com/a/434328
def iter_slices(
    len_seq: int,
    chunk_size: int,
    start: int = 0,
) -> typing.Iterator[slice]:
    """Returns an iterator of slices that chunk a sequence of length `len_seq`
    into `chunk_size` parts.

    Parameters
    ----------
    len_seq : int
        The length of the sequence to be chunked.
    chunk_size : int
        The size of each chunk in the sequence.
    start : int, optional
        The starting position of the first slice in the sequence. Defaults to 0.

    Returns
    -------
    typing.Iterator[slice]
        An iterator of slices representing the chunks of the sequence.

    Examples
    --------
    >>> list(iter_slices(10, 5))
    [slice(0, 5), slice(5, 10)]
    >>> list(iter_slices(10, 5, 2))
    [slice(2, 7), slice(7, 12)]
    >>> list(iter_slices(10, 10))
    [slice(0, 10)]
    """
    return (
        slice(pos, pos + chunk_size)
        for pos in range(start, len_seq, chunk_size)
    )


==> hstrat/hstrat/_auxiliary_lib/_jit.py <==
import typing
import warnings

from ._is_in_coverage_run import is_in_coverage_run


def jit(*args, **kwargs) -> typing.Callable:
    """Decorator that performs jit compilation if numba available.

    Disables jit during coverage measurement to increase source
    visibility.
    """
    try:
        import numba as nb
    except (ImportError, ModuleNotFoundError):  # pragma: no cover
        warnings.warn(
            "numba unavailable,"
            "wrapped function may lose significant performance. "
            "To get numba, install it directly or install hstrat optional jit "
            "extras: python -m pip install hstrat[jit].",
            ImportWarning,
        )
        return lambda f: f

    if is_in_coverage_run():
        warnings.warn(
            "code coverage tracing detected,"
            "disabling jit compilation to increase source visibility",
            RuntimeWarning,
        )
        return lambda f: f
    else:  # pragma: no cover
        return nb.jit(*args, **kwargs)


==> hstrat/hstrat/_auxiliary_lib/_jit_numba_dict_t.py <==
"""Provides numba dict type or builtin bool type.

Type must be declared outside jit'ed function or numba fails.
"""

import typing

from ._is_in_coverage_run import is_in_coverage_run


class _shim:
    def empty(self: "_shim", *args, **kwargs) -> typing.Dict:
        return dict()


try:
    from numba.typed import Dict
except (ImportError, ModuleNotFoundError):
    jit_numba_dict_t = _shim()
else:
    if is_in_coverage_run():
        jit_numba_dict_t = _shim()
    else:  # pragma: no cover
        jit_numba_dict_t = Dict


==> hstrat/hstrat/_auxiliary_lib/_jit_numba_integer_array_ts.py <==
"""Provides numba integr array types, or null fallback.

Type must be declared outside jit'ed function or numba fails.
"""


from ._is_in_coverage_run import is_in_coverage_run

try:
    import numba as nb
except (ImportError, ModuleNotFoundError):  # pragma: no cover
    jit_numba_int8_arr_t = None
    jit_numba_int16_arr_t = None
    jit_numba_int32_arr_t = None
    jit_numba_int64_arr_t = None
    jit_numba_uint8_arr_t = None
    jit_numba_uint16_arr_t = None
    jit_numba_uint32_arr_t = None
    jit_numba_uint64_arr_t = None
else:
    if is_in_coverage_run():
        # when numba disabled for coverage testing,
        # using nb.types.int64_ causes numpy TypeError
        jit_numba_int8_arr_t = None
        jit_numba_int16_arr_t = None
        jit_numba_int32_arr_t = None
        jit_numba_int64_arr_t = None
        jit_numba_uint8_arr_t = None
        jit_numba_uint16_arr_t = None
        jit_numba_uint32_arr_t = None
        jit_numba_uint64_arr_t = None
    else:  # pragma: no cover
        jit_numba_int8_arr_t = nb.types.int8[:]
        jit_numba_int16_arr_t = nb.types.int16[:]
        jit_numba_int32_arr_t = nb.types.int32[:]
        jit_numba_int64_arr_t = nb.types.int64[:]
        jit_numba_uint8_arr_t = nb.types.uint8[:]
        jit_numba_uint16_arr_t = nb.types.uint16[:]
        jit_numba_uint32_arr_t = nb.types.uint32[:]
        jit_numba_uint64_arr_t = nb.types.uint64[:]


==> hstrat/hstrat/_auxiliary_lib/_jit_numpy_bool_t.py <==
"""Provides numba bool type or numpy bool type.

Type must be declared outside jit'ed function or numba fails.
"""

import numpy as np

from ._is_in_coverage_run import is_in_coverage_run

try:
    import numba as nb
except (ImportError, ModuleNotFoundError):
    jit_numpy_bool_t = np.bool_
else:
    if is_in_coverage_run():
        # when numba disabled for coverage testing,
        # using nb.types.bool_ causes numpy TypeError
        jit_numpy_bool_t = np.bool_
    else:  # pragma: no cover
        jit_numpy_bool_t = nb.types.bool_


==> hstrat/hstrat/_auxiliary_lib/_jit_numpy_int64_t.py <==
"""Provides numba int64 type or numpy int64 type.

Type must be declared outside jit'ed function or numba fails.
"""

import numpy as np

from ._is_in_coverage_run import is_in_coverage_run

try:
    import numba as nb
except (ImportError, ModuleNotFoundError):
    jit_numpy_int64_t = np.int64
else:
    if is_in_coverage_run():
        # when numba disabled for coverage testing,
        # using nb.types.int64_ causes numpy TypeError
        jit_numpy_int64_t = np.int64
    else:  # pragma: no cover
        jit_numpy_int64_t = nb.types.int64


==> hstrat/hstrat/_auxiliary_lib/_launder_impl_modules.py <==
import types
import typing


def launder_impl_modules(
    all_: typing.List[types.ModuleType], name: str
) -> None:
    """Stamp name into __module__ of items to hide implementation detail.

    Important for making the documentation work nice.
    """
    for item in all_:
        try:
            item.__module__ = name
        except (AttributeError, TypeError):
            pass


==> hstrat/hstrat/_auxiliary_lib/_log_once_in_a_row.py <==
from functools import lru_cache
import logging


# Keep track of n different messages and then log again
# adapted from https://stackoverflow.com/a/66062313
@lru_cache(1)
def log_once_in_a_row(msg: str):
    logger = logging.getLogger("hstrat")
    logger.info(msg)


==> hstrat/hstrat/_auxiliary_lib/_make_intersecting_subsets.py <==
import numbers
import typing

from ._intersect_ranges import intersect_ranges


def make_intersecting_subsets(
    ranges: typing.List[typing.Tuple[numbers.Real, numbers.Real]],
) -> typing.List[typing.List[typing.Tuple[numbers.Real, numbers.Real]]]:
    """Arrange ranges into groups such that all ranges within a group share at
    least one overlapping value.

    Composes groups such that intersected values are as low as possible. Put
    another way, ranges are preferentially associated with earlier groups.

    Parameters
    ----------
    ranges : list of tuples
        A list of tuples, each containing two real numbers representing the
        lwoer bound (inclusive) and upper bound (exclusive) of a range.

    Returns
    -------
    list of lists of tuples
        A list of lists, each containing tuples representing the intersecting
        ranges within a group.


    Examples
    --------
    >>> make_intersecting_subsets([(1, 3), (2, 4), (5, 6)])
    [[(1, 3), (2, 4)], [(5, 6)]]
    """

    subsets = []
    for range_ in sorted(ranges):
        for subset in subsets:
            if intersect_ranges([range_, *subset]):
                subset.append(range_)
                break
        else:
            subsets.append([range_])

    return subsets


==> hstrat/hstrat/_auxiliary_lib/_memoize_generator.py <==
import itertools as it
import typing

import lru


def memoize_generator(lru_cache_size: int = 128) -> typing.Callable:
    """Decorator to memoize a generator function using an LRU cache.

    The cache stores the original generator and a list of its values.
    When the generator is called, if the arguments are in the cache,
    the cached values are returned, otherwise the generator is executed and its values are stored.

    Parameters
    ----------
    lru_cache_size : int, default 128
        The maximum size of the LRU cache.

    Returns
    -------
    callable
        Decorator function to memoize a generator.

    Examples
    --------
    >>> @memoize_generator(lru_cache_size=2)
    ... def gen(n):
    ...     for i in range(n):
    ...         yield i
    ...
    >>> g = gen(3)
    >>> list(g)
    [0, 1, 2]
    >>> g = gen(3)
    >>> list(g)
    [0, 1, 2]
    """
    # adapted from https://stackoverflow.com/a/10726355/17332200
    def decorator(generator: typing.Callable) -> typing.Callable:
        cache_original = lru.LRU(lru_cache_size)
        cache_copy = lru.LRU(lru_cache_size)

        def ret(*args) -> typing.Generator:
            if args not in cache_original:
                cache_original[args] = generator(*args)
                cache_copy[args] = []

            original = cache_original[args]
            copy = cache_copy[args]

            for idx in it.count():
                if idx < len(copy):
                    yield copy[idx]
                else:
                    assert idx == len(copy)
                    try:
                        copy.append(next(original))
                        yield copy[idx]
                    except StopIteration:
                        return

        return ret

    return decorator


==> hstrat/hstrat/_auxiliary_lib/_min_array_dtype.py <==
import numpy as np


def min_array_dtype(arr: np.array) -> np.dtype:
    """Determine the most compact numpy dtype required to represent the values
    in the input array.

    Parameters
    ----------
    arr : numpy.ndarray
        Input array.

    Returns
    -------
    numpy.dtype
        The most compact dtype required to represent the values in the input
        array.

    Notes
    -----
    If the input array is empty, the function returns the result of
    `np.min_scalar_type(0)` as the default dtype.

    Like `np.min_scalar_type` this method ignores loss of precision at values
    close to 0 (i.e., subnormal numbers).

    Examples
    --------
    >>> arr = np.array([-129, 128])
    >>> dtype = min_array_dtype(arr)
    >>> print(dtype)
    int8
    """
    if len(arr) == 0:
        return np.min_scalar_type(0)

    min_, max_ = arr.min(), arr.max()
    if min_ >= 0:
        return np.min_scalar_type(max_)

    dtype_min = np.min_scalar_type(min_)
    conv = dtype_min.type(max_)
    if conv == max_ and np.isfinite(conv):
        return dtype_min
    else:
        assert abs(min_) < max_
        return np.min_scalar_type(-max_)


==> hstrat/hstrat/_auxiliary_lib/_numpy_fromiter_polyfill.py <==
import numpy as np
import packaging


def numpy_fromiter_polyfill(iter_: iter, dtype) -> np.ndarray:
    """An implementation of `numpy.fromiter` that polyfills support for object
    dtype introduced in numpy version 1.23.

    If numpy is older than version 1.23, `iter_` will be unpacked into a list
    and the `np.array` constructor will be used. Otherwise, `numpy.fromiter`
    will be used.

    Optional arguments `count` and `like` are not supported.

    Parameters
    ----------
    iter_ : iterable
        An iterable object providing data for the array.
    dtype :
        The data-type of the returned array.

    Returns
    -------
    numpy.ndarray
        A numpy array containing the elements of the iterable.

    Examples
    --------
    >>> a = [1, 2, 3, 4, 5]
    >>> b = numpy_fromiter_polyfill(a, np.int32)
    >>> b
    array([1, 2, 3, 4, 5])
    """
    if (
        packaging.version.parse(np.__version__)
        < packaging.version.parse("1.23")
        and np.object_ == dtype
    ):
        return np.array([*iter_], dtype=dtype)
    else:
        return np.fromiter(
            iter_,
            dtype=dtype,
        )


==> hstrat/hstrat/_auxiliary_lib/_numpy_index.py <==
import typing

import numpy as np

from ._jit import jit


# adapted from https://stackoverflow.com/a/41578614
@jit(nopython=True)
def numpy_index(
    array: np.ndarray, item: typing.Any
) -> typing.Optional[typing.Tuple[int, ...]]:
    """Find the index of the first occurrence of a given item in a Numpy array.

    Parameters
    ----------
    array : numpy.ndarray
        The Numpy array to search.
    item : Any
        The item to search for in the array.

    Returns
    -------
    Tuple[int, ...] or None
        A tuple representing the index of the first occurrence of the given
        item in the array, or None if the item is not found in the array.

    Examples
    --------
    >>> a = np.array([1, 2, 3, 4, 5])
    >>> numpy_index(a, 3)
    (2,)
    >>> numpy_index(a, 6)
    None
    """
    for idx, val in np.ndenumerate(array):
        if val == item:
            return idx
    return None


==> hstrat/hstrat/_auxiliary_lib/_numpy_index_flat.py <==
import typing

import numpy as np

from ._jit import jit
from ._reversed_enumerate import reversed_enumerate

_reversed_enumerate_jit = jit(nopython=True)(reversed_enumerate)

# adapted from https://stackoverflow.com/a/41578614
@jit(nopython=True)
def numpy_index_flat(
    array: np.ndarray,
    item: typing.Any,
    n: int = 0,
) -> typing.Optional[int]:
    """Find the index of the nth (zero-indexed) occurrence of a given item in a
    Numpy array.

    Parameters
    ----------
    array : numpy.ndarray
        The Numpy array to search.
    item : Any
        The item to search for in the array.
    n : int, default 0
        Specifies the zero-indexed nth occurrence of `item` to be
        found.

        If not specified or set to 0, the function returns the index of
        the first occurrence of `item`. If there are fewer than `n` occurrences
        of `item` in the array, the function returns None.

        If `n` is negative,
        the function returns the index of the nth occurrence from the end of
        the array (i.e., -1 returns the last occurrence, -2 returns the
        second-to-last occurrence, and so on).

    Returns
    -------
    int or None
        The index of the nth (zero-indexed) occurrence of the given item in the
        array, or None if the item is not found in the array.

    Examples
    --------
    >>> a = np.array([1, 4, 3, 4, 5])
    >>> numpy_index_flat(a, 3)
    2,
    >>> numpy_index_flat(a, 6)
    None
    >>> numpy_index_flat(a, 3, n=-1)
    3
    """
    # numba can't handle coexisting type possibilities for enumeration;
    # must spell out separately
    if n < 0:
        enumeration = _reversed_enumerate_jit(array)
        for idx, val in enumeration:
            if val == item:
                n += 1
            if n == 0:
                return idx
        return None

    else:
        enumeration = enumerate(array)
        for idx, val in enumeration:
            if val == item:
                n -= 1
            if n == -1:
                return idx
        return None


==> hstrat/hstrat/_auxiliary_lib/_omit_last.py <==
import typing

from ._pairwise import pairwise


def omit_last(it: typing.Iterable) -> typing.Iterable:
    """Yield iterable values in order, stopping iteration after second-to-last
    value yielded.

    Conceptually equivalent to `[:-1]` slice.
    """
    for first, __ in pairwise(it):
        yield first


==> hstrat/hstrat/_auxiliary_lib/_pairwise.py <==
import itertools as it
import typing


# adapted from https://docs.python.org/3/library/itertools.html
def pairwise(iterable: typing.Iterable) -> typing.Iterator:
    """Return successive overlapping pairs taken from the input iterable.

    The number of 2-tuples in the output iterator will be one fewer than the
    number of inputs. It will be empty if the input iterable has fewer than two
    values.
    """
    # pairwise('ABCDEFG') --> AB BC CD DE EF FG
    a, b = it.tee(iterable)
    next(b, None)
    return zip(a, b)


# use library implementation if available (Python 3.10+)
try:
    pairwise = it.pairwise  # noqa: F811
except AttributeError:
    pass


==> hstrat/hstrat/_auxiliary_lib/_parse_from_numeral_system.py <==
# adapted from https://cs.stackexchange.com/a/65744
def parse_from_numeral_system(digits: str, alphabet: str) -> int:
    """Compute the integer value represented by string 'digits' in a custom
    base.

    Parameters
    ----------
    digits : str
        A string of digits in the custom base.
    alphabet : str
        A string of unique characters representing the digits in the custom
        base.

        The i-th character in the alphabet corresponds to the i-th digit
        in the base.

    Returns
    -------
    int
        The integer value of the number represented by the given digits in the
        custom base.

    Raises
    ------
    AssertionError
        If the alphabet contains repeated characters.

    Examples
    --------
    >>> parse_from_numeral_system('a3', '0123456789abcdef')
    163
    >>> parse_from_numeral_system('52', '01234567')
    42
    >>> parse_from_numeral_system('111', '01')
    7
    """
    assert len(alphabet) == len(set(alphabet))
    b = len(alphabet)
    n = 0
    for d in digits:
        n = b * n + alphabet.index(d)
    return n


==> hstrat/hstrat/_auxiliary_lib/_popcount.py <==
import bitstring


def popcount(val: int) -> int:
    """Count the number of set bits in the binary representation of a
    non-negative int.
    """

    assert val >= 0
    try:
        return val.bit_count()
    except AttributeError:
        return bitstring.Bits(
            uint=val,
            length=(val + 1).bit_length(),
        ).count(1)


==> hstrat/hstrat/_auxiliary_lib/_raises.py <==
import typing


def raises(callable_: typing.Callable, exception: BaseException) -> bool:
    """Test if a `callable_` raises a `exception` when called.

    Parameters
    ----------
    callable_ : typing.Callable
        The callable to be tested for raising the specified exception.
    exception : BaseException
        The exception that is expected to be raised by the callable.

    Returns
    -------
    bool
        True if the callable raises the specified exception; False otherwise.

    Examples
    --------
    >>> def my_func():
    ...     raise ValueError("test")
    >>> raises(my_func, ValueError)
    True

    >>> def my_func():
    ...     return True
    >>> raises(my_func, ValueError)
    False
    """
    try:
        callable_()
        return False
    except exception:
        return True


==> hstrat/hstrat/_auxiliary_lib/_random_choice_generator.py <==
import random
import typing


def random_choice_generator(sequence: typing.Sequence) -> typing.Any:
    """A generator that yields an infinite stream of randomly-selected elements
    from a provided sequence.

    Parameters
    ----------
    sequence : iterable
        The sequence from which to randomly select elements.

    Yields
    ------
    object
        Randomly-selected elements from the sequence.

    Examples
    --------
    >>> stream = random_choice_generator([1, 2, 3])
    >>> next(stream)
    1
    >>> next(stream)
    3
    >>> next(stream)
    2
    >>> next(stream)
    1
    >>> next(stream)
    3
    >>> next(stream)
    2
    """
    while True:
        yield random.choice(sequence)


==> hstrat/hstrat/_auxiliary_lib/_release_cur_mpl_fig.py <==
from matplotlib import pyplot as plt


# adapted from https://stackoverflow.com/a/61039272
# fixes warning
# Figures created through the pyplot interface (`matplotlib.pyplot.figure`) are
# retained until explicitly closed and may consume too much memory.
def release_cur_mpl_fig():
    plt.clf()
    plt.close()


==> hstrat/hstrat/_auxiliary_lib/_render_to_base64url.py <==
from ._render_to_numeral_system import render_to_numeral_system


def render_to_base64url(n: int) -> str:
    """Convert an integer to its digit representation in the base64url encoding.

    Parameters
    ----------
    n : int
        The non-negative integer to be converted to a base64url representation.

    Returns
    -------
    str
        A string of characters representing the base64url encoding of the given
        integer.

    Raises
    ------
    AssertionError
        If the integer is negative or if the base64url alphabet contains
        repeated characters.

    See Also
    --------
    render_to_numeral_system : A general function for converting integers to
    custom base representations.

    Notes
    -----
    The base64url encoding is specified in RFC 4648, and is similar to the
    standard base64 encoding, but replaces '+' and '/' with '-' and '_'. This
    is often used in web applications as a URL-safe encoding for binary data.

    Examples
    --------
    >>> render_to_base64url(163)
    'Cj'
    >>> render_to_base64url(42)
    'q'
    >>> render_to_base64url(7)
    'H'
    """
    base64url_alphabet = (
        "ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789-_"
    )
    return render_to_numeral_system(n, base64url_alphabet)


==> hstrat/hstrat/_auxiliary_lib/_render_to_numeral_system.py <==
# adapted from https://cs.stackexchange.com/a/65744
def render_to_numeral_system(n: int, alphabet: str) -> str:
    """Convert an integer to its digit representation in a custom base.

    Parameters
    ----------
    n : int
        The non-negative integer to be converted to a custom base
        representation.
    alphabet : str
        A string of unique characters representing the digits in the custom
        base.

        The i-th character in the alphabet corresponds to the i-th digit in the
        base.

    Returns
    -------
    str
        A string of characters representing the custom base representation of the given integer.

    Raises
    ------
    AssertionError
        If the integer is negative or if the alphabet contains repeated
        characters.

    Examples
    --------
    >>> render_to_numeral_system(163, '0123456789abcdef')
    'a3'
    >>> render_to_numeral_system(42, '01234567')
    '52'
    >>> render_to_numeral_system(7, '01')
    '111'
    """
    assert n >= 0
    assert len(alphabet) == len(set(alphabet))
    if n == 0:
        return alphabet[0]
    b = len(alphabet)
    reverse_digits = []
    while n > 0:
        reverse_digits.append(alphabet[n % b])
        n = n // b
    return "".join(reversed(reverse_digits))


==> hstrat/hstrat/_auxiliary_lib/_reversed_enumerate.py <==
import typing


def reversed_enumerate(
    sequence: typing.Sequence,
) -> typing.Iterable[typing.Tuple[int, object]]:
    """Enumerate a sequence in reverse order.

    This function yields tuples containing the index of each element in the
    sequence and the element itself, with the index values starting from
    the last index in the sequence and counting down to zero.

    Parameters
    ----------
    sequence : typing.Sequence
        The sequence to enumerate.

        Must be sliceable.

    Yields
    -------
    Tuple[int, object]
        A tuple containing the index and element for each item in the
        sequence, in reverse order.

    Examples
    --------
    >>> l = "star"
    >>> list(reversed_enumerate(l))
    [(3, "r"), (2, "a"), (1, "t"), (0, "s")]
    """
    # numba jit doesn't support yield from or reversed (fully)
    for t in zip(range(len(sequence) - 1, -1, -1), sequence[::-1]):
        yield t


==> hstrat/hstrat/_auxiliary_lib/_reversed_range.py <==
import typing


def reversed_range(
    start: int, stop: typing.Optional[int] = None
) -> typing.Iterator[int]:
    """Iterate through a range in reverse order.

    Equivalent to `reversed(range(*args))`. Compatible with numba jit.
    """
    # numba jit doesn't support yield from or reversed
    cur = stop if stop is not None else start
    last = start if stop is not None else 0
    while cur > last:
        cur -= 1
        yield cur


==> hstrat/hstrat/_auxiliary_lib/_scale_luminosity.py <==
import colorsys
import typing

import matplotlib as mpl


# adapted from https://stackoverflow.com/a/49601444
def scale_luminosity(
    color: typing.Union[typing.Tuple[float, float, float], str],
    amount: float,
) -> typing.Tuple[float, float, float]:
    """Lighten or darken a given color.

    Multiplies luminosity by the given amount. Input can be matplotlib color
    string, hex string, or RGB tuple.

    Examples
    --------
    >> scale_luminosity('g', 0.3)
    >> scale_luminosity('#F034A3', 0.6)
    >> scale_luminosity((.3,.55,.1), 0.5)
    """
    try:
        c = mpl.colors.cnames[color]
    except KeyError:
        c = color
    c = colorsys.rgb_to_hls(*mpl.colors.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], max(0, min(1, amount * c[1])), c[2])


==> hstrat/hstrat/_auxiliary_lib/_seed_random.py <==
import random

import numpy as np


def seed_random(seed: int) -> bool:
    """Seed all random sources used by hstrat library.

    Ensures reproducible execution.
    """
    random.seed(seed)
    np.random.seed(seed)


==> hstrat/hstrat/_auxiliary_lib/_splicewhile.py <==
import collections
import itertools as it
import typing

from ._consume import consume


# adapted from https://stackoverflow.com/a/11443871/17332200
def splicewhile(
    predicate: typing.Callable, iterator: typing.Iterator
) -> typing.Tuple[typing.List, typing.Iterator]:
    """Create list of iterator items before predicate is false, consuming them
    from the iterator."""

    if not isinstance(iterator, collections.abc.Iterator):
        # consume is only effectual on an iterator, not an iterable
        # enforce against misconceived usage
        raise TypeError

    it1, it2 = it.tee(iterator)
    res = [*it.takewhile(predicate, it1)]
    consume(it2, len(res))
    return res, it2


==> hstrat/hstrat/_auxiliary_lib/_swap_rows_and_indices.py <==
import pandas as pd


def swap_rows_and_indices(df: pd.DataFrame, loc1, loc2) -> pd.DataFrame:
    """Swap positions of indices `loc1` and `loc2` and their corresponding
    rows."""
    indices = [*df.index]
    iloc1 = df.index.get_loc(loc1)
    iloc2 = df.index.get_loc(loc2)
    indices[iloc1], indices[iloc2] = indices[iloc2], indices[iloc1]
    return df.loc[indices]


==> hstrat/hstrat/_auxiliary_lib/_to_tril.py <==
import typing

import numpy as np


def to_tril(matrix: np.ndarray) -> typing.List[typing.List[float]]:
    """Convert a distance matrix to the lower triangular form representation
    required by BioPython.

    Excludes upper triangular entries (i.e., returned list of lists is ragged).
    Sets all diagonal elements to zero.

    Parameters
    ----------
    matrix : np.ndarray
        The input matrix, represented as a 2-dimensional numpy array.

    Returns
    -------
    typing.List[typing.List[float]]
        The lower triangular form of the input matrix, represented as a list of
        lists of floats.

    Examples
    --------
    >>> import numpy as np
    >>> matrix = np.array([[1, 2, 3], [4, 5, 6], [7, 8, 9]])
    >>> to_tril(matrix)
    [[0.0], [4, 0.0, 0], [7, 8, 0.0]]
    """
    return [
        row[:row_idx] + [0.0] for row_idx, row in enumerate(matrix.tolist())
    ]


==> hstrat/hstrat/_auxiliary_lib/_unfurl_lineage_with_contiguous_ids.py <==
import numpy as np

from ._jit import jit


@jit(nopython=True)
def unfurl_lineage_with_contiguous_ids(
    ancestor_ids: np.array, leaf_id: int
) -> np.array:
    """List leaf id and its ancestor id sequence through tree root.

    Assumes that each organism's ancestor id is located at the index position
    in `ancestor_ids` corresponding to its own id.
    """
    id_ = leaf_id
    res = list()
    while True:
        res.append(id_)
        next_id = ancestor_ids[id_]
        if id_ == next_id:
            break
        id_ = next_id

    return np.array(res)


==> hstrat/hstrat/_auxiliary_lib/_unpairwise.py <==
import itertools as it
import typing


# adapted from https://stackoverflow.com/a/19564384
def unpairwise(
    iterable: typing.Iterable[typing.Tuple[typing.Any, typing.Any]]
) -> typing.Iterable:
    """Return an iterator that yields the first element of the first pair in
    iterable and then the second element of all pairs in iterable, effectively
    reversing a `pairwise` operation.

    Parameters
    ----------
    iterable : iterable
        A sequence of overlapping pairs to be "flattened".

    Returns
    -------
    iterator
        An iterator that interleaves the second element of each pair with the
        remaining elements in the input sequence.

    Notes
    -----
    This function is the precise inverse of pairwise, except in the singleton
    case when pairwise yields empty, effectively discarding the lone element.

    Examples
    --------
    >>> a = [(1, 2), (2, 3), (3, 4)]
    >>> list(unpairwise(a))
    [1, 2, 3, 4]
    """

    p = iter(iterable)
    return it.chain(next(p, []), (x[1] for x in p))


==> hstrat/hstrat/_auxiliary_lib/_unzip.py <==
import typing


# adapted from https://stackoverflow.com/a/22115957
def unzip(
    iterable: typing.Iterable[typing.Tuple],
) -> typing.Iterator[typing.Tuple]:
    """Unzip the input iterable into an iterator of tuples where the nth output
    tuple contains the nth elements of each tuple in the input iterable.

    Parameters
    ----------
    iterable : typing.Iterable[typing.Tuple]
        An iterable of tuples to unzip.

    Returns
    -------
    typing.Iterator[typing.Tuple]
        An iterator of tuples where each tuple contains the nth elements from
        each of the tuples in the input iterable.

    Examples
    --------
    >>> list(unzip([(1, 2), (3, 4), (5, 6)]))
    [(1, 3, 5), (2, 4, 6)]
    Here, the first output tuple contains the first elements from each tuple in
    the input iterable, i.e. (1, 3, 5), while the second output tuple contains
    the second elements, i.e. (2, 4, 6).

    >>> list(unzip([(1, 2, 3), (4, 5, 6)]))
    [(1, 4), (2, 5), (3, 6)]
    Here, the first output tuple contains the first elements from each tuple in
    the input iterable, i.e. (1, 4), while the second output tuple contains the
    second elements, i.e. (2, 5), and the third output tuple contains the third
    elements, i.e. (3, 6).

    >>> list(unzip([(1,), (2,), (3,)]))
    [(1, 2, 3)]
    Here, the first output tuple contains the first and only element from each
    tuple in the input iterable, i.e. (1, 2, 3).
    """
    return zip(*iterable)


==> hstrat/hstrat/_auxiliary_lib/_with_omission.py <==
import itertools as it
import typing


def with_omission(
    iterable: typing.Iterable, omit_index: int
) -> typing.Generator:
    """Return an iterator that yields the elements of `iterable`, skipping over
    the element at index `omit_index`.

    Yields
    ------
    object
        The next element in the iterable with the specified index omitted.

    Examples
    --------
    >>> list(with_omission([1, 2, 3], 0))
    [2, 3]

    >>> list(with_omission('abcde', 2))
    ['a', 'b', 'd', 'e']

    >>> list(with_omission((1, 2, 3), 2))
    [1, 2]
    """

    iterator = iter(iterable)
    yield from it.islice(iterator, omit_index)
    next(iterator, None)
    yield from iterator


==> hstrat/hstrat/_auxiliary_lib/_with_rng_state_context.py <==
import typing

from ._RngStateContext import RngStateContext


def with_rng_state_context(seed: int) -> typing.Callable:
    """Decorator to set the random number generator state before calling a
    function.

    The pre-existing random number generator state is restored when the
    decorated function returns.

    Parameters
    ----------
    seed : int
        The seed to use for the random number generator.

    Returns
    -------
    typing.Callable
        A callable that takes a function as its argument and returns a
        decorated function.

    Examples
    --------
    >>> import random
    >>> @with_rng_state_context(seed=123)
    ... def my_function():
    ...     return random.random()
    ...
    >>> my_function() == my_function()
    True
    """

    def decorator(func: typing.Callable) -> typing.Callable:
        """Decorate a function to set the random number generator state.

        Parameters
        ----------
        func : typing.Callable
            The function to be decorated.

        Returns
        -------
        typing.Callable
            The decorated function.
        """

        def wrapper(*args, **kwargs):
            """Wrapper function that sets the random number generator state
            before calling the decorated function.

            Parameters
            ----------
            args : list
                The positional arguments to pass to the decorated function.
            kwargs : dict
                The keyword arguments to pass to the decorated function.

            Returns
            -------
            The return value of the decorated function.
            """
            with RngStateContext(seed):
                return func(*args, **kwargs)

        return wrapper

    return decorator


==> hstrat/hstrat/_auxiliary_lib/_zip_strict.py <==
import sys
import typing

import more_itertools as mit


# adapted from https://docs.python.org/3/library/itertools.html
def zip_strict(*iterables: typing.Iterable) -> typing.Iterator[typing.Tuple]:
    """Polyfill for strict option on zip added in Python 3.10."""
    if sys.version_info >= (3, 10):
        yield from zip(*iterables, strict=True)
    elif len(iterables):
        try:
            yield from mit.zip_equal(*iterables)
        except mit.UnequalIterablesError:
            raise ValueError
    else:
        yield from zip()


==> hstrat/hstrat/frozen_instrumentation/_HereditaryStratigraphicAssemblage.py <==
import itertools as it
import typing

from iterpop import iterpop as ip
import pandas as pd

from .._auxiliary_lib import as_nullable_type
from ._HereditaryStratigraphicAssemblageSpecimen import (
    HereditaryStratigraphicAssemblageSpecimen,
)
from ._HereditaryStratigraphicSpecimen import HereditaryStratigraphicSpecimen


class HereditaryStratigraphicAssemblage:
    """A collection of HereditaryStratigraphicSpecimens, padded to include entries for all ranks retained by any specimen within the
    assemblage.

    This allows for more efficient comparisons between specimens, due to direct
    alignment.

    Parameters
    ----------
    specimens : iterable of HereditaryStratigraphicSpecimen
        The specimens that make up the assemblage.

    See Also
    --------
    HereditaryStratigraphicSpecimen
        Type alias for a postprocessing representation of the differentia
        retained by an extant HereditaryStratigraphicColumn, indexed by
        deposition rank.
    assemblage_from_records
        Deserialize a `HereditaryStratigraphicSpecimen` from a dict composed of
        builtin data types.
    pop_to_assemblage
        Create a `HereditaryStratigraphicAssemblage` from a collection of
        `HereditaryStratigraphicColumn`s.
    """

    __slots__ = ("_assemblage_df", "_stratum_differentia_bit_width")

    # rows indexed by rank
    # columns represent individuals within population, as IntegerArrays
    _assemblage_df: pd.DataFrame

    _stratum_differentia_bit_width: int

    def __init__(
        self: "HereditaryStratigraphicAssemblage",
        specimens: typing.Iterable[HereditaryStratigraphicSpecimen],
    ) -> None:
        """Construct a new HereditaryStratigraphicAssemblage instance.

        Takes a collection of HereditaryStratigraphicSpecimen instances and
        creates a new HereditaryStratigraphicAssemblage instance containing
        those specimens.
        """
        specimens1, specimens2 = it.tee(specimens)
        self._stratum_differentia_bit_width = ip.pourhomogeneous(
            specimen.GetStratumDifferentiaBitWidth() for specimen in specimens1
        )
        try:
            self._assemblage_df = pd.concat(
                (
                    as_nullable_type(specimen.GetData())
                    for specimen in specimens2
                ),
                axis="columns",
            ).sort_index()
        except ValueError:  # empty specimens
            self._assemblage_df = pd.DataFrame()

        assert not self._assemblage_df.index.isna().any()
        self._assemblage_df.index = self._assemblage_df.index.astype("int64")

    def BuildSpecimens(
        self: "HereditaryStratigraphicAssemblage",
    ) -> typing.Iterator[HereditaryStratigraphicAssemblageSpecimen]:
        """Iterator over specimens in assemblage as potentially-padded
        HereditaryStratigraphicAssemblageSpecimen objects."""
        for _column_name, series in self._assemblage_df.items():
            yield HereditaryStratigraphicAssemblageSpecimen(
                stratum_differentia_series=series,
                stratum_differentia_bit_width=(
                    self._stratum_differentia_bit_width
                ),
            )


==> hstrat/hstrat/frozen_instrumentation/_HereditaryStratigraphicAssemblageSpecimen.py <==
import functools
import typing

import numpy as np
import pandera as pa

from .._auxiliary_lib import (
    CopyableSeriesItemsIter,
    get_nullable_mask,
    get_nullable_vals,
)

_nullable_unsigned_integer_series_t = typing.Union[
    pa.typing.Series[pa.typing.UINT8()],
    pa.typing.Series[pa.typing.UINT16()],
    pa.typing.Series[pa.typing.UINT32()],
    pa.typing.Series[pa.typing.UINT64()],
]


class HereditaryStratigraphicAssemblageSpecimen:
    """Postprocessing representation of the differentia retained by an extant
    HereditaryStratigraphicColumn, indexed by deposition rank.

    Differentia are stored using a nullable integer representation, which allows
    for inclusion of entries for all ranks retained by any specimen within the
    assemblage, even if that particualr rank is not retained by this specimen.
    This allows for more efficient comparisons between specimens, due to direct
    alignment.

    See Also
    --------
    HereditaryStratigraphicSpecimen
        Specimen representation that can contain only ranks retained by that
        specimen.
    HereditaryStratigraphicAssemblage
        Gathers a collection of `HereditaryStratigraphicSpecimen`s and
        facilitates creation of corresponding aligned `HereditaryStratigraphicAssemblageSpecimen`s.
    """

    __slots__ = ("_data", "_stratum_differentia_bit_width")

    _data: _nullable_unsigned_integer_series_t
    _stratum_differentia_bit_width: int

    def __init__(
        self: "HereditaryStratigraphicAssemblageSpecimen",
        stratum_differentia_series: _nullable_unsigned_integer_series_t,
        stratum_differentia_bit_width: int,
    ) -> None:
        """Initialize a HereditaryStratigraphicAssemblageSpecimen object with a
        (potentially sparse) sequence of rank-indexed differentia and a
        differentia bit width."""
        self._data = stratum_differentia_series
        self._stratum_differentia_bit_width = stratum_differentia_bit_width

    def GetStratumDifferentiaBitWidth(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> int:
        """How many bits wide are the differentia of strata?"""
        return self._stratum_differentia_bit_width

    @functools.lru_cache(maxsize=None)
    def GetNumStrataDeposited(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> int:
        """How many strata have been depostited on the column?

        Note that a first stratum is deposited on the column during
        initialization.
        """
        return self._data.last_valid_index() + 1

    @functools.lru_cache(maxsize=None)
    def GetNumStrataRetained(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> int:
        """How many strata are currently stored within the column?

        May be fewer than the number of strata deposited if strata have been
        discarded as part of the configured stratum retention policy.
        """
        return len(self._data) - self.GetStratumMask().sum()

    def GetNumDiscardedStrata(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> int:
        """How many deposited strata have been discarded?

        Determined by number of generations elapsed and the configured column
        retention policy.
        """
        return self.GetNumStrataDeposited() - self.GetNumStrataRetained()

    def HasDiscardedStrata(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> bool:
        """Have any deposited strata been discarded?"""
        return self.GetNumDiscardedStrata() > 0

    def GetData(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> _nullable_unsigned_integer_series_t:
        """Get the underlying Pandas Series containing differentia values
        indexed by rank.

        Notes
        -----
        This function directly returns the specimen's underlying Series
        data, so mutation of the returned object will alter or invalidate this
        specimen.
        """
        return self._data

    def GetStratumMask(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> np.ndarray:
        """Get a boolean mask indicating which entries in the stored Pandas
        NullableInteger Series are null.

        I.e., which ranks does this specimen not retain differentia at?

        Returns
        -------
        mask : np.ndarray
            A 1-dimensional boolean NumPy ndarray.

            True values indicate nullness.

        Notes
        -----
        This function returns the underlying boolean mask used by the stored
        Pandas Series object to represent null values. This mask is a direct
        view into the Series data, so no copy is made. Changes to the mask will
        propagate to the store Series object, and vice versa.
        """
        try:
            return get_nullable_mask(self._data)
        except AttributeError:  # object type (not nullable int) array
            return self._data.isna()

    def GetDifferentiaVals(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> np.ndarray:
        """Get the integer underlying values in the stored Pandas
        NullableInteger Series.

        Returns
        -------
        differentia : np.ndarray
            A 1-dimensional NumPy integer ndarray containing differentia values,
            including garbage values where the underlying Series is null.

        Notes
        -----
        This function returns a direct view into the Series data, so no copy is
        made. Changes to the returned array will propagate to the Series
        object's underlying values, and vice versa.
        """
        try:
            return get_nullable_vals(self._data)
        except AttributeError:  # object type (not nullable int) array
            return self._data.array

    def GetRankIndex(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> np.ndarray:
        """Get the integer index in the stored Pandas Series, representing the
        ranks of stratum entries.

        Returns
        -------
        ranks : np.ndarray
            A numpy array containing ranks of differentia entries, including
            null entries for differentia that are not retained.
        """
        return self._data.index.array.to_numpy()

    def GetRankAtColumnIndex(
        self: "HereditaryStratigraphicAssemblageSpecimen",
        index: int,
    ) -> int:
        """Map array position to generation of deposition.

        What is the deposition rank of the stratum positioned at index i
        among retained strata? Index order is from most ancient (index 0) to
        most recent.
        """
        return self.GetData().dropna().index[index]

    def IterRetainedRanks(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> typing.Iterator[int]:
        """Iterate over deposition ranks of strata retained in the specimen."""
        yield from self.GetData().dropna().index

    def IterRetainedDifferentia(
        self: "HereditaryStratigraphicAssemblageSpecimen",
    ) -> typing.Iterator[int]:
        """Iterate over differentia of strata retained in the specimen.

        Differentia yielded from most ancient to most recent.
        """
        yield from self.GetData().dropna()

    def IterRankDifferentiaZip(
        self: "HereditaryStratigraphicAssemblageSpecimen",
        copyable: bool = False,
    ) -> typing.Iterator[typing.Tuple[int, int]]:
        """Iterate over ranks of retained strata and their differentia.

        If `copyable`, return an iterator that can be copied to produce a new
        fully-independent iterator at the same position.

        Equivalent to `zip(specimen.IterRetainedRanks(),
        specimen.IterRetainedDifferentia())`, but may be more efficient.
        """
        if copyable:
            return CopyableSeriesItemsIter(self._data.dropna())
        else:
            return self._data.dropna().items()


==> hstrat/hstrat/frozen_instrumentation/_HereditaryStratigraphicSpecimen.py <==
import typing

import numpy as np
import pandera as pa

from .._auxiliary_lib import CopyableSeriesItemsIter

_unsigned_integer_series_t = typing.Union[
    pa.typing.Series[pa.typing.UInt8()],
    pa.typing.Series[pa.typing.UInt16()],
    pa.typing.Series[pa.typing.UInt32()],
    pa.typing.Series[pa.typing.UInt64()],
]


class HereditaryStratigraphicSpecimen:
    """Postprocessing representation of the differentia retained by an extant
    HereditaryStratigraphicColumn, indexed by deposition rank.

    All entries correspond to retained differentia (i.e., no entries are null).

    See Also
    --------
    HereditaryStratigraphicAssemblageSpecimen
        Specimen representation that allows for easier alignment among members
        of a population without perfectly homogeneous retained ranks.
    specimen_from_records
        Deserialize a `HereditaryStratigraphicSpecimen` from a dict composed of
        builtin data types.
    col_to_specimen
        Create a `HereditaryStratigraphicSpecimen` from a
        `HereditaryStratigraphicColumn`.
    """

    __slots__ = ("_data", "_stratum_differentia_bit_width")

    _data: _unsigned_integer_series_t
    _stratum_differentia_bit_width: int

    def __init__(
        self: "HereditaryStratigraphicSpecimen",
        stratum_differentia_series: _unsigned_integer_series_t,
        stratum_differentia_bit_width: int,
    ) -> None:
        """Initialize a HereditaryStratigraphicSpecimen object with a sequence
        of rank-indexed differentia and a differentia bit width."""
        self._data = stratum_differentia_series
        self._stratum_differentia_bit_width = stratum_differentia_bit_width

        assert self._data.index.dtype in (
            "int64",
            "uint64",
        )

    def GetStratumDifferentiaBitWidth(
        self: "HereditaryStratigraphicSpecimen",
    ) -> int:
        """How many bits wide are the differentia of strata?"""
        return self._stratum_differentia_bit_width

    def GetNumStrataDeposited(
        self: "HereditaryStratigraphicSpecimen",
    ) -> int:
        """How many strata have been depostited on the column?

        Note that a first stratum is deposited on the column during
        initialization.
        """
        assert self._data.index.dtype in (
            "int64",
            "uint64",
        )
        # self._data.index[-1] is integral
        # must convert to int, or (at least sometimes) float results after + 1
        return int(self._data.index[-1]) + 1

    def GetNumStrataRetained(
        self: "HereditaryStratigraphicSpecimen",
    ) -> int:
        """How many strata are currently stored within the column?

        May be fewer than the number of strata deposited if strata have been
        discarded as part of the configured stratum retention policy.
        """
        return len(self._data)

    def GetNumDiscardedStrata(
        self: "HereditaryStratigraphicSpecimen",
    ) -> int:
        """How many deposited strata have been discarded?

        Determined by number of generations elapsed and the configured column
        retention policy.
        """
        return self.GetNumStrataDeposited() - self.GetNumStrataRetained()

    def HasDiscardedStrata(
        self: "HereditaryStratigraphicSpecimen",
    ) -> bool:
        """Have any deposited strata been discarded?"""
        return self.GetNumDiscardedStrata() > 0

    def GetData(
        self: "HereditaryStratigraphicSpecimen",
    ) -> _unsigned_integer_series_t:
        """Get the underlying Pandas Series containing differentia values
        indexed by rank.

        Notes
        -----
        This function directly returns the specimen's underlying Series
        data, so mutation of the returned object will alter or invalidate this
        specimen.
        """
        return self._data

    def GetDifferentiaVals(
        self: "HereditaryStratigraphicSpecimen",
    ) -> np.ndarray:
        """Get the integer underlying values in the stored Pandas Series.

        Returns
        -------
        differentia : np.ndarray
            A 1-dimensional NumPy integer ndarray containing differentia values,
            including garbage values where the underlying Series is null.

        Notes
        -----
        This function returns a direct view into the Series data, so no copy is
        made. Changes to the returned array will propagate to the Series
        object's underlying values, and vice versa.
        """
        return self._data.array.to_numpy()

    def GetRankIndex(
        self: "HereditaryStratigraphicSpecimen",
    ) -> np.ndarray:
        """Get the integer index in the stored Pandas Series, representing the
        ranks of stratum entries.

        Returns
        -------
        ranks : np.ndarray
            A numpy array containing ranks of differentia entries, including
            null entries for differentia that are not retained.
        """
        return self._data.index.array.to_numpy()

    def GetRankAtColumnIndex(
        self: "HereditaryStratigraphicSpecimen",
        index: int,
    ) -> int:
        """Map array position to generation of deposition.

        What is the deposition rank of the stratum positioned at index i
        among retained strata? Index order is from most ancient (index 0) to
        most recent.
        """
        return self.GetRankIndex()[index]

    def IterRetainedRanks(
        self: "HereditaryStratigraphicSpecimen",
    ) -> typing.Iterator[int]:
        """Iterate over deposition ranks of strata retained in the specimen."""
        yield from self.GetRankIndex()

    def IterRetainedDifferentia(
        self: "HereditaryStratigraphicSpecimen",
    ) -> typing.Iterator[int]:
        """Iterate over differentia of strata retained in the specimen.

        Differentia yielded from most ancient to most recent.
        """
        yield from self.GetDifferentiaVals()

    def IterRankDifferentiaZip(
        self: "HereditaryStratigraphicSpecimen",
        copyable: bool = False,
    ) -> typing.Iterator[typing.Tuple[int, int]]:
        """Iterate over ranks of retained strata and their differentia.

        If `copyable`, return an iterator that can be copied to produce a new
        fully-independent iterator at the same position.

        Equivalent to `zip(specimen.IterRetainedRanks(),
        specimen.IterRetainedDifferentia())`, but may be more efficient.
        """
        if copyable:
            return CopyableSeriesItemsIter(self._data)
        else:
            return self._data.items()


==> hstrat/hstrat/genome_instrumentation/_HereditaryStratigraphicColumn.py <==
from copy import copy
import math
import operator
import sys
import typing
import warnings

from deprecated.sphinx import deprecated
from interval_search import binary_search
import opytional as opyt

from ..stratum_retention_strategy.stratum_retention_algorithms import (
    perfect_resolution_algo,
)
from ._HereditaryStratum import HereditaryStratum
from .stratum_ordered_stores import HereditaryStratumOrderedStoreList
from .stratum_ordered_stores._detail import HereditaryStratumOrderedStoreBase

# define type alias for ordered stores
OrderedStore = typing.Union[
    typing.Callable[..., HereditaryStratumOrderedStoreBase],
    typing.Tuple[HereditaryStratumOrderedStoreBase, int],
    None,
]


class HereditaryStratigraphicColumn:
    """Genetic annotation to enable phylogenetic inference.

    Primary end-user facing interface for hstrat library. Should be bundled with
    digital genomes and propagated via the CloneDescendant method when passing
    those genomes from parent to offspring. Provides basis for phylogenetic
    analysis of distributed digital evolution populations.

    Naming conventions are derived by analogy to Geological "Stratigraphy"
    (i.e., <https://en.wikipedia.org/wiki/Stratigraphy>). The "hereditary
    stratigraphy" system provided by this software works by associating an
    identifier, referred to as a "stratum," with each elapsed generation along
    a line of descent. This allows two "columns" to be aligned to detect the
    generation of their most recent common ancestor: strata before the MRCA
    will be identical and strata after will differ.

    Stratum retention policy and stratum differentia bit width can be configured
    to tune the time and space complexity of the column, trading-off with
    uncertainty induced on estimates of phylogenetic distance back to the most
    common recent ancestor of two columns.

    Arbitrary user-defined data can be associated with strata by optional
    argument to the CloneDescendant method. (Note that a first stratum is
    deposited during column initialization, so an optional annotation argument
    may also be provided then.)
    """

    __slots__ = (
        "_always_store_rank_in_stratum",
        "_stratum_differentia_bit_width",
        "_num_strata_deposited",
        "_stratum_ordered_store",
        "_stratum_retention_policy",
    )

    # if True, strata will be constructed with deposition rank stored even if
    # the stratum retention condemner does not require it
    _always_store_rank_in_stratum: bool
    # how many bits wide of differentia should the deposited strata be
    # constructed with?
    _stratum_differentia_bit_width: int
    # counter tracking the number of strata deposited
    # incremented *after* a deposition and its coinciding purge are complete
    _num_strata_deposited: int
    # data structure storing retained strata
    _stratum_ordered_store: typing.Any
    # functor specifying stratum retention policy
    _stratum_retention_policy: typing.Any

    def __init__(
        self: "HereditaryStratigraphicColumn",
        stratum_retention_policy: typing.Any = perfect_resolution_algo.Policy(),
        *,
        always_store_rank_in_stratum: bool = True,
        stratum_differentia_bit_width: int = 64,
        initial_stratum_annotation: typing.Optional[typing.Any] = None,
        stratum_ordered_store: OrderedStore = None,
        stratum_ordered_store_factory: OrderedStore = None  # deprecated
    ):
        """Initialize column to track a new line of descent.

        Deposits a first stratum, so GetNumStrataDeposited() will return 1 after
        initialization even though the user has not yet called DepositStratum().

        Parameters
        ----------
        stratum_retention_policy : any
            Policy struct that implements stratum retention policy by specifying
            the set of strata ranks that should be pruned from a hereditary
            stratigraphic column when the nth stratum is deposited.
        always_store_rank_in_stratum : bool, optional
            Should the deposition rank be stored as a data member of generated
            strata, even if not strictly necessary?
        stratum_differentia_bit_width : int, optional
            The bit width of the generated differentia. Default 64, allowing
            for 2^64 distinct values.
        initial_stratum_annotation: any, optional
            Optional object to store as an annotation. Allows arbitrary user-
            provided to be associated with the first stratum deposition in the
            line of descent.
        stratum_ordered_store: callable or tuple of store and count, optional
            One of:
            * callable to generate a container that implements the necessary
            interface to store strata within the column; can be configured for
            performance reasons, but has no semantic effect.
            * instance of one aforementioned container along with a deposition count
            * None, in which case a default-initialized container will be used
        stratum_ordered_store_factory: deprecated, alias of stratum_ordered_store.

        Notes
        -----
        If no condemner or predicate functor specifying a stratum retention
        policy is provided, the perfect resolution policy where all strata are
        retained is used.
        """
        self._always_store_rank_in_stratum = always_store_rank_in_stratum
        self._stratum_differentia_bit_width = stratum_differentia_bit_width
        self._stratum_retention_policy = stratum_retention_policy

        if stratum_ordered_store_factory is not None:
            warnings.warn(
                """stratum_ordered_store_factory kwarg is deprecated.
                Please use stratum_ordered_store kwarg instead.""",
                DeprecationWarning,
            )
            # disallow mixed use of deprecated and replacement
            assert stratum_ordered_store is None
            stratum_ordered_store = stratum_ordered_store_factory

        if stratum_ordered_store is None:
            # if no hstrat ordered store is specified, we use a list
            stratum_ordered_store = HereditaryStratumOrderedStoreList
        if callable(stratum_ordered_store):
            # ordered store is actually an ordered store factory
            self._stratum_ordered_store = stratum_ordered_store()
            self._num_strata_deposited = 0
            self.DepositStratum(annotation=initial_stratum_annotation)
        elif isinstance(
            stratum_ordered_store[0], HereditaryStratumOrderedStoreBase
        ):
            # ordered store is already an instance of an ordered store
            (
                self._stratum_ordered_store,
                self._num_strata_deposited,
            ) = stratum_ordered_store
        else:
            raise ValueError(
                """stratum_ordered_store is of invalid type; \
            should be callable or tuple(callable instance, deposition count)"""
            )

    def __eq__(
        self: "HereditaryStratigraphicColumn",
        other: "HereditaryStratigraphicColumn",
    ) -> bool:
        """Compare for value-wise equality."""
        # adapted from https://stackoverflow.com/a/4522896
        return (
            isinstance(
                other,
                self.__class__,
            )
            and self.__slots__ == other.__slots__
            and all(
                getter(self) == getter(other)
                for getter in [
                    operator.attrgetter(attr) for attr in self.__slots__
                ]
            )
        )

    def _ShouldOmitStratumDepositionRank(
        self: "HereditaryStratigraphicColumn",
    ) -> bool:
        """Decide if deposition rank should be stored in stratum.

        Implementation detail to inspect configured stratum retention policy
        and manual override to decide whether deposition rank should be stored
        as a data member of generated strata.

        Note that strata are not required to be stored if the stratum retention
        policy allows for the rank of a stratum to be calcualted as a function
        of its position within the column and the number of strata deposited
        onto the column. However, it may be beneficial to store the stratum
        anyways for performance reasons if this calculation is expenxive.
        """
        can_omit_deposition_rank = (
            self._stratum_retention_policy.CalcRankAtColumnIndex is not None
        )

        return (
            can_omit_deposition_rank and not self._always_store_rank_in_stratum
        )

    def _CreateStratum(
        self: "HereditaryStratigraphicColumn",
        deposition_rank: int,
        annotation: typing.Optional[typing.Any] = None,
        differentia: typing.Optional[int] = None,
    ) -> HereditaryStratum:
        """Create a hereditary stratum with stored configuration attributes."""
        return HereditaryStratum(
            annotation=annotation,
            deposition_rank=(
                # don't store deposition rank if we know how to
                # calcualte it from stratum's position in column
                None
                if self._ShouldOmitStratumDepositionRank()
                else deposition_rank
            ),
            differentia_bit_width=self._stratum_differentia_bit_width,
            differentia=differentia,
        )

    def DepositStratum(
        self: "HereditaryStratigraphicColumn",
        annotation: typing.Optional[typing.Any] = None,
    ) -> None:
        """Elapse a generation.

        Parameters
        ----------
        annotation: any, optional
            Optional object to store as an annotation. Allows arbitrary user-
            provided to be associated with this stratum deposition in the
            line of descent.
        """
        new_stratum = self._CreateStratum(
            deposition_rank=self._num_strata_deposited,
            annotation=annotation,
        )
        self._stratum_ordered_store.DepositStratum(
            rank=self._num_strata_deposited,
            stratum=new_stratum,
        )
        self._PurgeColumn()
        self._num_strata_deposited += 1

    def DepositStrata(
        self: "HereditaryStratigraphicColumn",
        num_stratum_depositions: int,
    ) -> None:
        """Elapse n generations.

        Parameters
        ----------
        num_stratum_depositions: int
            How many generations to elapse?
        """
        # fallback to naive approach if IterRetainedRanks not available
        policy = self._stratum_retention_policy
        if policy.IterRetainedRanks is None or num_stratum_depositions <= 1:
            for __ in range(num_stratum_depositions):
                self.DepositStratum()
            return

        prior_deposit_count = self.GetNumStrataDeposited()
        target_deposit_count = prior_deposit_count + num_stratum_depositions

        # for python 3.7+, dictionaries are guaranteed insertion ordered
        assert sys.version_info >= (3, 7)
        target_retained_ranks = {
            rank: None
            for rank in policy.IterRetainedRanks(target_deposit_count)
        }

        # delete no-longer-needed ranks
        self._stratum_ordered_store.DelRanks(
            ranks=(
                rank
                for rank in self.IterRetainedRanks()
                if rank not in target_retained_ranks
            ),
            get_column_index_of_rank=self.GetColumnIndexOfRank,
        )

        # add new retained ranks
        for rank in target_retained_ranks:
            if rank >= prior_deposit_count:
                self._stratum_ordered_store.DepositStratum(
                    rank=rank,
                    stratum=self._CreateStratum(rank),
                )

        # update generation counter
        self._num_strata_deposited += num_stratum_depositions

    def _PurgeColumn(self: "HereditaryStratigraphicColumn") -> None:
        """Discard stored strata according to the configured retention policy.

        Implementation detail. Called after a new stratum has been appended to the column's store but before it is considered fully deposited (i.e., it is reflected in the column's internal deposition counter).
        """
        condemned_ranks = self._stratum_retention_policy.GenDropRanks(
            num_stratum_depositions_completed=self.GetNumStrataDeposited(),
            retained_ranks=self.IterRetainedRanks(),
        )
        self._stratum_ordered_store.DelRanks(
            ranks=condemned_ranks,
            get_column_index_of_rank=self.GetColumnIndexOfRank,
        )

    def IterRetainedRanks(
        self: "HereditaryStratigraphicColumn",
    ) -> typing.Iterator[int]:
        """Iterate over deposition ranks of strata stored in the column.

        The store may be altered during iteration without iterator
        invalidation, although subsequent updates will not be reflected in the
        iterator.
        """
        if self._ShouldOmitStratumDepositionRank():
            if hasattr(self._stratum_retention_policy, "IterRetainedRanks"):
                yield from self._stratum_retention_policy.IterRetainedRanks(
                    self.GetNumStrataDeposited()
                )
            else:
                for idx in range(self.GetNumStrataRetained()):
                    yield self.GetRankAtColumnIndex(idx)
        else:
            yield from self._stratum_ordered_store.IterRetainedRanks()

    def IterRetainedStrata(
        self: "HereditaryStratigraphicColumn",
    ) -> typing.Iterator[HereditaryStratum]:
        """Iterate over strata stored in the column.
        Strata yielded from most ancient to most recent.
        """
        yield from self._stratum_ordered_store.IterRetainedStrata()

    def IterRetainedDifferentia(
        self: "HereditaryStratigraphicColumn",
    ) -> typing.Iterator[int]:
        """Iterate over differentia of strata stored in the column.

        Differentia yielded from most ancient to most recent.
        """
        return map(lambda x: x.GetDifferentia(), self.IterRetainedStrata())

    def IterRankDifferentiaZip(
        self: "HereditaryStratigraphicColumn",
        copyable: bool = False,
    ) -> typing.Iterator[typing.Tuple[int, int]]:
        """Iterate over ranks of retained strata and their differentia.

        If `copyable`, return an iterator that can be copied to produce a new
        fully-independent iterator at the same position.

        Equivalent to `zip(col.IterRetainedRanks(),
        col.IterRetainedDifferentia())`, but may be more efficient.
        """
        res = self._stratum_ordered_store.IterRankDifferentiaZip()
        if copyable:
            res = iter([*res])
        return res

    def HasAnyAnnotations(
        self: "HereditaryStratigraphicColumn",
    ) -> bool:
        """Do any retained strata have annotations?"""
        return any(
            stratum.GetAnnotation() is not None
            for stratum in self._stratum_ordered_store.IterRetainedStrata()
        )

    def GetNumStrataRetained(self: "HereditaryStratigraphicColumn") -> int:
        """How many strata are currently stored within the column?

        May be fewer than the number of strata deposited if strata have been
        discarded as part of the configured stratum retention policy.
        """
        return self._stratum_ordered_store.GetNumStrataRetained()

    def GetNumStrataDeposited(self: "HereditaryStratigraphicColumn") -> int:
        """How many strata have been depostited on the column?

        Note that a first stratum is deposited on the column during
        initialization.
        """
        return self._num_strata_deposited

    def GetStratumAtColumnIndex(
        self: "HereditaryStratigraphicColumn",
        index: int,
    ) -> HereditaryStratum:
        """Get the stratum positioned at index i among retained strata.

        Index order is from most ancient (index 0) to most recent.
        """
        return self._stratum_ordered_store.GetStratumAtColumnIndex(
            index,
            get_rank_at_column_index=(
                self.GetRankAtColumnIndex
                if self._ShouldOmitStratumDepositionRank()
                else None
            ),
        )

    def GetStratumAtRank(
        self: "HereditaryStratigraphicColumn",
        rank: int,
    ) -> typing.Optional[HereditaryStratum]:
        """Get the stratum deposited at generation g.

        Returns None if stratum with rank g is not retained.
        """
        return opyt.apply_if(
            self.GetColumnIndexOfRank(rank),
            self.GetStratumAtColumnIndex,
        )

    def GetRankAtColumnIndex(
        self: "HereditaryStratigraphicColumn",
        index: int,
    ) -> int:
        """Map column position to generation of deposition.

        What is the deposition rank of the stratum positioned at index i
        among retained strata? Index order is from most ancient (index 0) to
        most recent.
        """
        if self._ShouldOmitStratumDepositionRank():
            return self._stratum_retention_policy.CalcRankAtColumnIndex(
                index=index,
                num_strata_deposited=self.GetNumStrataDeposited(),
            )
        else:
            # fall back to store lookup
            return self._stratum_ordered_store.GetRankAtColumnIndex(index)

    def GetColumnIndexOfRank(
        self: "HereditaryStratigraphicColumn",
        rank: int,
    ) -> typing.Optional[int]:
        """Map generation of deposition to column position.

        What is the index position within retained strata of the stratum
        deposited at rank r? Returns None if no stratum with rank r is present
        within the store.
        """
        if self._ShouldOmitStratumDepositionRank():
            assert self.GetNumStrataRetained()
            res_idx = binary_search(
                lambda idx: self.GetRankAtColumnIndex(idx) >= rank,
                0,
                self.GetNumStrataRetained() - 1,
            )
            if res_idx is None:
                return None
            elif self.GetRankAtColumnIndex(res_idx) == rank:
                return res_idx
            else:
                return None
        else:
            # fall back to store lookup
            return self._stratum_ordered_store.GetColumnIndexOfRank(rank=rank)

    def GetNumDiscardedStrata(
        self: "HereditaryStratigraphicColumn",
    ) -> int:
        """How many deposited strata have been discarded?

        Determined by number of generations elapsed and the configured column
        retention policy.
        """
        return self.GetNumStrataDeposited() - self.GetNumStrataRetained()

    def GetStratumDifferentiaBitWidth(
        self: "HereditaryStratigraphicColumn",
    ) -> int:
        """How many bits wide are the differentia of strata?"""
        return self._stratum_differentia_bit_width

    def HasDiscardedStrata(
        self: "HereditaryStratigraphicColumn",
    ) -> bool:
        """Have any deposited strata been discarded?"""
        return self.GetNumDiscardedStrata() > 0

    @deprecated(
        version="1.6.0",
        reason="Use calc_probability_differentia_collision_between",
    )
    def CalcProbabilityDifferentiaCollision(
        self: "HereditaryStratigraphicColumn",
    ) -> float:
        """How likely are differentia collisions?

        Calculates the probability of two randomly-differentiated differentia
        being identical by coincidence.
        """
        return 1.0 / 2**self._stratum_differentia_bit_width

    @deprecated(
        version="1.6.0",
        reason="Use "
        "calc_min_implausible_spurious_differentia_collisions_between",
    )
    def CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
        self: "HereditaryStratigraphicColumn",
        significance_level: float,
    ) -> int:
        """Determine amount of evidence required to indicate shared ancestry.

        Calculates how many differentia collisions are required to reject the
        null hypothesis that columns do not share common ancestry at those
        ranks at significance level significance_level.
        """
        assert 0.0 <= significance_level <= 1.0

        log_base = self.CalcProbabilityDifferentiaCollision()
        return int(math.ceil(math.log(significance_level, log_base)))

    def Clone(
        self: "HereditaryStratigraphicColumn",
    ) -> "HereditaryStratigraphicColumn":
        """Create an independent copy of the column.

        Contains identical data but may be freely altered without affecting
        data within this column.
        """
        # shallow copy
        result = copy(self)
        # do semi-shallow duplication on select elements
        result._stratum_ordered_store = self._stratum_ordered_store.Clone()
        return result

    def CloneDescendant(
        self: "HereditaryStratigraphicColumn",
        stratum_annotation: typing.Optional[typing.Any] = None,
    ) -> "HereditaryStratigraphicColumn":
        """Return a cloned column that has had an additional stratum deposited.

        Does not alter self.

        Parameters
        ----------
        stratum_annotation: any, optional
            Optional object to store as an annotation. Allows arbitrary user-
            provided to be associated with this stratum deposition in the
            line of descent.
        """
        res = self.Clone()
        res.DepositStratum(annotation=stratum_annotation)
        return res

    def CloneNthDescendant(
        self: "HereditaryStratigraphicColumn",
        num_stratum_depositions: int,
    ) -> "HereditaryStratigraphicColumn":
        """Return a cloned column that has had n additional strata deposited.

        Does not alter self.

        Parameters
        ----------
        num_stratum_depositions: int
            How many generations should clone column be descended?
        """
        res = self.Clone()
        res.DepositStrata(num_stratum_depositions)
        return res


==> hstrat/hstrat/genome_instrumentation/_HereditaryStratigraphicColumnBundle.py <==
from copy import copy
import operator
import typing

from ._HereditaryStratigraphicColumn import HereditaryStratigraphicColumn


class HereditaryStratigraphicColumnBundle:
    """Packages multiple HereditaryStratigraphicColumn instances together.

    Allows packaged columsn to conveniently advance in sync along a line of
    descent with a similar interface to an individual
    HereditaryStratigraphicColumn.
    """

    __slots__ = ("_columns",)

    _columns: typing.Dict[str, HereditaryStratigraphicColumn]

    def __init__(
        self: "HereditaryStratigraphicColumnBundle",
        columns: typing.Dict[str, HereditaryStratigraphicColumn],
    ):
        """Construct bundle.

        Parameters
        ----------
        columns : dict
            HereditaryStratigraphicColumn objects to bundle together, each
            associated with a unique names as its key.
        """
        assert len(columns), (
            "Must provide at least one column to "
            "HereditaryStratigraphicColumnBundle."
        )
        assert (
            len({c.GetNumStrataDeposited() for c in columns.values()}) == 1
        ), (
            "All columns provided ot HereditaryStratigraphicColumnBundle "
            "must have same number strata deposited. "
        )
        self._columns = columns

    def __iter__(
        self: "HereditaryStratigraphicColumnBundle",
    ) -> typing.Iterator[str]:
        """Iterate over held columns."""
        yield from self._columns

    def __getitem__(
        self: "HereditaryStratigraphicColumnBundle",
        key: str,
    ) -> HereditaryStratigraphicColumn:
        """Brackets operator; access constituent column by name."""
        return self._columns[key]

    def __eq__(
        self: "HereditaryStratigraphicColumnBundle",
        other: "HereditaryStratigraphicColumnBundle",
    ) -> bool:
        """Compare for value-wise equality."""
        # adapted from https://stackoverflow.com/a/4522896
        return (
            isinstance(
                other,
                self.__class__,
            )
            and self.__slots__ == other.__slots__
            and all(
                getter(self) == getter(other)
                for getter in [
                    operator.attrgetter(attr) for attr in self.__slots__
                ]
            )
        )

    def DepositStratum(
        self: "HereditaryStratigraphicColumnBundle",
        annotation: typing.Optional[typing.Any] = None,
    ) -> None:
        """Elapse a generation on all constituent columns.

        Parameters
        ----------
        annotation: any, optional
            Optional object to store as an annotation. Allows arbitrary user-
            provided to be associated with this stratum's generation in its
            line of descent.
        """
        for column in self._columns.values():
            column.DepositStratum(
                annotation=annotation,
            )

    def GetNumStrataDeposited(
        self: "HereditaryStratigraphicColumnBundle",
    ) -> int:
        """How many strata have been deposited on constituent columns?

        Should be identical across constituent columns.
        """
        return next(iter(self._columns.values())).GetNumStrataDeposited()

    def Clone(
        self: "HereditaryStratigraphicColumnBundle",
    ) -> "HereditaryStratigraphicColumnBundle":
        """Create a copy of the bundle.

        Copy contains identical data but may be freely altered without
        affecting data within this bundle.
        """
        # shallow copy
        result = copy(self)
        # do semi-shallow clone on select elements
        # see https://stackoverflow.com/a/5861653 for performance consierations
        result._columns = {k: v.Clone() for k, v in self._columns.items()}
        return result

    def CloneDescendant(
        self: "HereditaryStratigraphicColumnBundle",
        stratum_annotation: typing.Optional[typing.Any] = None,
    ) -> "HereditaryStratigraphicColumnBundle":
        """Return a cloned bundle that has had an additional stratum deposited.

        Does not alter self.

        Parameters
        ----------
        stratum_annotation: any, optional
            Optional object to store as an annotation. Allows arbitrary user-
            provided to be associated with this stratum deposition in the
            line of descent.
        """
        res = self.Clone()
        res.DepositStratum(annotation=stratum_annotation)
        return res

    def __getattr__(
        self: "HereditaryStratigraphicColumnBundle",
        attr: str,
    ) -> typing.Union[typing.Callable, typing.Dict]:
        """Forward all unknown method calls and property accesses.

        Forward to underlying ereditaryStratigraphicColumns, returning a dict
        of results for each column key stored.

        Note that __getattr__ is only called after other attribute lookup (i.e.,
        explicitly provided methods and properties) has failed.
        """
        # Adapted from
        # https://rosettacode.org/wiki/Respond_to_an_unknown_method_call#Python

        # raise AttributeError for dunder methods so that callers expecting
        # them unimplemented can catch and run their fallbacks
        if "__" in attr:
            raise AttributeError

        def arg_debundler(args, column_name) -> typing.List:
            """If any args are column bundles, extract the focal column."""
            return [
                arg
                if not isinstance(arg, self.__class__)
                else arg[column_name]
                for arg in args
            ]

        def kwarg_debundler(kwargs, column_name) -> typing.Dict:
            """If any kwarg vals are column bundles, extract focal column."""
            return {
                k: v if not isinstance(v, self.__class__) else v[column_name]
                for k, v in kwargs.items()
            }

        if any(
            callable(getattr(column, attr))
            for column in self._columns.values()
        ):
            # method forwarding
            assert all(
                callable(getattr(column, attr))
                for column in self._columns.values()
            )

            def forwarded(*args, **kwargs) -> typing.Dict:
                """Apply method to each column independently.

                Extracts the corresponding column from any column bundles passed as arguments. Returns a dict mapping each column name to its result.
                """
                return {
                    column_name: getattr(column, attr)(
                        *arg_debundler(args, column_name),
                        **kwarg_debundler(kwargs, column_name),
                    )
                    for column_name, column in self._columns.items()
                }

            return forwarded

        else:
            # property forwarding
            return {
                column_name: getattr(column, attr)
                for column_name, column in self._columns.items()
            }


==> hstrat/hstrat/genome_instrumentation/_HereditaryStratum.py <==
import operator
import random
import typing


class HereditaryStratum:
    """Packages stratigraph data associated with a particular generation.

    Includes differentia "fingerprint" associated with a particular
    generation of a line of descent and possibly additional metadata, including
    optional user-provided annotation.
    """

    __slots__ = (
        "_deposition_rank",
        "_differentia",
        "_annotation",
    )

    _deposition_rank: int
    # random "fingerprint" generated at initialization
    _differentia: int
    # optional arbitrary user-provided data
    _annotation: typing.Optional[typing.Any]

    def __init__(
        self: "HereditaryStratum",
        *,
        annotation: typing.Optional[typing.Any] = None,
        differentia_bit_width: int = 64,
        deposition_rank: typing.Optional[int] = None,
        differentia: typing.Optional[int] = None,
    ):
        """Construct the stratum.

        Randomly generates and stores a differentia "fingerprint" alongside
        other metadata, if provided.

        Parameters
        ----------
        annotation: any, optional
            Optional object to store as an annotation. Allows arbitrary user-
            provided to be associated with this stratum's generation in its
            line of descent.
        differentia_bit_width: int, optional
            The bit width of the generated differentia. Default 64, allowing
            for 2^64 distinct values.
        deposition_rank : int, optional
            The position of the stratum being deposited within the sequence of strata deposited into the column. Precisely, the number of strata that have been deposited before stratum.
        """
        if differentia is not None:
            if differentia_bit_width is not None:
                assert differentia < 2**differentia_bit_width
            self._differentia = differentia
        else:
            self._differentia = random.randrange(2**differentia_bit_width)

        self._annotation = annotation
        self._deposition_rank = deposition_rank

    def __eq__(self: "HereditaryStratum", other: "HereditaryStratum") -> bool:
        """Compare for value-wise equality."""
        # adapted from https://stackoverflow.com/a/4522896
        return (
            isinstance(
                other,
                self.__class__,
            )
            and self.__slots__ == other.__slots__
            and all(
                getter(self) == getter(other)
                for getter in [
                    operator.attrgetter(attr) for attr in self.__slots__
                ]
            )
        )

    def GetDepositionRank(self: "HereditaryStratum") -> typing.Optional[int]:
        """Get the deposition order rank associated with this stratum, if stored.

        Deposition rank is the number of strata deposited on a column before
        self. Deposition rank may not be stored if the stratum retention policy
        supports calculation of deposition rank from column index.
        """
        if hasattr(self, "_deposition_rank"):
            return self._deposition_rank
        else:
            return None

    def GetDifferentia(self: "HereditaryStratum") -> int:
        """Access differentia.

        Returns the randomly-generated value that distinguishes this stratum
        from others generated at the same rank in other hereditary columns.
        """
        return self._differentia

    def GetAnnotation(
        self: "HereditaryStratum",
    ) -> typing.Optional[typing.Any]:
        """Access arbitrary, user-specified annotation, if any."""
        return self._annotation


==> hstrat/hstrat/genome_instrumentation/stratum_ordered_stores/_HereditaryStratumOrderedStoreDict.py <==
from copy import copy
import itertools as it
import operator
import sys
import typing

from .._HereditaryStratum import HereditaryStratum
from ._detail import HereditaryStratumOrderedStoreBase


class HereditaryStratumOrderedStoreDict(HereditaryStratumOrderedStoreBase):
    """Interchangeable backing container for HereditaryStratigraphicColumn.

    Stores deposited strata using a dict implementation. Retained strata are
    stored as dict values with their associated deposition ranks as keys.

    Potentially useful in scenarios where large strata counts are retained or
    deleted strata tend to be more ancient.
    """

    __slots__ = ("_data",)

    # maps rank to stratum
    _data: typing.Dict[int, HereditaryStratum]

    def __init__(self: "HereditaryStratumOrderedStoreDict"):
        """Initialize instance variables."""
        self._data = {}

    def __eq__(
        self: "HereditaryStratumOrderedStoreDict",
        other: "HereditaryStratumOrderedStoreDict",
    ) -> bool:
        """Compare for value-wise equality."""
        # adapted from https://stackoverflow.com/a/4522896
        return (
            isinstance(
                other,
                self.__class__,
            )
            and self.__slots__ == other.__slots__
            and all(
                getter(self) == getter(other)
                for getter in [
                    operator.attrgetter(attr) for attr in self.__slots__
                ]
            )
        )

    def DepositStratum(
        self: "HereditaryStratumOrderedStoreDict",
        rank: typing.Optional[int],
        stratum: "HereditaryStratum",
    ) -> None:
        """Insert a new stratum into the store.

        Parameters
        ----------
        rank : typing.Optional[int]
            The position of the stratum being deposited within the sequence of strata deposited into the column. Precisely, the number of strata that have been deposited before stratum.
        stratum : HereditaryStratum
            The stratum to deposit.
        """
        self._data[rank] = stratum

    def GetNumStrataRetained(self: "HereditaryStratumOrderedStoreDict") -> int:
        """How many strata are present in the store?

        May be fewer than the number of strata deposited if deletions have
        occured.
        """
        return len(self._data)

    def GetStratumAtColumnIndex(
        self: "HereditaryStratumOrderedStoreDict",
        index: int,
        get_rank_at_column_index: typing.Optional[typing.Callable] = None,
    ) -> HereditaryStratum:
        """Get the stratum positioned at index i among retained strata.

        Index order is from most ancient (index 0) to most recent.

        Parameters
        ----------
        ranks : iterator over int
            The ranks that to be deleted.
        get_column_index_of_rank : callable, optional
            Callable that returns the index position within retained strata of
            the stratum deposited at rank r.
        """
        if get_rank_at_column_index is not None:
            return self._data[get_rank_at_column_index(index)]
        else:
            # for python 3.7+, dictionaries are guaranteed insertion ordered
            assert sys.version_info >= (3, 7)
            return next(it.islice(self._data.values(), index, None))

    def GetRankAtColumnIndex(
        self: "HereditaryStratumOrderedStoreDict",
        index: int,
    ) -> int:
        """Map deposition generation to column position.

        What is the deposition rank of the stratum positioned at index i
        among retained strata? Index order is from most ancient (index 0) to
        most recent.
        """
        # for python 3.7+, dictionaries are guaranteed insertion ordered
        assert sys.version_info >= (3, 7)
        return next(it.islice(self._data.keys(), index, None))

    def GetColumnIndexOfRank(
        self: "HereditaryStratumOrderedStoreDict",
        rank: int,
    ) -> typing.Optional[int]:
        """Map column position ot deposition generation.

        What is the index position within retained strata of the stratum
        deposited at rank r? Returns None if no stratum with rank r is present
        within the store.
        """
        # for python 3.7+, dictionaries are guaranteed insertion ordered
        assert sys.version_info >= (3, 7)
        try:
            return next(
                idx
                for idx, rank_ in enumerate(self._data.keys())
                if rank_ == rank
            )
        except StopIteration:
            return None

    def DelRanks(
        self: "HereditaryStratumOrderedStoreDict",
        ranks: typing.Iterable[int],
        # needed for other implementations
        get_column_index_of_rank: typing.Optional[typing.Callable] = None,
    ) -> None:
        """Purge strata with specified deposition ranks from the store.

        Parameters
        ----------
        ranks : iterator over int
            The ranks that to be deleted.
        get_column_index_of_rank : callable, optional
            Callable that returns the deposition rank of the stratum positioned
            at index i among retained strata. Not used in this method.
        """
        for rank in ranks:
            del self._data[rank]

    def IterRetainedRanks(
        self: "HereditaryStratumOrderedStoreDict",
    ) -> typing.Iterator[int]:
        """Iterate over deposition ranks of strata present in the store from
        most ancient to most recent.

        The store may be altered during iteration without iterator
        invalidation, although subsequent updates will not be reflected in the
        iterator.
        """
        # must make copy to prevent
        # `RuntimeError: dictionary changed size during iteration`
        # note, however, that copy is made lazily
        # (only when first item requested)
        yield from list(self._data.keys())

    def IterRetainedStrata(
        self: "HereditaryStratumOrderedStoreDict",
    ) -> typing.Iterator[HereditaryStratum]:
        """Iterate over stored strata from most ancient to most recent."""
        # for python 3.7+, dictionaries are guaranteed insertion ordered
        assert sys.version_info >= (3, 7)
        yield from self._data.values()

    def IterRankDifferentiaZip(
        self: "HereditaryStratumOrderedStoreDict",
        # needed for other implementations
        get_rank_at_column_index: typing.Optional[typing.Callable] = None,
        start_column_index: int = 0,
    ) -> typing.Iterator[typing.Tuple[int, int]]:
        """Iterate over differentia and corresponding deposition ranks.

        Values yielded as tuples. Guaranteed ordered from most ancient to most
        recent.

        Parameters
        ----------
        get_rank_at_column_index : callable, optional
            Callable that returns the deposition rank of the stratum positioned
            at index i among retained strata.
        start_column_index : callable, optional
            Number of strata to skip over before yielding first result from the
            iterator. Default 0, meaning no strata are skipped over.
        """
        # optimization idea:
        # python dicts are ordered, so is there a way to begin iterating
        # from a specified item in the dict?
        # current method must iterate past skipped over items
        # adapted from https://stackoverflow.com/a/12911454
        iter_ = it.islice(self._data.items(), start_column_index, None)
        for rank, stratum in iter_:
            yield (rank, stratum.GetDifferentia())

    def Clone(
        self: "HereditaryStratumOrderedStoreDict",
    ) -> "HereditaryStratumOrderedStoreDict":
        """Create an independent copy of the store.

        Returned copy contains identical data but may be freely altered without
        affecting data within this store.
        """
        # shallow copy
        result = copy(self)
        # do semi-shallow clone on select elements
        # see https://stackoverflow.com/a/5861653 for performance consierations
        result._data = self._data.copy()
        return result


==> hstrat/hstrat/genome_instrumentation/stratum_ordered_stores/_HereditaryStratumOrderedStoreList.py <==
from copy import copy
import operator
import typing

from interval_search import binary_search

from .._HereditaryStratum import HereditaryStratum
from ._detail import HereditaryStratumOrderedStoreBase


class HereditaryStratumOrderedStoreList(HereditaryStratumOrderedStoreBase):
    """Interchangeable backing container for HereditaryStratigraphicColumn.

    Stores deposited strata using a list implementation. Retained strata are
    stored from most ancient (index 0, front) to most recent (back). Cloned
    stores instantiate an independent list (although strata are not deepcopied
    themselves).

    Potentially useful in scenarios where moderate strata counts are retained,
    many strata are deposited without column cloning, deleted strata tend to
    be more recent (i.e., not more ancient and toward the front of the list),
    or many comparisons to estimate most recent common ancestor are made
    between stratigraphic columns.
    """

    __slots__ = ("_data",)

    # strata stored from most ancient (index 0, front) to most recent (back)
    _data: typing.List[HereditaryStratum]

    def __init__(self: "HereditaryStratumOrderedStoreList"):
        """Initialize instance variables."""
        self._data = []

    def __eq__(
        self: "HereditaryStratumOrderedStoreList",
        other: "HereditaryStratumOrderedStoreList",
    ) -> bool:
        """Compare for value-wise equality."""
        # adapted from https://stackoverflow.com/a/4522896
        return (
            isinstance(
                other,
                self.__class__,
            )
            and self.__slots__ == other.__slots__
            and all(
                getter(self) == getter(other)
                for getter in [
                    operator.attrgetter(attr) for attr in self.__slots__
                ]
            )
        )

    def DepositStratum(
        self: "HereditaryStratumOrderedStoreList",
        rank: typing.Optional[int],
        stratum: "HereditaryStratum",
    ) -> None:
        """Insert a new stratum into the store.

        Parameters
        ----------
        rank : typing.Optional[int]
            The position of the stratum being deposited within the sequence of strata deposited into the column. Precisely, the number of strata that have been deposited before stratum.
        stratum : HereditaryStratum
            The stratum to deposit.
        """
        self._data.append(stratum)

    def GetNumStrataRetained(self: "HereditaryStratumOrderedStoreList") -> int:
        """How many strata are present in the store?

        May be fewer than the number of strata deposited if deletions have
        occured.
        """
        return len(self._data)

    def GetStratumAtColumnIndex(
        self: "HereditaryStratumOrderedStoreList",
        index: int,
        # needed for other implementations
        get_rank_at_column_index: typing.Optional[typing.Callable] = None,
    ) -> HereditaryStratum:
        """Get the stratum positioned at index i among retained strata.

        Index order is from most ancient (index 0) to most recent.

        Parameters
        ----------
        ranks : iterator over int
            The ranks that to be deleted.
        get_column_index_of_rank : callable, optional
            Callable that returns the index position within retained strata of
            the stratum deposited at rank r.
        """
        return self._data[index]

    def GetRankAtColumnIndex(
        self: "HereditaryStratumOrderedStoreList",
        index: int,
    ) -> int:
        """Map from deposition generation to column position.

        What is the deposition rank of the stratum positioned at index i
        among retained strata? Index order is from most ancient (index 0) to
        most recent.
        """
        res_rank = self.GetStratumAtColumnIndex(index).GetDepositionRank()
        assert res_rank is not None
        return res_rank

    def GetColumnIndexOfRank(
        self: "HereditaryStratumOrderedStoreList",
        rank: int,
    ) -> typing.Optional[int]:
        """Map from column position to deposition generation

        What is the index position within retained strata of the stratum
        deposited at rank r? Returns None if no stratum with rank r is present
        within the store.
        """
        if self.GetNumStrataRetained() == 0:
            return None
        else:
            res_idx = binary_search(
                lambda idx: self.GetRankAtColumnIndex(idx) >= rank,
                0,
                self.GetNumStrataRetained() - 1,
            )
            if res_idx is None:
                return None
            elif self.GetRankAtColumnIndex(res_idx) == rank:
                return res_idx
            else:
                return None

    def DelRanks(
        self: "HereditaryStratumOrderedStoreList",
        ranks: typing.Iterator[int],
        # deposition ranks might not be stored in strata
        get_column_index_of_rank: typing.Optional[typing.Callable] = None,
    ) -> None:
        """Purge strata with specified deposition ranks from the store.

        Parameters
        ----------
        ranks : iterator over int
            The ranks that to be deleted.
        get_column_index_of_rank : callable, optional
            Callable that returns the deposition rank of the stratum positioned
            at index i among retained strata.
        """
        if get_column_index_of_rank is None:
            get_column_index_of_rank = self.GetColumnIndexOfRank

        indices = [get_column_index_of_rank(rank) for rank in ranks]
        # adapted from https://stackoverflow.com/a/11303234/17332200
        # iterate over indices in reverse order to prevent invalidation
        # reversed() is an potential optimization
        # given indices is assumed to be in ascending order
        for index in sorted(reversed(indices), reverse=True):
            assert index is not None
            del self._data[index]

    def IterRetainedRanks(
        self: "HereditaryStratumOrderedStoreList",
    ) -> typing.Iterator[int]:
        """Iterate over deposition ranks of strata present in the store from
        most ancient to most recent.

        The store may be altered during iteration without iterator
        invalidation, although subsequent updates will not be reflected in the
        iterator.
        """
        # must make copy to prevent invalidation when strata are deleted
        # note, however, that copy is made lazily
        # (only when first item requested)
        ranks = [stratum.GetDepositionRank() for stratum in self._data]
        for rank in ranks:
            assert rank is not None
            yield rank

    def IterRetainedStrata(
        self: "HereditaryStratumOrderedStoreList",
    ) -> typing.Iterator[HereditaryStratum]:
        """Iterate over stored strata from most ancient to most recent."""
        yield from self._data

    def IterRankDifferentiaZip(
        self: "HereditaryStratumOrderedStoreList",
        # deposition ranks might not be stored in strata
        get_rank_at_column_index: typing.Optional[typing.Callable] = None,
        start_column_index: int = 0,
    ) -> typing.Iterator[typing.Tuple[int, int]]:
        """Iterate over differentia and corresponding deposition ranks.

        Values yielded as tuples. Guaranteed ordered from most ancient to most
        recent.

        Parameters
        ----------
        get_rank_at_column_index : callable, optional
            Callable that returns the deposition rank of the stratum positioned
            at index i among retained strata.
        start_column_index : callable, optional
            Number of strata to skip over before yielding first result from the
            iterator. Default 0, meaning no strata are skipped over.
        """
        if get_rank_at_column_index is None:
            get_rank_at_column_index = self.GetRankAtColumnIndex

        # adapted from https://stackoverflow.com/a/12911454
        for index in range(start_column_index, len(self._data)):
            stratum = self._data[index]
            yield (get_rank_at_column_index(index), stratum.GetDifferentia())

    def Clone(
        self: "HereditaryStratumOrderedStoreList",
    ) -> "HereditaryStratumOrderedStoreList":
        """Create an independent copy of the store.

        Returned copy contains identical data but may be freely altered without
        affecting data within this store.
        """
        # shallow copy
        result = copy(self)
        # do semi-shallow clone on select elements
        # see https://stackoverflow.com/a/47859483 for performance consierations
        result._data = [*self._data]
        return result


==> hstrat/hstrat/genome_instrumentation/stratum_ordered_stores/_HereditaryStratumOrderedStoreTree.py <==
from copy import copy
import itertools as it
import typing

import anytree

from ..._auxiliary_lib import AnyTreeAscendingIter
from .._HereditaryStratum import HereditaryStratum
from ._detail import HereditaryStratumOrderedStoreBase


class HereditaryStratumOrderedStoreTree(HereditaryStratumOrderedStoreBase):
    """Interchangeable backing container for HereditaryStratigraphicColumn.

    Stores deposited strata as a linked tree. Retained strata pertinent to the
    store are essentially a linear linked list reaching from tree leaf (most
    recent stratum) back to the tree root (most ancient stratum). Cloned stores
    directly share common components of the tree and then branch out different
    leaves as subsequent strata are deposited. Stratum deletion results in the
    entire strata sequence more recent than the deleted stratum being copied
    into an independent branch for the store that requested the deletion.

    Potentially useful in scenarios where stratum deletions are uncommon (i.e.,
    the perfect resolution stratum retention policy) or column cloning occurs heavily without much stratum deposition.
    """

    __slots__ = (
        "_leaf",
        "_num_strata_retained",
    )

    # strata stored in a tree with most ancient as root and most recent as leaf
    _leaf: anytree.AnyNode  # will contain HereditaryStratum
    # maintaining a counter is much more efficient than counting steps from leaf
    # to root
    _num_strata_retained: int

    def __init__(self: "HereditaryStratumOrderedStoreTree"):
        """Initialize instance variables."""
        self._leaf = None
        self._num_strata_retained = 0

    def __del__(self: "HereditaryStratumOrderedStoreTree"):
        """Destruct the store.

        Releases resources no longer needed by this store that are needed by no
        other stores.

        anytree uses bidirectional references between nodes so manual pruning
        is necessary because garbage collection won't recognize unused nodes as
        fully unreachable.
        """
        # delete all nodes that only lead to this store's leaf
        for node in self._GetAscendingIter():
            if sum(1 for __ in zip(node.children, range(2))) == 2:
                # if node has more than one child, stop deleting
                break
            else:
                # delete and keep ascending
                node.parent = None
                del node

    def __eq__(
        self: "HereditaryStratumOrderedStoreTree",
        other: "HereditaryStratumOrderedStoreTree",
    ) -> bool:
        """Compare for value-wise equality."""
        return isinstance(other, self.__class__) and (
            self._leaf.stratum if self._leaf is not None else None,
            self._num_strata_retained,
        ) == (
            other._leaf.stratum if other._leaf is not None else None,
            other._num_strata_retained,
        )

    def _GetAscendingIter(
        self: "HereditaryStratumOrderedStoreTree",
    ) -> typing.Iterator[anytree.AnyNode]:
        """Iterate over retained strata from most recent to most ancient."""
        return AnyTreeAscendingIter(self._leaf)

    def DepositStratum(
        self: "HereditaryStratumOrderedStoreTree",
        rank: typing.Optional[int],
        stratum: "HereditaryStratum",
    ) -> None:
        """Insert a new stratum into the store.

        Parameters
        ----------
        rank : typing.Optional[int]
            The position of the stratum being deposited within the sequence of
            strata deposited into the column. Precisely, the number of strata
            that have been deposited before stratum.
        stratum : HereditaryStratum
            The stratum to deposit.
        """
        new_leaf = anytree.AnyNode(stratum=stratum)
        new_leaf.parent = self._leaf
        self._leaf = new_leaf
        self._num_strata_retained += 1

    def GetNumStrataRetained(self: "HereditaryStratumOrderedStoreTree") -> int:
        """How many strata are present in the store?

        May be fewer than the number of strata deposited if deletions have
        occured.
        """
        return self._num_strata_retained

    def GetStratumAtColumnIndex(
        self: "HereditaryStratumOrderedStoreTree",
        index: int,
        # needed for other implementations
        get_rank_at_column_index: typing.Optional[typing.Callable] = None,
    ) -> HereditaryStratum:
        """Get the stratum positioned at index i among retained strata.

        Index order is from most ancient (index 0) to most recent.

        Parameters
        ----------
        ranks : iterator over int
            The ranks that to be deleted.
        get_column_index_of_rank : callable, optional
            Callable that returns the index position within retained strata of
            the stratum deposited at rank r.
        """
        return next(
            it.islice(
                self._GetAscendingIter(),
                self.GetNumStrataRetained() - 1 - index,
                None,
            )
        ).stratum

    def GetRankAtColumnIndex(
        self: "HereditaryStratumOrderedStoreTree",
        index: int,
    ) -> int:
        """Map from deposition generation to column position.

        What is the deposition rank of the stratum positioned at index i
        among retained strata?
        """
        res_rank = self.GetStratumAtColumnIndex(index).GetDepositionRank()
        assert res_rank is not None
        return res_rank

    def GetColumnIndexOfRank(
        self: "HereditaryStratumOrderedStoreTree",
        rank: int,
    ) -> typing.Optional[int]:
        """Map from column position to deposition generation.

        What is the index position within retained strata of the stratum
        deposited at rank r? Returns None if no stratum with rank r is present
        within the store.
        """
        try:
            return next(
                self.GetNumStrataRetained() - 1 - idx
                for idx, node in enumerate(self._GetAscendingIter())
                if node.stratum.GetDepositionRank() == rank
            )
        except StopIteration:
            return None

    def _do_getrank_DelRanks(
        self: "HereditaryStratumOrderedStoreTree",
        ranks: typing.Iterator[int],
        # deposition ranks are stored in strata
    ) -> None:
        """Provide implementation detail for DelRanks.

        Handles case where deposition ranks are stored in strata.
        """
        # duplicate everything after deepest deletion
        # except other ranks slated for deletion
        pending_node = (
            None  # top of new chain, needs to be attached to a parent
        )

        ascending_iter = self._GetAscendingIter()
        target_ranks = sorted(ranks)
        # pop ranks off back of target_ranks as they're deleted
        while target_ranks:
            cur_node = next(ascending_iter)

            if cur_node.stratum.GetDepositionRank() == target_ranks[-1]:
                # skip over and don't copy node targeted for deletion
                target_ranks.pop()
                self._num_strata_retained -= 1
            else:
                # copy untargeted node and use it as parent for pending node
                new_node = anytree.AnyNode(
                    stratum=cur_node.stratum,
                )
                if pending_node is None:
                    self._leaf = new_node
                else:
                    pending_node.parent = new_node
                pending_node = new_node

        # hook copied content into existing tree
        if pending_node is not None:
            pending_node.parent = next(ascending_iter, None)
        else:
            self._leaf = next(ascending_iter, None)

    def _do_calcrank_DelRanks(
        self: "HereditaryStratumOrderedStoreTree",
        ranks: typing.Iterator[int],
        # deposition ranks are not stored in strata
        get_column_index_of_rank: typing.Callable,
    ) -> None:
        """Provide implementation detail for DelRanks.

        Handles case where deposition ranks are not stored in strata but a
        function to calculate deposition rank from column index is available.
        """
        # duplicate everything after deepest deletion
        # except other ranks slated for deletion

        pending_node = (
            None  # top of new chain, needs to be attached to a parent
        )
        pending_leaf = None  # bottom of new chain
        num_deleted_nodes = 0
        # RE: pending_leaf, num_deleted_nodes
        # get_column_index_of_rank can depend on state of this object
        # so we have to cache changes and apply all at once at the end

        ascending_iter = self._GetAscendingIter()
        ascending_idx = self.GetNumStrataRetained() - 1

        for rank in sorted(ranks, reverse=True):
            target_idx = get_column_index_of_rank(rank)
            assert ascending_idx >= target_idx

            while ascending_idx >= target_idx:
                cur_node = next(ascending_iter)

                if ascending_idx == target_idx:
                    # don't copy node targeted for deletion
                    num_deleted_nodes += 1
                else:
                    # copy untargeted node and use it as parent for pending node
                    new_node = anytree.AnyNode(
                        stratum=cur_node.stratum,
                    )
                    if pending_node is None:
                        pending_leaf = new_node
                    else:
                        pending_node.parent = new_node
                    pending_node = new_node

                # step backward
                ascending_idx -= 1

            assert ascending_idx == target_idx - 1

        # hook copied content into existing tree
        if pending_node is not None:
            pending_node.parent = next(ascending_iter, None)
        else:
            assert pending_leaf is None
            pending_leaf = next(ascending_iter, None)
        # attach self to new copied chain
        if pending_leaf is not None:
            self._leaf = pending_leaf
        # apply cached changes to stratum count
        self._num_strata_retained -= num_deleted_nodes

    def DelRanks(
        self: "HereditaryStratumOrderedStoreTree",
        ranks: typing.Iterator[int],
        # deposition ranks might not be stored in strata
        get_column_index_of_rank: typing.Optional[typing.Callable] = None,
    ) -> None:
        """Purge strata with specified deposition ranks from the store.

        Parameters
        ----------
        ranks : iterator over int
            The ranks that to be deleted.
        get_column_index_of_rank : callable, optional
            Callable that returns the deposition rank of the stratum positioned at index i among retained strata.
        """
        if get_column_index_of_rank is None:
            self._do_getrank_DelRanks(ranks)
        else:
            self._do_calcrank_DelRanks(ranks, get_column_index_of_rank)

    def IterRetainedRanks(
        self: "HereditaryStratumOrderedStoreTree",
    ) -> typing.Iterator[int]:
        """Iterate over deposition ranks of strata present in the store from
        most ancient to most recent.

        The store may be altered during iteration without iterator
        invalidation, although subsequent updates will not be reflected in the
        iterator.
        """
        # must make copy to prevent invalidation when strata are deleted
        # note, however, that copy is made lazily
        # (only when first item requested)
        ranks = [
            node.stratum.GetDepositionRank()
            for node in self._GetAscendingIter()
        ]
        for rank in reversed(ranks):
            assert rank is not None
            yield rank

    def IterRetainedStrata(
        self: "HereditaryStratumOrderedStoreTree",
    ) -> typing.Iterator[HereditaryStratum]:
        """Iterate over stored strata from most ancient to most recent."""
        yield from reversed(
            [node.stratum for node in self._GetAscendingIter()]
        )

    def _do_reverse_IterRankDifferentiaZip(
        self: "HereditaryStratumOrderedStoreTree",
        # deposition ranks might not be stored in strata
        get_rank_at_column_index: typing.Optional[typing.Callable] = None,
        start_column_index: int = 0,
    ) -> typing.Iterator[typing.Tuple[int, int]]:
        """Iterate over differentia and corresponding depsotion rank.

        Ordered from most recent to most ancient. Implementation detail for
        IterRankDifferentiaZip.
        """
        for reverse_column_idx, node in enumerate(self._GetAscendingIter()):
            column_idx = self.GetNumStrataRetained() - 1 - reverse_column_idx
            if column_idx >= start_column_index:
                rank: int
                if get_rank_at_column_index is None:
                    rank = node.stratum.GetDepositionRank()
                    assert rank is not None
                else:
                    rank = get_rank_at_column_index(column_idx)
                    assert rank is not None
                yield (rank, node.stratum.GetDifferentia())
            else:
                break

    def IterRankDifferentiaZip(
        self: "HereditaryStratumOrderedStoreTree",
        # deposition ranks might not be stored in strata
        get_rank_at_column_index: typing.Optional[typing.Callable] = None,
        start_column_index: int = 0,
    ) -> typing.Iterator[typing.Tuple[int, int]]:
        """Iterate over differentia and corresponding depsotion rank.

        Values yielded as tuples. Guaranteed ordered from most ancient to most
        recent.

        Parameters
        ----------
        get_rank_at_column_index : callable, optional
            Callable that returns the deposition rank of the stratum
            positioned at index i among retained strata.
        start_column_index : callable, optional
            Number of strata to skip over before yielding first result from the
            iterator. Default 0, meaning no strata are skipped over.
        """
        reverse_iter = self._do_reverse_IterRankDifferentiaZip(
            get_rank_at_column_index=get_rank_at_column_index,
            start_column_index=start_column_index,
        )
        reverse_data = [*reverse_iter]
        return reversed(reverse_data)

    def Clone(
        self: "HereditaryStratumOrderedStoreTree",
    ) -> "HereditaryStratumOrderedStoreTree":
        """Create an independent copy of the store.

        Returned copy contains identical data but may be freely altered without
        affecting data within this store.
        """
        # shallow copy
        res = copy(self)
        # must create independent leaf
        if self._leaf is not None:
            res._leaf = anytree.AnyNode(
                stratum=self._leaf.stratum,
            )
            res._leaf.parent = self._leaf.parent
        return res


==> hstrat/hstrat/genome_instrumentation/stratum_ordered_stores/_detail/_HereditaryStratumOrderedStoreBase.py <==
class HereditaryStratumOrderedStoreBase:
    """Dummy class to faciliate recognition of HereditaryStratumOrderedStore classes."""


==> hstrat/hstrat/juxtaposition/_calc_definitive_max_rank_of_first_retained_disparity_between.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from ._calc_rank_of_first_retained_disparity_between import (
    calc_rank_of_first_retained_disparity_between,
)


def calc_definitive_max_rank_of_first_retained_disparity_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> typing.Optional[int]:
    """Determine hard, exclusive upper bound on MRCA generation.

    At most, how many depositions elapsed along the columns' lines of
    descent before the first mismatching strata at the same rank between
    self and second?

    Returns
    -------
    int, optional
        The number of depositions elapsed or None if no disparity (i.e.,
        both columns have same number of strata deposited and the most
        recent stratum is common between first and second).

    Notes
    -----
    If no mismatching strata are found but first and second have different
    numbers of strata deposited, this method returns one greater than the
    lesser of the columns' deposition counts.
    """
    confidence_level = 0.49
    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )
    assert (
        calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            first,
            second,
            significance_level=1.0 - confidence_level,
        )
        == 1
    )
    return calc_rank_of_first_retained_disparity_between(
        first,
        second,
        confidence_level=confidence_level,
    )


==> hstrat/hstrat/juxtaposition/_calc_definitive_max_rank_of_last_retained_commonality_between.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from ._calc_rank_of_last_retained_commonality_between import (
    calc_rank_of_last_retained_commonality_between,
)


def calc_definitive_max_rank_of_last_retained_commonality_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> typing.Optional[int]:
    """Determine latest possible generation of MRCA.

    At most, how many depositions elapsed along the columns' lines of
    descent before the last matching strata at the same rank between
    first and second?

    Returns
    -------
    int, optional
        The number of depositions elapsed or None if no common ancestor is
        shared between the columns.
    """
    confidence_level = 0.49
    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )
    assert (
        calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            first,
            second,
            significance_level=1.0 - confidence_level,
        )
        == 1
    )
    return calc_rank_of_last_retained_commonality_between(
        first,
        second,
        confidence_level=confidence_level,
    )


==> hstrat/hstrat/juxtaposition/_calc_definitive_min_ranks_since_first_retained_disparity_with.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from ._calc_ranks_since_first_retained_disparity_with import (
    calc_ranks_since_first_retained_disparity_with,
)


def calc_definitive_min_ranks_since_first_retained_disparity_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
) -> typing.Optional[int]:
    """Determine a hard, exclusive lower bound on generations since MRCA.

    At least, how many depositions have elapsed along the focal column's line
    of descent since the first mismatching strata at the same rank between
    focal and other?

    Returns None if no disparity found (i.e., both columns have same number
    of strata deposited and the most recent stratum is common between focal
    and other).
    """
    confidence_level = 0.49
    assert (
        focal.GetStratumDifferentiaBitWidth()
        == other.GetStratumDifferentiaBitWidth()
    )
    assert (
        calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            focal,
            other,
            significance_level=1.0 - confidence_level,
        )
        == 1
    )
    return calc_ranks_since_first_retained_disparity_with(
        focal,
        other,
        confidence_level=confidence_level,
    )


==> hstrat/hstrat/juxtaposition/_calc_definitive_min_ranks_since_last_retained_commonality_with.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from ._calc_ranks_since_last_retained_commonality_with import (
    calc_ranks_since_last_retained_commonality_with,
)


def calc_definitive_min_ranks_since_last_retained_commonality_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
) -> typing.Optional[int]:
    """Determine hard, inclusive lower bound on generations since MRCA.

    At least, how many depositions have elapsed along the focal column's line
    of descent since the last matching strata at the same rank between focal
    and other?

    Returns None if no common ancestor between focal and other can be
    resolved with absolute confidence.
    """
    confidence_level = 0.49
    assert (
        focal.GetStratumDifferentiaBitWidth()
        == other.GetStratumDifferentiaBitWidth()
    )
    assert (
        calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            focal,
            other,
            significance_level=1.0 - confidence_level,
        )
        == 1
    )
    return calc_ranks_since_last_retained_commonality_with(
        focal,
        other,
        confidence_level=confidence_level,
    )


==> hstrat/hstrat/juxtaposition/_calc_min_implausible_spurious_consecutive_differentia_collisions_between.py <==
import math

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_probability_differentia_collision_between import (
    calc_probability_differentia_collision_between,
)


def calc_min_implausible_spurious_consecutive_differentia_collisions_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    significance_level: float,
) -> int:
    """Determine amount of evidence required to indicate shared ancestry.

    Calculates how many differentia collisions are required to reject the
    null hypothesis that columns do not share common ancestry at those
    ranks at significance level significance_level.
    """
    assert 0.0 <= significance_level <= 1.0
    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )

    if significance_level * first.GetStratumDifferentiaBitWidth() > 1:
        return 1

    log_base = calc_probability_differentia_collision_between(first, second)
    if significance_level >= log_base:
        return 1
    else:
        return int(math.ceil(math.log(significance_level, log_base)))


==> hstrat/hstrat/juxtaposition/_calc_probability_differentia_collision_between.py <==
from .._auxiliary_lib import HereditaryStratigraphicArtifact


def calc_probability_differentia_collision_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> float:
    """How likely are differentia collisions?

    Calculates the probability of two randomly-differentiated differentia
    being identical by coincidence.
    """
    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )
    return 1.0 / 2 ** first.GetStratumDifferentiaBitWidth()


==> hstrat/hstrat/juxtaposition/_calc_rank_of_first_retained_disparity_between.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._impl import dispatch_impl


def calc_rank_of_first_retained_disparity_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """Determine upper bound on MRCA generation at given confidence.

    How many depositions elapsed along the columns' lines of
    descent before the first mismatching strata at the same rank between
    first and second?

    Parameters
    ----------
    confidence_level : float, optional
        With what probability should the true rank of the first disparity
        between first and second fall at or after the returned rank? Default
        0.95.

    Returns
    -------
    int, optional
        The number of depositions elapsed or None if no disparity (i.e.,
        both columns have same number of strata deposited and the most
        recent stratum is common between first and second).

    Notes
    -----
    If no mismatching strata are found but first and second have different
    numbers of strata deposited, this method returns one greater than the
    lesser of the columns' deposition counts.

    The true rank of the first disparity with second is guaranteed to never
    be after the returned rank when confidence_level < 0.5.

    If the differentia width and confidence level are configured such that
    one or more suprious differentia collisions is plausible, this method
    will never return None.

    Consider two columns that compare identical at all common ranks. If
    these columns have few enough common ranks that all these collisions
    could plausibly be spurious then there is not yet enough to support
    common lineage between the columns so rank 0 must be selected as the
    estimated site of first retained disparity. If these columns have
    enough common ranks that all collisions could not plausibly be spurious
    then the largest rank that could not conceivably be spurious must be
    selected (and we are guaranteed such a rank exists). It is only when
    not even one collision could plausibly be spurious that strong enough
    evidence exists to conclude that there is no disparity.

    For example, the method may return None with 64-bit differentia and 95%
    confidence level but will never return None with 1-bit differentia and
    95% confidence level.
    """
    assert 0.0 <= confidence_level <= 1.0
    return dispatch_impl(
        first, second
    ).calc_rank_of_first_retained_disparity_between(
        first, second, confidence_level
    )


==> hstrat/hstrat/juxtaposition/_calc_rank_of_last_retained_commonality_between.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._impl import dispatch_impl


def calc_rank_of_last_retained_commonality_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """Determine lower bound on generation of MRCA at confidence level.

    How many depositions elapsed along the columns' lines of
    descent before the last matching strata at the same rank between
    first and second?

    Parameters
    ----------
    confidence_level : float, optional
        With what probability should the true rank of the last commonality
        between first and second fall at or after the returned rank? Default
        0.95.

    Returns
    -------
    int, optional
        The number of depositions elapsed or None if no common ancestor is
        shared between the columns.

    Notes
    -----
    The true rank of the last commonality with second is guaranteed to never
    be after the returned rank when confidence_level < 0.5.
    """
    assert 0.0 <= confidence_level <= 1.0

    return dispatch_impl(
        first, second
    ).calc_rank_of_last_retained_commonality_between(
        first, second, confidence_level
    )


==> hstrat/hstrat/juxtaposition/_calc_ranks_since_first_retained_disparity_with.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_first_retained_disparity_between import (
    calc_rank_of_first_retained_disparity_between,
)


def calc_ranks_since_first_retained_disparity_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """Determine generations since divergence with particular confidence.

    How many depositions have elapsed along the focal column's line of
    descent since the first mismatching strata at the same rank between
    focal and other?

    Returns
    -------
    int, optional
        The number of depositions elapsed or None if no disparity (i.e.,
        both columns have same number of strata deposited and the most
        recent stratum is common between focal and other).

    Parameters
    ----------
    confidence_level : float, optional
        With what probability should the true number of ranks since the
        first disparity be less than or equal to the returned estimate?
        Default 0.95.

    Notes
    -----
    Returns -1 if focal and other share no mismatching strata at common
    ranks but other has more strata deposited than focal.

    The true number of ranks since the first disparity with other is
    guaranteed strictly less than or equal to the returned estimate when
    confidence_level < 0.5.
    """
    first_disparate_rank = calc_rank_of_first_retained_disparity_between(
        focal,
        other,
        confidence_level=confidence_level,
    )
    if first_disparate_rank is None:
        return None
    else:
        assert focal.GetNumStrataDeposited()
        res = focal.GetNumStrataDeposited() - 1 - first_disparate_rank
        assert -1 <= res < focal.GetNumStrataDeposited()
        return res


==> hstrat/hstrat/juxtaposition/_calc_ranks_since_last_retained_commonality_with.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_last_retained_commonality_between import (
    calc_rank_of_last_retained_commonality_between,
)


def calc_ranks_since_last_retained_commonality_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """Determine generations since MRCA with particular confidence.

    How many depositions have elapsed along the focal column's line of
    descent since the last matching strata at the same rank between focal and
    other?

    Returns None if no common ancestor is shared between focal and other.

    Parameters
    ----------
    confidence_level : float, optional
        With what probability should the true number of ranks since the
        last commonality with other be less than the calculated estimate?
        Default 0.95.

    Notes
    -----
    If confidence_level < 0.5, then the true number of ranks since the last
    commonality with other is guaranteed greater than or equal to the
    calculated estimate.
    """
    assert 0.0 <= confidence_level <= 1.0

    last_common_rank = calc_rank_of_last_retained_commonality_between(
        focal,
        other,
        confidence_level=confidence_level,
    )
    if last_common_rank is None:
        return None
    else:
        assert focal.GetNumStrataDeposited()
        res = focal.GetNumStrataDeposited() - 1 - last_common_rank
        assert 0 <= res < focal.GetNumStrataDeposited()
        return res


==> hstrat/hstrat/juxtaposition/_diff_retained_ranks.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact


def diff_retained_ranks(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> typing.Tuple[typing.Set[int], typing.Set[int]]:
    """Return ranks retained by first but not second, and vice versa.

    Returned as a tuple of sets.
    """
    first_ranks = set(first.IterRetainedRanks())
    second_ranks = set(second.IterRetainedRanks())

    return (
        first_ranks - second_ranks,
        second_ranks - first_ranks,
    )


==> hstrat/hstrat/juxtaposition/_get_last_common_stratum_between.py <==
import typing

from iterpop import iterpop as ip

from ..genome_instrumentation import (
    HereditaryStratigraphicColumn,
    HereditaryStratum,
)
from ._calc_rank_of_last_retained_commonality_between import (
    calc_rank_of_last_retained_commonality_between,
)


def get_last_common_stratum_between(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    confidence_level: float = 0.95,
) -> typing.Optional[HereditaryStratum]:
    """Get the most recent stratum in common between first and second, if any.

    Common strata share identical rank and differentia. Returns None if no
    common strata exist between the two columns. Allows probability equal
    to 1 - confidence_level that the last true common stratum is before the
    stratum returned (i.e., strata were erroneously detected as common due
    to spurious differentia collisions).

    See Also
    --------
    calc_rank_of_last_retained_commonality_between :
        Selects the stratum returned. See the corresponding docstring for
        explanation of parameters.
    """
    rank = calc_rank_of_last_retained_commonality_between(
        first,
        second,
        confidence_level=confidence_level,
    )
    if rank is not None:
        index = ip.popsingleton(
            index
            for index in range(first.GetNumStrataRetained())
            if rank == first.GetRankAtColumnIndex(index)
        )
        return first.GetStratumAtColumnIndex(index)
    else:
        return None


==> hstrat/hstrat/juxtaposition/_get_nth_common_rank_between.py <==
import typing

from .._auxiliary_lib import HereditaryStratigraphicArtifact


def get_nth_common_rank_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    n: int,
) -> typing.Optional[int]:
    """Return the nth rank retained by both columns.

    Zero indexed. Returns None if n + 1 common ranks do not exist between
    first and second.
    """
    assert n >= 0

    # helper setup
    first_iter = first.IterRetainedRanks()
    second_iter = second.IterRetainedRanks()
    first_cur_rank = next(first_iter)
    second_cur_rank = next(second_iter)

    try:
        while True:
            if first_cur_rank == second_cur_rank:
                # strata at common rank
                if n == 0:
                    return first_cur_rank

                n -= 1
                # advance first
                first_cur_rank = next(first_iter)
                # advance second
                second_cur_rank = next(second_iter)
            elif first_cur_rank < second_cur_rank:
                # current stratum on first column older than on second column
                # advance to next-newer stratum on first column
                first_cur_rank = next(first_iter)
            elif first_cur_rank > second_cur_rank:
                # current stratum on second column older than on first column
                # advance to next-newer stratum on second column
                second_cur_rank = next(second_iter)

    except StopIteration:
        return None


==> hstrat/hstrat/juxtaposition/_impl/_dispatch_impl.py <==
import types

from .. import _impl_column, _impl_specimen
from ...frozen_instrumentation import HereditaryStratigraphicSpecimen
from ...genome_instrumentation import HereditaryStratigraphicColumn


def dispatch_impl(first: object, second: object) -> types.ModuleType:
    """Return the implementation module corresponding to the input target.

    Parameters
    ----------
    first, second : object
        The target objects for which to obtain the implementation module.
        It can be an instance of HereditaryStratigraphicColumn or
        HereditaryStratigraphicSpecimen.

    Returns
    -------
    types.ModuleType
        The implementation module corresponding to the input target.

    Raises
    ------
    TypeError
        If the input target is not an instance of either
        HereditaryStratigraphicColumn or HereditaryStratigraphicSpecimen.
    """
    assert type(first) == type(second)
    if isinstance(first, HereditaryStratigraphicColumn):
        return _impl_column
    elif isinstance(first, HereditaryStratigraphicSpecimen):
        return _impl_specimen
    else:
        raise TypeError(first)


==> hstrat/hstrat/juxtaposition/_impl_column/_calc_rank_of_first_retained_disparity_between.py <==
import typing

from ...genome_instrumentation import (
    HereditaryStratigraphicColumn,
    HereditaryStratumOrderedStoreList,
)
from ._calc_rank_of_first_retained_disparity_between_bsearch import (
    calc_rank_of_first_retained_disparity_between_bsearch,
)
from ._calc_rank_of_first_retained_disparity_between_generic import (
    calc_rank_of_first_retained_disparity_between_generic,
)


def calc_rank_of_first_retained_disparity_between(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    confidence_level: float,
) -> typing.Optional[int]:
    """Find first mismatching strata between columns.

    Implementation detail. Provides optimized implementation for special
    case where both self and second use the perfect resolution stratum
    retention policy.
    """

    if (
        first.HasDiscardedStrata()
        or second.HasDiscardedStrata()
        # for performance reasons
        # only apply binary search to stores that support random access
        or not hasattr(first, "_stratum_ordered_store")
        or not isinstance(
            first._stratum_ordered_store, HereditaryStratumOrderedStoreList
        )
        or not hasattr(second, "_stratum_ordered_store")
        or not isinstance(
            second._stratum_ordered_store, HereditaryStratumOrderedStoreList
        )
        # binary search currently requires no spurious collisions
        or first.GetStratumDifferentiaBitWidth() < 64
    ):
        return calc_rank_of_first_retained_disparity_between_generic(
            first,
            second,
            confidence_level=confidence_level,
        )
    else:
        return calc_rank_of_first_retained_disparity_between_bsearch(
            first,
            second,
            confidence_level=confidence_level,
        )


==> hstrat/hstrat/juxtaposition/_impl_column/_calc_rank_of_first_retained_disparity_between_bsearch.py <==
import typing

from interval_search import binary_search

from ...genome_instrumentation import HereditaryStratigraphicColumn
from .._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from ._calc_rank_of_first_retained_disparity_between_generic import (
    calc_rank_of_first_retained_disparity_between_generic,
)


def calc_rank_of_first_retained_disparity_between_bsearch(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    confidence_level: float,
) -> typing.Optional[int]:
    """Find first mismatching strata between columns.

    Implementation detail. Provides optimized implementation for special
    case where both self and second use the perfect resolution stratum
    retention policy.
    """
    # both must have (effectively) used the perfect resolution policy
    assert not first.HasDiscardedStrata() and not second.HasDiscardedStrata()

    lower_bound = 0
    upper_bound = min(
        [
            first.GetNumStrataDeposited() - 1,
            second.GetNumStrataDeposited() - 1,
        ]
    )
    assert lower_bound <= upper_bound

    def differentia_at(
        which: HereditaryStratigraphicColumn,
        idx: int,
    ) -> int:
        return which.GetStratumAtColumnIndex(idx).GetDifferentia()

    def predicate(idx: int) -> bool:
        return differentia_at(first, idx) != differentia_at(second, idx)

    first_disparite_idx = binary_search(
        predicate,
        lower_bound,
        upper_bound,
    )

    if first_disparite_idx is not None:
        # disparate strata found
        assert (
            first.GetStratumDifferentiaBitWidth()
            == second.GetStratumDifferentiaBitWidth()
        )
        collision_plausibility_threshold = (
            calc_min_implausible_spurious_consecutive_differentia_collisions_between(
                first,
                second,
                significance_level=1.0 - confidence_level,
            )
            - 1
        )
        # discount collision_implausibility_threshold - 1 common
        # ranks due to potential spurious differentia collisions;
        # if not enough common ranks are available we still know
        # *definitively* that a disparity occured (because we
        # observed disparite strata at the same rank); so, make the
        # conservative assumption that the disparity occured as far
        # back as possible (rank 0)
        spurious_collision_corrected_idx = max(
            first_disparite_idx - collision_plausibility_threshold,
            0,
        )
        first_disparite_rank = first.GetRankAtColumnIndex(
            spurious_collision_corrected_idx
        )
        return first_disparite_rank
    else:
        # no disparate strata found
        # fall back to calc_rank_of_first_retained_disparity_between_generic to
        # handle proper bookkeeping in this case while skipping most of the
        # search
        return calc_rank_of_first_retained_disparity_between_generic(
            first,
            second,
            first_start_idx=upper_bound,
            second_start_idx=upper_bound,
            confidence_level=confidence_level,
        )


==> hstrat/hstrat/juxtaposition/_impl_column/_calc_rank_of_first_retained_disparity_between_generic.py <==
from collections import deque
import typing

from ...genome_instrumentation import HereditaryStratigraphicColumn
from .._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)


def calc_rank_of_first_retained_disparity_between_generic(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    *,
    first_start_idx: int = 0,
    second_start_idx: int = 0,
    confidence_level: float,
) -> typing.Optional[int]:
    """Find first mismatching strata between columns.

    Implementation detail. Provides general-case implementation.
    """
    # helper setup
    try:
        first_iter = first._stratum_ordered_store.IterRankDifferentiaZip(
            get_rank_at_column_index=first.GetRankAtColumnIndex,
            start_column_index=first_start_idx,
        )
        second_iter = second._stratum_ordered_store.IterRankDifferentiaZip(
            get_rank_at_column_index=second.GetRankAtColumnIndex,
            start_column_index=second_start_idx,
        )
    except AttributeError:
        first_iter = zip(
            first.IterRetainedRanks(), first.IterRetainedDifferentia()
        )
        second_iter = zip(
            second.IterRetainedRanks(), second.IterRetainedDifferentia()
        )

    first_cur_rank, first_cur_differentia = next(first_iter)
    second_cur_rank, second_cur_differentia = next(second_iter)
    first_prev_rank: int
    second_prev_rank: int

    def advance_first():
        nonlocal first_prev_rank, first_cur_rank
        nonlocal first_cur_differentia, first_iter
        try:
            first_prev_rank = first_cur_rank
            first_cur_rank, _first_cur_differentia = next(first_iter)
            _ = _first_cur_differentia
        except StopIteration:
            first_iter = None

    def advance_second():
        nonlocal second_prev_rank, second_cur_rank
        nonlocal second_cur_differentia, second_iter
        try:
            second_prev_rank = second_cur_rank
            second_cur_rank, _second_cur_differentia = next(second_iter)
            _ = _second_cur_differentia
        except StopIteration:
            second_iter = None

    # we need to keep track of enough last-seen common ranks so that we
    # can discount this many (minus 1) as potentially occuring due to
    # spurious differentia collisions
    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )
    collision_implausibility_threshold = calc_min_implausible_spurious_consecutive_differentia_collisions_between(
        first,
        second,
        significance_level=1.0 - confidence_level,
    )
    assert collision_implausibility_threshold > 0
    # holds up to n last-seen common ranks,
    # with the newest last-seen rank at the front (index 0)
    # and the up to nth last-seen rank at the back (index -1)
    preceding_common_ranks = deque([], collision_implausibility_threshold)
    # a.k.a.
    # while (
    #     first_column_idx < first.GetNumStrataRetained()
    #     and second_column_idx < second.GetNumStrataRetained()
    # ):
    while first_iter is not None and second_iter is not None:
        if first_cur_rank == second_cur_rank:
            # strata at same rank can be compared
            if first_cur_differentia == second_cur_differentia:
                preceding_common_ranks.appendleft(first_cur_rank)
                # matching differentiae at the same rank,
                # keep searching for mismatch
                # advance first and second
                # must ensure both advance, even if one stops iteration
                advance_first()
                advance_second()
            else:
                # mismatching differentiae at the same rank
                preceding_common_ranks.appendleft(first_cur_rank)
                assert 0 <= first_cur_rank < first.GetNumStrataDeposited()

                # discount collision_implausibility_threshold - 1 common
                # ranks due to potential spurious differentia collisions;
                # if not enough common ranks are available we still know
                # *definitively* that a disparity occured (because we
                # observed disparite strata at the same rank); so, make the
                # conservative assumption that the disparity occured as far
                # back as possible (the oldest up to nth last-seen common
                # rank, at the back of the deque)
                return preceding_common_ranks[-1]
        elif first_cur_rank < second_cur_rank:
            # current stratum on first column older than on second column
            # advance to next-newer stratum on first column
            advance_first()
        elif first_cur_rank > second_cur_rank:
            # current stratum on second column older than on first column
            # advance to next-newer stratum on second column
            advance_second()

    if first_iter is not None:
        # although no mismatching strata found between first and second
        # first has strata ranks beyond the newest found in second
        # conservatively assume mismatch will be with next rank of second
        assert second_iter is None
        assert second_prev_rank + 1 == min(
            first.GetNumStrataDeposited(), second.GetNumStrataDeposited()
        )
        preceding_common_ranks.appendleft(second_prev_rank + 1)
        res = preceding_common_ranks[-1]
        assert 0 <= res <= first.GetNumStrataDeposited()
        assert 0 <= res <= second.GetNumStrataDeposited()
        return res
    elif second_iter is not None:
        # although no mismatching strata found between second and first
        # second has strata ranks beyond the newest found in first
        # conservatively assume mismatch will be with next rank
        assert first_iter is None
        assert first_prev_rank + 1 == min(
            first.GetNumStrataDeposited(), second.GetNumStrataDeposited()
        )
        preceding_common_ranks.appendleft(first_prev_rank + 1)
        res = preceding_common_ranks[-1]
        assert 0 <= res <= first.GetNumStrataDeposited()
        assert 0 <= res <= second.GetNumStrataDeposited()
        return res
    else:
        # no disparate strata found
        # and first and second have the same newest rank
        assert first_iter is None and second_iter is None
        preceding_common_ranks.appendleft(None)
        return preceding_common_ranks[-1]


==> hstrat/hstrat/juxtaposition/_impl_column/_calc_rank_of_last_retained_commonality_between.py <==
import typing

from ...genome_instrumentation import (
    HereditaryStratigraphicColumn,
    HereditaryStratumOrderedStoreList,
)
from ._calc_rank_of_last_retained_commonality_between_bsearch import (
    calc_rank_of_last_retained_commonality_between_bsearch,
)
from ._calc_rank_of_last_retained_commonality_between_generic import (
    calc_rank_of_last_retained_commonality_between_generic,
)


def calc_rank_of_last_retained_commonality_between(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    confidence_level: float,
    first_start_idx: int = 0,
    second_start_idx: int = 0,
) -> typing.Optional[int]:
    """Find rank of strata commonality before first strata disparity.

    Implementation detail with general-case implementation.
    """

    if (
        first.HasDiscardedStrata()
        or second.HasDiscardedStrata()
        # for performance reasons
        # only apply binary search to stores that support random access
        or not hasattr(first, "_stratum_ordered_store")
        or not isinstance(
            first._stratum_ordered_store, HereditaryStratumOrderedStoreList
        )
        or not hasattr(second, "_stratum_ordered_store")
        or not isinstance(
            second._stratum_ordered_store, HereditaryStratumOrderedStoreList
        )
        # binary search currently requires no spurious collisions
        or first.GetStratumDifferentiaBitWidth() < 64
    ):
        return calc_rank_of_last_retained_commonality_between_generic(
            first,
            second,
            confidence_level=confidence_level,
        )
    else:
        return calc_rank_of_last_retained_commonality_between_bsearch(
            first,
            second,
            confidence_level=confidence_level,
        )


==> hstrat/hstrat/juxtaposition/_impl_column/_calc_rank_of_last_retained_commonality_between_bsearch.py <==
import typing

from interval_search import binary_search

from ...genome_instrumentation import HereditaryStratigraphicColumn
from .._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from ._calc_rank_of_last_retained_commonality_between_generic import (
    calc_rank_of_last_retained_commonality_between_generic,
)


def calc_rank_of_last_retained_commonality_between_bsearch(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    confidence_level: float,
) -> typing.Optional[int]:
    """Find rank of strata commonality before first strata disparity.

    Implementation detail. Provides optimized implementation for
    special case where both first and second use the perfect resolution
    stratum retention policy.
    """
    # both must have (effectively) used the perfect resolution policy
    assert not first.HasDiscardedStrata() and not second.HasDiscardedStrata()

    lower_bound = 0
    upper_bound = min(
        [
            first.GetNumStrataDeposited() - 1,
            second.GetNumStrataDeposited() - 1,
        ]
    )
    assert lower_bound <= upper_bound

    def differentia_at(
        which: HereditaryStratigraphicColumn,
        idx: int,
    ) -> int:
        return which.GetStratumAtColumnIndex(idx).GetDifferentia()

    def predicate(idx: int) -> bool:
        return differentia_at(first, idx) != differentia_at(second, idx)

    first_disparite_idx = binary_search(
        predicate,
        lower_bound,
        upper_bound,
    )

    collision_implausibility_threshold = calc_min_implausible_spurious_consecutive_differentia_collisions_between(
        first,
        second,
        significance_level=1.0 - confidence_level,
    )
    assert collision_implausibility_threshold > 0
    if first_disparite_idx is None:
        # no disparate strata found
        # fall back to calc_rank_of_last_retained_commonality_between_generic
        # to handle proper bookkeeping in this case while skipping most of
        # the search
        return calc_rank_of_last_retained_commonality_between_generic(
            first,
            second,
            first_start_idx=upper_bound,
            second_start_idx=upper_bound,
            confidence_level=confidence_level,
        )
    elif first_disparite_idx >= collision_implausibility_threshold:
        # disparate strata found, following some common strata
        # ...discount collision_implausibility_threshold - 1 common strata
        # as potential spurious differentia collisions
        # ... must also subtract 1 (canceling out -1 above) to account for
        # moving from disparite stratum to preceding common stratum
        last_common_idx = (
            first_disparite_idx - collision_implausibility_threshold
        )
        last_common_rank = first.GetRankAtColumnIndex(
            last_common_idx,
        )
        assert last_common_idx == last_common_rank
        return last_common_rank
    else:
        # no common strata between first and second
        # or not enough common strata to discount the possibility all
        # are spurious collisions with respect to the given confidence
        # level; conservatively conclude there is no common ancestor
        return None


==> hstrat/hstrat/juxtaposition/_impl_column/_calc_rank_of_last_retained_commonality_between_generic.py <==
from collections import deque
import typing

from ...genome_instrumentation import HereditaryStratigraphicColumn
from .._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from ._iter_ranks_of_retained_commonality_between import (
    iter_ranks_of_retained_commonality_between,
)


def calc_rank_of_last_retained_commonality_between_generic(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    *,
    first_start_idx: int = 0,
    second_start_idx: int = 0,
    confidence_level: float,
) -> typing.Optional[int]:
    """Find rank of strata commonality before first strata disparity.

    Implementation detail with general-case implementation.
    """
    # we need to keep track of enough ranks of last-seen common strata so
    # that we can discount this many (minus 1) as potentially occuring due
    # to spurious differentia collisions
    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )
    collision_implausibility_threshold = calc_min_implausible_spurious_consecutive_differentia_collisions_between(
        first, second, significance_level=1.0 - confidence_level
    )
    assert collision_implausibility_threshold > 0
    # holds up to n last-seen ranks with common strata,
    # with the newest last-seen rank at the front (index 0)
    # and the up to nth last-seen rank at the back (index -1)
    preceding_common_strata_ranks = deque(
        iter_ranks_of_retained_commonality_between(
            first,
            second,
            first_start_idx=first_start_idx,
            second_start_idx=second_start_idx,
        ),
        collision_implausibility_threshold,
    )
    if len(preceding_common_strata_ranks) < collision_implausibility_threshold:
        # not enough common strata to discount the possibility all
        # are spurious collisions with respect to the given confidence
        # level; conservatively conclude there is no common ancestor
        return None
    else:
        # discount collision_implausibility_threshold - 1 common strata
        # as potential spurious differentia collisions
        return preceding_common_strata_ranks[0]


==> hstrat/hstrat/juxtaposition/_impl_column/_calc_rank_of_parity_segue_between.py <==
import typing

from ...genome_instrumentation import HereditaryStratigraphicColumn
from ._calc_rank_of_first_retained_disparity_between import (
    calc_rank_of_first_retained_disparity_between,
)
from ._calc_rank_of_last_retained_commonality_between import (
    calc_rank_of_last_retained_commonality_between,
)


def calc_rank_of_parity_segue_between(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    confidence_level_commonality: float,
    confidence_level_disparity: float,
) -> typing.Tuple[typing.Optional[int], typing.Optional[int]]:
    """Find last matching and first mismatching strata between columns.

    Implementation detail. Searches forward from index 0 for first mismatching
    retained differentiae between columns.
    """

    return (
        calc_rank_of_last_retained_commonality_between(
            first, second, confidence_level_commonality
        )
        if confidence_level_commonality is not None
        else None,
        calc_rank_of_first_retained_disparity_between(
            first, second, confidence_level_disparity
        )
        if confidence_level_disparity is not None
        else None,
    )


==> hstrat/hstrat/juxtaposition/_impl_column/_iter_mutual_ranks.py <==
import typing

from ...genome_instrumentation import HereditaryStratigraphicColumn


def iter_mutual_ranks(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    compare: bool = False,
    *,
    first_start_idx: int = 0,
    second_start_idx: int = 0,
) -> typing.Union[typing.Iterator[int], typing.Tuple[int, bool]]:
    """Iterate over ranks with matching strata between columns in ascending
    order."""
    # helper setup
    try:
        first_iter = first._stratum_ordered_store.IterRankDifferentiaZip(
            get_rank_at_column_index=first.GetRankAtColumnIndex,
            start_column_index=first_start_idx,
        )
        second_iter = second._stratum_ordered_store.IterRankDifferentiaZip(
            get_rank_at_column_index=second.GetRankAtColumnIndex,
            start_column_index=second_start_idx,
        )
    except AttributeError:
        first_iter = zip(
            first.IterRetainedRanks(), first.IterRetainedDifferentia()
        )
        second_iter = zip(
            second.IterRetainedRanks(), second.IterRetainedDifferentia()
        )
    first_cur_rank, first_cur_differentia = next(first_iter)
    second_cur_rank, second_cur_differentia = next(second_iter)

    # a.k.a.
    # while (
    #     first_column_idx < first.GetNumStrataRetained()
    #     and second_column_idx < second.GetNumStrataRetained()
    # ):
    try:
        while True:
            if first_cur_rank == second_cur_rank:
                # strata at same rank can be compared
                if first_cur_differentia == second_cur_differentia:
                    # matching differentiae at the same rank,
                    # store rank and keep searching for mismatch
                    yield (first_cur_rank, True) if compare else first_cur_rank
                    # advance first
                    first_cur_rank, first_cur_differentia = next(first_iter)
                    # advance second
                    second_cur_rank, second_cur_differentia = next(second_iter)
                else:
                    # mismatching differentiae at the same rank
                    yield (
                        first_cur_rank,
                        False,
                    ) if compare else first_cur_rank
            elif first_cur_rank < second_cur_rank:
                # current stratum on first column older than on second column
                # advance to next-newer stratum on first column
                first_cur_rank, first_cur_differentia = next(first_iter)
            elif first_cur_rank > second_cur_rank:
                # current stratum on second column older than on first column
                # advance to next-newer stratum on second column
                second_cur_rank, second_cur_differentia = next(second_iter)
    except StopIteration:
        return


==> hstrat/hstrat/juxtaposition/_impl_column/_iter_ranks_of_retained_commonality_between.py <==
import typing

from ...genome_instrumentation import HereditaryStratigraphicColumn
from ._iter_mutual_ranks import iter_mutual_ranks


def iter_ranks_of_retained_commonality_between(
    first: HereditaryStratigraphicColumn,
    second: HereditaryStratigraphicColumn,
    *,
    first_start_idx: int = 0,
    second_start_idx: int = 0,
) -> typing.Iterator[int]:
    """Iterate over ranks with matching strata between columns in ascending
    order."""
    for rank, comp in iter_mutual_ranks(
        first,
        second,
        compare=True,
        first_start_idx=first_start_idx,
        second_start_idx=second_start_idx,
    ):
        if comp:
            yield rank
        else:
            return


==> hstrat/hstrat/juxtaposition/_impl_specimen/_calc_rank_of_first_retained_disparity_between.py <==
import typing

from ...frozen_instrumentation import HereditaryStratigraphicSpecimen
from ._calc_rank_of_parity_segue_between import (
    calc_rank_of_parity_segue_between,
)


def calc_rank_of_first_retained_disparity_between(
    first: HereditaryStratigraphicSpecimen,
    second: HereditaryStratigraphicSpecimen,
    confidence_level: float,
) -> typing.Optional[int]:
    """Find first mismatching strata between columns.

    Implementation detail. Provides optimized implementation for special
    case where both self and second use the perfect resolution stratum
    retention policy.
    """
    return calc_rank_of_parity_segue_between(
        first,
        second,
        None,
        confidence_level,
    )[1]


==> hstrat/hstrat/juxtaposition/_impl_specimen/_calc_rank_of_last_retained_commonality_between.py <==
import typing

from ...frozen_instrumentation import HereditaryStratigraphicSpecimen
from ._calc_rank_of_parity_segue_between import (
    calc_rank_of_parity_segue_between,
)


def calc_rank_of_last_retained_commonality_between(
    first: HereditaryStratigraphicSpecimen,
    second: HereditaryStratigraphicSpecimen,
    confidence_level: float,
) -> typing.Optional[int]:
    """Find rank of strata commonality before first strata disparity.

    Implementation detail with general-case implementation.
    """
    return calc_rank_of_parity_segue_between(
        first,
        second,
        confidence_level,
        None,
    )[0]


==> hstrat/hstrat/juxtaposition/_impl_specimen/_calc_rank_of_parity_segue_between.py <==
from ._calc_rank_of_parity_segue_between_naive import (
    calc_rank_of_parity_segue_between_naive,
)

calc_rank_of_parity_segue_between = calc_rank_of_parity_segue_between_naive


==> hstrat/hstrat/juxtaposition/_impl_specimen/_calc_rank_of_parity_segue_between_naive.py <==
import typing

import numpy as np

from ..._auxiliary_lib import (
    iter_monotonic_equivalencies_reverse,
    jit,
    reversed_range,
)
from ...frozen_instrumentation import HereditaryStratigraphicSpecimen
from .._calc_min_implausible_spurious_consecutive_differentia_collisions_between import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
)
from .._impl_column._calc_rank_of_parity_segue_between import (
    calc_rank_of_parity_segue_between,
)
from ._iter_mutual_rank_indices import _compare_differentia_at_common_ranks

_reversed_range_jit = jit(nopython=True)(reversed_range)


@jit(nopython=True)
def _find_first_disparity_or_last_commonality(
    first_ranks: np.array,
    first_differentiae: np.array,
    second_ranks: np.array,
    second_differentiae: np.array,
) -> typing.Optional[typing.Tuple[int, int]]:
    for positions, comp in _compare_differentia_at_common_ranks(
        first_ranks, first_differentiae, second_ranks, second_differentiae
    ):
        if not comp:
            return positions
    return positions


@jit(nopython=True)
def _backtrack_n_equivalencies(
    first_ranks: np.array,
    second_ranks: np.array,
    start: typing.Tuple[int, int],
    n: int,
    strict: bool,
) -> typing.Tuple[int, int]:

    for i, positions in enumerate(
        iter_monotonic_equivalencies_reverse(
            first_ranks,
            second_ranks,
            start=start,
        )
    ):
        if i == n:
            return positions
    if strict:
        return None
    else:
        return (0, 0)


def calc_rank_of_parity_segue_between_naive(
    first: HereditaryStratigraphicSpecimen,
    second: HereditaryStratigraphicSpecimen,
    confidence_level_commonality: float,
    confidence_level_disparity: float,
) -> typing.Optional[int]:
    """Find first mismatching strata between columns.

    Implementation detail. Searches forward from index 0 for first mismatching
    retained differentiae between columns.
    """

    # terminology
    # rank: generation of deposition
    # loc: index among all strata
    # pos: index among common strata

    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )
    diff_bit_width = first.GetStratumDifferentiaBitWidth()

    if diff_bit_width > 64:
        # object-type numpy arrays breaks Numba nopython jit; send elsewhere
        return calc_rank_of_parity_segue_between(
            first,
            second,
            confidence_level_commonality=confidence_level_commonality,
            confidence_level_disparity=confidence_level_disparity,
        )

    first_vals = first.GetDifferentiaVals()
    second_vals = second.GetDifferentiaVals()
    first_ranks = first.GetRankIndex()
    second_ranks = second.GetRankIndex()

    first_pos, second_pos = _find_first_disparity_or_last_commonality(
        first_ranks, first_vals, second_ranks, second_vals
    )
    assert 0 <= first_pos < first.GetNumStrataRetained()
    assert 0 <= second_pos < second.GetNumStrataRetained()

    def calc_disparity(first_pos, second_pos):
        collision_plausibility_threshold = (
            calc_min_implausible_spurious_consecutive_differentia_collisions_between(
                first,
                second,
                significance_level=1.0 - confidence_level_disparity,
            )
            - 1
        )
        num_backtrack = collision_plausibility_threshold

        if first_vals[first_pos] == second_vals[second_pos]:
            if collision_plausibility_threshold == 0:
                if (
                    first.GetNumStrataDeposited()
                    == second.GetNumStrataDeposited()
                ):
                    return None
                else:
                    return min(
                        first.GetNumStrataDeposited(),
                        second.GetNumStrataDeposited(),
                    )
            else:
                num_backtrack -= 1

        if num_backtrack:
            assert first_ranks[first_pos] == second_ranks[second_pos]
            first_pos, second_pos = _backtrack_n_equivalencies(
                first_ranks,
                second_ranks,
                start=(first_pos, second_pos),
                n=num_backtrack,
                strict=False,
            )
            assert 0 <= first_pos < first.GetNumStrataRetained()
            assert 0 <= second_pos < second.GetNumStrataRetained()

        assert first_ranks[first_pos] == second_ranks[second_pos]
        # must convert to Python int; although integral,
        # numpy ints are experiencing unwanted conversion to floats
        assert isinstance(first_ranks[first_pos], np.integer)
        return int(first_ranks[first_pos])

    def calc_commonality(first_pos, second_pos):
        collision_plausibility_threshold = calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            first,
            second,
            significance_level=1.0 - confidence_level_commonality,
        )
        assert collision_plausibility_threshold > 0
        num_backtrack = collision_plausibility_threshold
        assert num_backtrack > 0

        if first_vals[first_pos] == second_vals[second_pos]:
            num_backtrack -= 1

        assert first_ranks[first_pos] == second_ranks[second_pos]
        # discount collision_implausibility_threshold - 1 common strata
        # as potential spurious differentia collisions
        res = _backtrack_n_equivalencies(
            first_ranks,
            second_ranks,
            start=(first_pos, second_pos),
            n=num_backtrack,
            strict=True,
        )
        if res is None:
            # not enough common strata to discount the possibility all
            # are spurious collisions with respect to the given confidence
            # level; conservatively conclude there is no common ancestor
            return res
        else:
            first_pos, second_pos = res
            assert 0 <= first_pos < first.GetNumStrataRetained()
            assert 0 <= second_pos < second.GetNumStrataRetained()
            assert first_ranks[first_pos] == second_ranks[second_pos]
            # must convert to Python int; although integral,
            # numpy ints are experiencing unwanted conversion to floats
            assert isinstance(first_ranks[first_pos], np.integer)
            return int(first_ranks[first_pos])

    return (
        calc_commonality(first_pos, second_pos)
        if confidence_level_commonality is not None
        else None,
        calc_disparity(first_pos, second_pos)
        if confidence_level_disparity is not None
        else None,
    )


==> hstrat/hstrat/juxtaposition/_impl_specimen/_iter_mutual_rank_indices.py <==
import typing

import numpy as np

from ..._auxiliary_lib import iter_monotonic_equivalencies, jit
from ...frozen_instrumentation import HereditaryStratigraphicSpecimen


@jit(nopython=True)
def _compare_differentia_at_common_ranks(
    first_ranks: np.array,
    first_differentiae: np.array,
    second_ranks: np.array,
    second_differentiae: np.array,
) -> typing.Iterator[typing.Tuple[typing.Tuple[int, int], bool]]:
    for pos1, pos2 in iter_monotonic_equivalencies(first_ranks, second_ranks):
        yield (
            (pos1, pos2),
            first_differentiae[pos1] == second_differentiae[pos2],
        )


def iter_mutual_rank_indices(
    first: HereditaryStratigraphicSpecimen,
    second: HereditaryStratigraphicSpecimen,
    compare: bool = False,
) -> typing.Union[
    typing.Iterator[typing.Tuple[int, int]],
    typing.Iterator[typing.Tuple[typing.Tuple[int, int], bool]],
]:
    """Iterate over ranks with matching strata between columns in ascending
    order."""
    if compare:
        return _compare_differentia_at_common_ranks(
            first.GetRankIndex(),
            first.GetDifferentiaVals(),
            second.GetRankIndex(),
            second.GetDifferentiaVals(),
        )

    else:
        return iter_monotonic_equivalencies(
            first.GetRankIndex(), second.GetRankIndex()
        )


==> hstrat/hstrat/juxtaposition/_impl_specimen/_iter_mutual_ranks.py <==
import typing

import numpy as np

from ..._auxiliary_lib import (
    iter_monotonic_equivalencies,
    jit,
    jit_numba_uint8_arr_t,
    jit_numba_uint16_arr_t,
    jit_numba_uint32_arr_t,
    jit_numba_uint64_arr_t,
)
from ...frozen_instrumentation import HereditaryStratigraphicSpecimen


@jit(
    [
        (
            jit_numba_uint64_arr_t,
            differentia_array_t,
            jit_numba_uint64_arr_t,
            differentia_array_t,
        )
        for differentia_array_t in (
            jit_numba_uint8_arr_t,
            jit_numba_uint16_arr_t,
            jit_numba_uint32_arr_t,
            jit_numba_uint64_arr_t,
        )
    ],
    nopython=True,
)
def _compare_differentia_at_common_ranks(
    first_ranks: np.array,
    first_differentiae: np.array,
    second_ranks: np.array,
    second_differentiae: np.array,
) -> typing.Tuple[int, bool]:
    for pos1, pos2 in iter_monotonic_equivalencies(first_ranks, second_ranks):
        assert first_ranks[pos1] == second_ranks[pos2]
        yield (
            # must convert to Python int; although integral,
            # numpy ints are experiencing unwanted conversion to floats
            # note that specified type signature guarantees that arrays
            # are not inadvertently of float type
            int(first_ranks[pos1]),
            first_differentiae[pos1] == second_differentiae[pos2],
        )


def iter_mutual_ranks(
    first: HereditaryStratigraphicSpecimen,
    second: HereditaryStratigraphicSpecimen,
    compare: bool = False,
) -> typing.Union[
    typing.Iterator[int],
    typing.Iterator[typing.Tuple[int, bool]],
]:
    """Iterate over ranks with matching strata between columns in ascending
    order."""
    if compare:
        return _compare_differentia_at_common_ranks(
            first.GetRankIndex(),
            first.GetDifferentiaVals(),
            second.GetRankIndex(),
            second.GetDifferentiaVals(),
        )

    else:
        assert all(
            first.GetRankIndex()[first_idx] == second.GetRankIndex()[second]
            and isinstance(first.GetRankIndex()[first_idx], np.integer)
            for first_idx, second_idx in iter_monotonic_equivalencies(
                first.GetRankIndex(), second.GetRankIndex()
            )
        )
        return (
            # convert to Python int because elsewhere
            # numpy ints are experiencing unwanted conversion to floats
            int(first.GetRankIndex()[first_idx])
            for first_idx, _second_idx in iter_monotonic_equivalencies(
                first.GetRankIndex(), second.GetRankIndex()
            )
        )


==> hstrat/hstrat/juxtaposition/_impl_specimen/_iter_ranks_of_retained_commonality_between.py <==
import typing

from ...frozen_instrumentation import HereditaryStratigraphicSpecimen
from ._iter_mutual_ranks import iter_mutual_ranks


def iter_ranks_of_retained_commonality_between(
    first: HereditaryStratigraphicSpecimen,
    second: HereditaryStratigraphicSpecimen,
) -> typing.Iterator[int]:
    """Iterate over ranks with matching strata between columns in ascending
    order."""
    for rank, comp in iter_mutual_ranks(first, second, compare=True):
        if comp:
            yield rank
        else:
            return


==> hstrat/hstrat/phylogenetic_inference/estimators/_estimate_rank_of_mrca_maximum_likelihood.py <==
import typing

import numpy as np

from ..._auxiliary_lib import cmp_approx, pairwise


def estimate_rank_of_mrca_maximum_likelihood(
    coincident_ranks_from_first_disparity_through_first_commonality: typing.Iterator[
        int
    ],
    p_differentia_collision: float,
    prior: object,
) -> typing.Optional[float]:
    """Estimate the most recent common ancestor (MRCA) at the rank with the
    highest posterior probability.

    Parameters
    ----------
    coincident_ranks_from_first_disparity_through_first_commonality
    : typing.Iterator[int]
        Iterator of integer values indicating the coincident ranks between two
        taxa.

        Inclusive to first disparity and first commonality.
    p_differentia_collision : float
        The multiplicative inverse of the number of possible differentia.
    prior : object
        Prior expectation for the distribution of MRCA generation
        between hereditary stratigraphic columns/

    Returns
    -------
    typing.Optional[float]
        Estimated rank of the MRCA, or None if the two hereditary stratigraphic
        artifacts definitvely share no common ancestor.

    Notes
    -----
    The midpoint rank will be estimated for windows of equal posterior
    probability.
    """

    base = p_differentia_collision

    max_weight, best_expected_rank = -1.0, None
    for (
        num_spurious_collisions,
        (
            end_exclusive,
            begin_inclusive,
        ),
    ) in enumerate(
        pairwise(
            coincident_ranks_from_first_disparity_through_first_commonality
        )
    ):
        cur_weight = (
            base**num_spurious_collisions
            * prior.CalcIntervalProbabilityProxy(
                begin_inclusive, end_exclusive
            )
        )
        assert cur_weight >= 0

        if cur_weight > max_weight:
            max_weight = cur_weight
            # slide to most likely end of interval
            # assumes monotonicity of prior
            best_expected_rank = {
                1: end_exclusive - 1,
                0: np.mean((end_exclusive - 1, begin_inclusive)),
                -1: begin_inclusive,
            }[
                cmp_approx(
                    prior.CalcIntervalConditionedMean(
                        begin_inclusive, end_exclusive
                    ),
                    np.mean((end_exclusive - 1, begin_inclusive)),
                )
            ]

        # if whole rest of the remaining record cannot have higher cur_weight
        # than best, terminate early
        if (
            begin_inclusive
            and base ** (num_spurious_collisions + 1)
            * prior.CalcIntervalProbabilityProxy(
                0,
                begin_inclusive,
            )
            < max_weight
        ):
            break

    assert max_weight > 0.0 or best_expected_rank is None

    # may be None if only one waypoint provided
    return best_expected_rank


==> hstrat/hstrat/phylogenetic_inference/estimators/_estimate_rank_of_mrca_naive.py <==
import itertools as it
import typing

import numpy as np


def estimate_rank_of_mrca_naive(
    coincident_ranks_from_first_disparity_through_first_commonality: typing.Iterator[
        int
    ],
    p_differentia_collision: float,
    prior: object,
) -> typing.Optional[float]:
    """Compute a simple, fast estimate the rank of the most recent common
    ancestor (MRCA).

    Parameters
    ----------
    coincident_ranks_from_first_disparity_through_first_commonality
    : typing.Iterator[int]
        Iterator of integer values indicating the coincident ranks between two
        taxa.

        Inclusive to first disparity and first commonality.
    p_differentia_collision : float
        The multiplicative inverse of the number of possible differentia.
    prior : object
        Prior expectation for the distribution of MRCA generation
        between hereditary stratigraphic columns/

    Returns
    -------
    typing.Optional[float]
        Estimated rank of the MRCA, or None if the two hereditary stratigraphic
        artifacts definitvely share no common ancestor.

    Notes
    -----
    This function estimates the rank of the MRCA by computing the mean of the
    first retained disparite rank and the last retained common rank, with a correction factor for upper bound exclusivity.
    """

    rank_of_mrca_bounds = tuple(
        it.islice(
            coincident_ranks_from_first_disparity_through_first_commonality,
            2,
        )
    )
    assert len(rank_of_mrca_bounds)
    if len(rank_of_mrca_bounds) == 1:
        # rank 0 is a disparity --- definitively share no common ancestor
        return None

    exclusive_ub_correction = 1 / 2
    return np.mean(rank_of_mrca_bounds) - exclusive_ub_correction


==> hstrat/hstrat/phylogenetic_inference/estimators/_estimate_rank_of_mrca_unbiased.py <==
import typing

import numpy as np

from ..._auxiliary_lib import pairwise


# tried a numpy-based implementation but it was slower
# https://gist.github.com/mmore500/fc4caba18a98b20fbda3fb223cf49552
def estimate_rank_of_mrca_unbiased(
    coincident_ranks_from_first_disparity_through_first_commonality: typing.Iterator[
        int
    ],
    p_differentia_collision: float,
    prior: object,
) -> typing.Optional[float]:
    """Compute an estimate for the rank of the most recent common ancestor (MRCA) that, on average, avoids systematic over- or under-estimation.

    Parameters
    ----------
    coincident_ranks_from_first_disparity_through_first_commonality : typing.Iterator[int]
        Iterator of integer values indicating the coincident ranks between two taxa.

        Inclusive to first disparity and first commonality.
    p_differentia_collision : float
        The multiplicative inverse of the number of possible differentia.
    prior : object
        Prior expectation for the distribution of MRCA generation
        between hereditary stratigraphic columns/

    Returns
    -------
    typing.Optional[float]
        Estimated rank of the MRCA, or None if the two hereditary stratigraphic
        artifacts definitvely share no common ancestor.
    """

    base = p_differentia_collision

    weights, expected_ranks, sum_weight = [], [], 0.0
    for (
        num_spurious_collisions,
        (
            end_exclusive,
            begin_inclusive,
        ),
    ) in enumerate(
        pairwise(
            coincident_ranks_from_first_disparity_through_first_commonality
        )
    ):
        expected_ranks.append(
            prior.CalcIntervalConditionedMean(begin_inclusive, end_exclusive)
        )
        weights.append(
            base**num_spurious_collisions
            * prior.CalcIntervalProbabilityProxy(
                begin_inclusive, end_exclusive
            )
        )
        sum_weight += weights[-1]

        # if whole rest of the remaining record cannot meaningfully impact
        # average, exit early
        if (
            begin_inclusive
            and base ** (num_spurious_collisions + 1)
            * prior.CalcIntervalProbabilityProxy(
                0,
                begin_inclusive,
            )
            * begin_inclusive
            < sum_weight * 10e-6  # numpy uses reltol 10e-5
        ):
            break

    try:
        return np.average(
            np.array(expected_ranks),
            weights=np.array(weights),
        )
    except ZeroDivisionError:
        # handle empty array case
        return None


==> hstrat/hstrat/phylogenetic_inference/pairwise/_ballpark_patristic_distance_between.py <==
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._estimate_patristic_distance_between import (
    estimate_patristic_distance_between,
)


def ballpark_patristic_distance_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> typing.Optional[float]:
    """Calculate a fast, rough estimate of the patristic distance between first
    and second.

    See `estimate_patristic_distance_between` for details.
    """
    return estimate_patristic_distance_between(
        first,
        second,
        estimator="maximum_likelihood",
        prior="arbitrary",
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_ballpark_rank_of_mrca_between.py <==
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._estimate_rank_of_mrca_between import estimate_rank_of_mrca_between


def ballpark_rank_of_mrca_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> typing.Optional[float]:
    """Calculate a fast, rough estimate of the rank of the MRCA beteen first
    and second.

    See `estimate_rank_of_mrca_between` for details.
    """
    return estimate_rank_of_mrca_between(
        first,
        second,
        estimator="maximum_likelihood",
        prior="arbitrary",
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_ballpark_ranks_since_mrca_with.py <==
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._estimate_ranks_since_mrca_with import estimate_ranks_since_mrca_with


def ballpark_ranks_since_mrca_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
) -> typing.Optional[float]:
    """Calculate a fast, rough estimate of generations elapsed since MRCA with
    other.

    See `estimate_ranks_since_mrca_with` for details.
    """
    return estimate_ranks_since_mrca_with(
        focal,
        other,
        estimator="maximum_likelihood",
        prior="arbitrary",
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_patristic_distance_bounds_between.py <==
import typing

import opytional as opyt

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_mrca_bounds_between import calc_rank_of_mrca_bounds_between


def calc_patristic_distance_bounds_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    prior: str,
    confidence_level: float = 0.95,
) -> typing.Optional[typing.Tuple[int, int]]:
    """What is the total phylogenetic distance along the branch path connecting
    first and second?

    Calculate confidence interval for patristic distance estimate. Branch
    length here is in terms of number of generations elapsed. So the
    calculated distance estimates the sum of the number of generations elapsed

    Parameters
    ----------
    prior : {"arbitrary"}
        Prior probability density distribution over possible generations of the
        MRCA.

        Currently only "arbitrary" supported.
    confidence_level : float, optional
        Bounds must capture what probability of containing the true patristic
        distance? Default 0.95.

    Returns
    -------
    (int, int), optional
        Inclusive lower and then exclusive upper bound on patristic distance
        estimate or None if no common ancestor between first and second can be
        resolved with sufficient confidence. (Sufficient confidence depends on
        confidence_level.)

    See Also
    --------
    calc_rank_of_earliest_detectable_mrca_between :
        Could any MRCA be detected between first and second? What is the rank
        of the earliest MRCA that could be reliably detected?
    does_definitively_have_no_common_anestor :
        Does the hereditary stratigraphic record definitively prove that first and second could not possibly share a common ancestor?

    Notes
    -----
    The true patristic distance is guaranteed to never fall below the returned bounds but may fall above.
    """

    mrca_rank_bounds = calc_rank_of_mrca_bounds_between(
        first, second, prior=prior
    )
    inclusive_exclusive_ub_lb_switch_correction = 2
    max_patristic_distance = (
        first.GetNumStrataDeposited() - 1 + second.GetNumStrataDeposited() - 1
    ) + inclusive_exclusive_ub_lb_switch_correction

    return opyt.apply_if(
        mrca_rank_bounds,
        lambda bounds: tuple(
            max_patristic_distance - 2 * bound for bound in reversed(bounds)
        ),
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_rank_of_earliest_detectable_mrca_between.py <==
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ...juxtaposition import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
    get_nth_common_rank_between,
)


def calc_rank_of_earliest_detectable_mrca_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """After what generation is common ancstry robustly detectable?

    Calculates the earliest possible rank a MRCA between first and second
    could be reliably detected at.

    Even if a true MRCA of first and second exists, if it occured earlier
    than the rank calculated here it could not be reliably detected with
    sufficient confidence after accounting for the possibility of spurious
    differentia collisions. (Although subsequent spurious differentia
    collisions after the true MRCA of first and second could lead to MRCA
    detection at such a rank.)

    Returns None if insufficient common ranks exist between first and second
    to ever conclude at the given confidence level the existance of any
    common ancestry between first and second (even if all strata at common
    ranks had equivalent differentiae).
    """
    assert (
        first.GetStratumDifferentiaBitWidth()
        == second.GetStratumDifferentiaBitWidth()
    )
    num_required_common_ranks = calc_min_implausible_spurious_consecutive_differentia_collisions_between(
        first,
        second,
        significance_level=1 - confidence_level,
    )
    # zero-indexed
    return get_nth_common_rank_between(
        first, second, num_required_common_ranks - 1
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_rank_of_mrca_bounds_between.py <==
import sys
import typing
import warnings

import opytional as opyt

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ...juxtaposition._impl import dispatch_impl
from ._calc_rank_of_earliest_detectable_mrca_between import (
    calc_rank_of_earliest_detectable_mrca_between,
)
from ._does_have_any_common_ancestor import does_have_any_common_ancestor


def calc_rank_of_mrca_bounds_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    prior: str,
    confidence_level: float = 0.95,
    strict=True,
) -> typing.Optional[typing.Tuple[int, int]]:
    """Within what generation range did MRCA fall?

    Calculate bounds on estimate for the number of depositions elapsed
    along the line of descent before the most recent common ancestor with
    second.

    Parameters
    ----------
    prior : {"arbitrary"}
        Prior probability density distribution over possible generations of the
        MRCA.

        Currently only "arbitrary" supported.
    confidence_level : float, optional
        Bounds must capture what probability of containing the true rank of
        the MRCA? Default 0.95.

    Returns
    -------
    (int, int), optional
        Inclusive lower and then exclusive upper bound on estimate or None
        if no common ancestor between first and second can be resolved with
        sufficient confidence. (Sufficient confidence depends on
        confidence_level.)

    See Also
    --------
    calc_rank_of_mrca_uncertainty_between :
        Wrapper to report uncertainty of calculated bounds.
    calc_rank_of_earliest_detectable_mrca_between :
        Could any MRCA be detected between first and second? What is the rank
        of the earliest MRCA that could be reliably detected?
    calc_rank_of_mrca_bounds_provided_confidence_level :
        With what actual confidence (i.e., more than requested) is the true
        rank of the MRCA captured within the calculated bounds?
    does_definitively_have_no_common_anestor :
        Does the hereditary stratigraphic record definitively prove that first
        and second could not possibly share a common ancestor?

    Notes
    -----
    The true rank of the MRCA is guaranteed to never fall above the returned
    bounds but may fall below.

    An alternate approach could be to construct the bounds such that the
    true rank of the MRCA will fall above or below the bounds with equal
    probability. This would involve setting the confidence level for
    calculating the first disparity with second to significance_level/2 and
    the confidence level for calculaing the last comonality with second to
    1 - significance_level/2. This means the confidence level applied to
    calculating the first disparity with second would always be <= 0.5.
    However, shifting the calculated first disparity with second below
    the definitive max first retained disparity requires confidence level
    >= 0.5. So, in practice such a symmetric approach would only result in
    the lower bound being shifted downward. For this reason, it is no longer
    provided as an option.

    In the absence of evidence to the contrary (i.e., more common
    strata than spurious differentia collisions alone could plausibly
    cause), this method assumes no common ancestry between first and second,
    returning None. This means that if few enough common ranks are shared
    between first and second (and the differentia bit with is small enough),
    it may not be possible to detect any common ancestry after accounting
    for the possibility of spurious differentia collisions (even if common
    ancestry did exist). So, calls to this method would always return None.
    Likewise, MRCAs at very early ranks may not be able to be reliably
    detected due to insufficient evidence. This can lead to cases where
    columns with true common ancestry have MRCA bounds estimated as None at
    much higher than the expected failure rate at the given confidence
    level. Note that with sufficient differentia bit width (i.e., so that
    even one collision is implausible at the given confidence level) this
    issue does not occur. Use CalcRankOfEarliestDetectableMrcaWith to
    determine the earliest rank at which an MRCA could be reliably detected
    between first and second.
    """
    if prior != "arbitrary":
        raise NotImplementedError
    assert 0.0 <= confidence_level <= 1.0

    if (
        not sys.flags.optimize
        and calc_rank_of_earliest_detectable_mrca_between(
            first,
            second,
            confidence_level=confidence_level,
        )
        is None
    ):
        warnings.warn(
            "Insufficient common ranks between columns to detect common "
            "ancestry at given confidence level."
        )

    if (
        does_have_any_common_ancestor(
            first,
            second,
            confidence_level=confidence_level,
        )
        or not strict
    ):
        last_commonality, first_disparity = dispatch_impl(
            first, second
        ).calc_rank_of_parity_segue_between(
            first,
            second,
            confidence_level_commonality=confidence_level,
            confidence_level_disparity=0.49,  # 0.49 i.e., definitive max
        )
        assert (
            first_disparity is not None
            or first.GetNumStrataDeposited() == second.GetNumStrataDeposited()
        )
        return (
            opyt.or_value(last_commonality, 0),
            opyt.or_value(first_disparity, first.GetNumStrataDeposited()),
        )
    else:
        return None


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_rank_of_mrca_bounds_provided_confidence_level.py <==
from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ...juxtaposition import (
    calc_min_implausible_spurious_consecutive_differentia_collisions_between,
    calc_probability_differentia_collision_between,
)


def calc_rank_of_mrca_bounds_provided_confidence_level(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    prior: str,
    requested_confidence_level: float = 0.95,
) -> float:
    """Calculate provided confidence for a MRCA generation estimate.

    With what actual confidence is the true rank of the MRCA captured within the calculated estimate bounds for a requested confidence level?
    Guaranteed greater than or equal to the requested confidence level.

    The same argument may be provided for focal and other.
    """
    if prior != "arbitrary":
        raise NotImplementedError
    assert 0.0 <= requested_confidence_level <= 1.0
    if other is not None:
        assert (
            focal.GetStratumDifferentiaBitWidth()
            == other.GetStratumDifferentiaBitWidth()
        )

    n = calc_min_implausible_spurious_consecutive_differentia_collisions_between(
        focal,
        other,
        significance_level=1 - requested_confidence_level,
    )
    res = 1 - calc_probability_differentia_collision_between(focal, other) ** n
    assert res >= requested_confidence_level
    assert 0 <= res <= 1
    return res


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_rank_of_mrca_uncertainty_between.py <==
import operator
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_earliest_detectable_mrca_between import (
    calc_rank_of_earliest_detectable_mrca_between,
)
from ._calc_rank_of_mrca_bounds_between import calc_rank_of_mrca_bounds_between


def calc_rank_of_mrca_uncertainty_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    prior: str,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """How wide is the estimate window for generation of MRCA?

    Calculate uncertainty of estimate for the number of depositions
    elapsed along the line of descent before the most common recent
    ancestor with second.

    Returns 0 if no common ancestor between first and second can be resolved
    with sufficient confidence. If insufficient common ranks between first
    and second are available to resolve any common ancestor, returns None.

    See Also
    --------
    calc_rank_of_mrca_bounds_between :
        Calculates bound whose uncertainty this method reports. See the
        corresponding docstring for explanation of parameters.
    """
    if (
        calc_rank_of_earliest_detectable_mrca_between(
            first,
            second,
            confidence_level=confidence_level,
        )
        is None
    ):
        return None

    bounds = calc_rank_of_mrca_bounds_between(
        first,
        second,
        prior=prior,
        confidence_level=confidence_level,
    )
    # must coerce to int because
    # numpy unsigned types wraparound when subtracting larger from smaller
    return 0 if bounds is None else abs(operator.sub(*map(int, bounds))) - 1


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_ranks_since_earliest_detectable_mrca_with.py <==
import typing

import opytional as opyt

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_earliest_detectable_mrca_between import (
    calc_rank_of_earliest_detectable_mrca_between,
)


def calc_ranks_since_earliest_detectable_mrca_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """How many generations have elapsed since the first where common ancestry
    with other could be detected?

    How many depositions have elapsed along focal's lineage since the earliest
    possible rank a MRCA between focal and other could be reliably detected at?

    Even if a true MRCA of focal and other exists, if it occured earlier
    than the rank calculated here it could not be reliably detected with
    sufficient confidence after accounting for the possibility of spurious
    differentia collisions. (Although subsequent spurious differentia
    collisions after the true MRCA of focal and other could lead to MRCA
    detection at such a rank.)

    Returns None if insufficient common ranks exist between focal and other
    to ever conclude at the given confidence level the existance of any
    common ancestry between focal and other (even if all strata at common
    ranks had equivalent differentiae).
    """
    return opyt.apply_if(
        calc_rank_of_earliest_detectable_mrca_between(
            focal,
            other,
            confidence_level=confidence_level,
        ),
        lambda rank: focal.GetNumStrataDeposited() - 1 - rank,
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_ranks_since_mrca_bounds_provided_confidence_level.py <==
from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_mrca_bounds_provided_confidence_level import (
    calc_rank_of_mrca_bounds_provided_confidence_level,
)


def calc_ranks_since_mrca_bounds_provided_confidence_level(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    prior: str,
    requested_confidence_level: float = 0.95,
) -> float:
    """Calculate provided confidence for a MRCA generation estimate.

    With what actual confidence is the true rank of the MRCA captured within the calculated estimate bounds for a requested confidence level?
    Guaranteed greater than or equal to the requested confidence level.

    The same argument may be provided for focal and other.
    """
    return calc_rank_of_mrca_bounds_provided_confidence_level(
        focal,
        other,
        prior,
        requested_confidence_level,
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_ranks_since_mrca_bounds_with.py <==
import typing
import warnings

import opytional as opyt

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ...juxtaposition import (
    calc_definitive_min_ranks_since_first_retained_disparity_with,
    calc_ranks_since_last_retained_commonality_with,
)
from ._calc_rank_of_earliest_detectable_mrca_between import (
    calc_rank_of_earliest_detectable_mrca_between,
)
from ._does_have_any_common_ancestor import does_have_any_common_ancestor


def calc_ranks_since_mrca_bounds_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    prior: str,
    confidence_level: float = 0.95,
) -> typing.Optional[typing.Tuple[int, int]]:
    """How many generations have elapsed since MRCA?

    Calculate bounds on estimate for the number of depositions elapsed
    along focal column's line of descent since the most recent common
    ancestor with other.

    Parameters
    ----------
    prior : {"arbitrary"}
        Prior probability density distribution over possible generations of the
        MRCA.

        Currently only "arbitrary" supported.
    confidence_level : float, optional
        With what probability should the true rank of the MRCA fall
        within the calculated bounds? Default 0.95.

    Returns
    -------
    (int, int), optional
        Inclusive lower bound and then exclusive upper bound on estimate or
        None if no common ancestor between focal and other can be resolved
        with sufficient confidence. (Sufficient confidence depends on
        bound_type.)

    See Also
    --------
    calc_ranks_since_mrca_uncertainty_between :
        Wrapper to report uncertainty of calculated bounds.
    calc_ranks_since_earliest_detectable_mrca_between :
        Could any MRCA be detected between focal and other? How many ranks
        have elapsed since the earliest MRCA that could be reliably
        detected?
    calc_ranks_since_mrca_bounds_provided_confidence_level :
        With what actual confidence (i.e., more than requested) is the true
        rank of the MRCA captured within the calculated bounds?
    does_definitively_have_no_common_anestor :
        Does the hereditary stratigraphic record definitively prove that first
        and second could not possibly share a common ancestor?

    Notes
    -----
    The true number of ranks since the MRCA is guaranteed to never fall
    below the bounds but may fall above.

    An alternate approach could be to construct the bounds such that the
    true number of ranks since the MRCA will fall above or below the bounds
    with equal probability. This would involve setting the confidence level
    for calculating the first disparity with other to significance_level/2
    and the confidence level for calculaing the last comonality with other
    to 1 - significance_level/2. This means the confidence level applied to
    calculating the first disparity with other would always be <= 0.5.
    However, shifting the calculated first disparity with other above
    the definitive min first retained disparity requires confidence level
    >= 0.5. So, in practice such a symmetric approach would only result in
    the upper bound being shifted upward. For this reason, it is no longer
    provided as an option.

    In the absence of evidence to the contrary (i.e., more common
    strata than spurious differentia collisions alone could plausibly
    cause), this method assumes no common ancestry between focal and other,
    returning None. This means that if few enough common ranks are shared
    between focal and other (and the differentia bit with is small enough),
    it may not be possible to detect any common ancestry after accounting
    for the possibility of spurious differentia collisions (even if common
    ancestry did exist). So, calls to this method would always return None.
    Likewise, MRCAs at very early ranks may not be able to be reliably
    detected due to insufficient evidence. This can lead to cases where
    columns with true common ancestry have MRCA bounds estimated as None at
    much higher than the expected failure rate at the given confidence
    level. Note that with sufficient differentia bit width (i.e., so that
    even one collision is implausible at the given confidence level) this
    issue does not occur. Use CalcRanksSinceEarliestDetectableMrcaWith to
    determine the earliest rank at which an MRCA could be reliably detected
    between focal and other.
    """
    if prior != "arbitrary":
        raise NotImplementedError
    assert 0.0 <= confidence_level <= 1.0

    if (
        calc_rank_of_earliest_detectable_mrca_between(
            focal,
            other,
            confidence_level=confidence_level,
        )
        is None
    ):
        warnings.warn(
            "Insufficient common ranks between columns to detect common "
            "ancestry at given confidence level."
        )

    if does_have_any_common_ancestor(
        focal,
        other,
        confidence_level=confidence_level,
    ):
        since_first_disparity = (
            calc_definitive_min_ranks_since_first_retained_disparity_with(
                focal,
                other,
            )
        )

        lb_exclusive = opyt.or_value(since_first_disparity, -1)
        lb_inclusive = lb_exclusive + 1

        since_last_commonality = (
            calc_ranks_since_last_retained_commonality_with(
                focal,
                other,
                confidence_level=confidence_level,
            )
        )
        assert since_last_commonality is not None
        ub_inclusive = since_last_commonality
        ub_exclusive = ub_inclusive + 1

        return (lb_inclusive, ub_exclusive)
    else:
        return None


==> hstrat/hstrat/phylogenetic_inference/pairwise/_calc_ranks_since_mrca_uncertainty_with.py <==
import operator
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_earliest_detectable_mrca_between import (
    calc_rank_of_earliest_detectable_mrca_between,
)
from ._calc_ranks_since_mrca_bounds_with import (
    calc_ranks_since_mrca_bounds_with,
)


def calc_ranks_since_mrca_uncertainty_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    prior: str,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """How wide is the estimation window for generations elapsed since MRCA?

    Calculates uncertainty of estimate for the number of depositions
    elapsed along focal column's line of descent since the most common recent
    ancestor with other.

    Returns 0 if no common ancestor between focal and other can be resolved
    with sufficient confidence. If insufficient common ranks between focal
    and other are available to resolve any common ancestor, returns None.

    See Also
    --------
    calc_ranks_since_mrca_bounds_with :
        Calculates bound whose uncertainty this method reports. See the
        corresponding docstring for explanation of parameters.
    """
    assert 0.0 <= confidence_level <= 1.0

    if (
        calc_rank_of_earliest_detectable_mrca_between(
            focal,
            other,
            confidence_level=confidence_level,
        )
        is None
    ):
        return None

    bounds = calc_ranks_since_mrca_bounds_with(
        focal,
        other,
        prior=prior,
        confidence_level=confidence_level,
    )
    return 0 if bounds is None else abs(operator.sub(*bounds)) - 1


==> hstrat/hstrat/phylogenetic_inference/pairwise/_does_definitively_have_no_common_ancestor.py <==
from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ...juxtaposition import (
    calc_definitive_max_rank_of_first_retained_disparity_between,
)


def does_definitively_have_no_common_ancestor(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> bool:
    """Does the hereditary stratigraphic record definitively prove that first
    and second could not possibly share a common ancestor?

    If the founding strata of first and second (i.e., generation 0) have
    unequal differentia, then first and second cannot possibly share common
    ancestry.

    Note equal differentia at generation 0 does not necessarily imply common
    ancestry; colliding differentia values could have been independently
    generated by chance.

    Note also that stratum rention policies are strictly required to permanently
    retain the most ancient stratum.

    See Also
    --------
    does_have_any_common_ancestor :
        Can we conclude with confidence_level confidence that first and second
        share a common ancestor?
    """
    first_disparity = (
        calc_definitive_max_rank_of_first_retained_disparity_between(
            first,
            second,
        )
    )
    return False if first_disparity is None else first_disparity == 0


==> hstrat/hstrat/phylogenetic_inference/pairwise/_does_have_any_common_ancestor.py <==
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ...juxtaposition import calc_rank_of_first_retained_disparity_between
from ._calc_rank_of_earliest_detectable_mrca_between import (
    calc_rank_of_earliest_detectable_mrca_between,
)


def does_have_any_common_ancestor(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    confidence_level: float = 0.95,
) -> typing.Optional[bool]:
    """Determine if common ancestry is evidenced with second.

    If insufficient common ranks between first and second are available to
    resolve any common ancestor, returns None.

    Note that stratum rention policies are strictly required to permanently
    retain the most ancient stratum.

    Parameters
    ----------
    confidence_level : float, optional
        The probability that we will correctly conclude no common ancestor
        is shared with second if, indeed, no common ancestor is actually
        shared. Default 0.95.

    See Also
    --------
    does_definitively_have_no_common_ancestor :
        Can we definitively conclude that first and second share no common
        ancestor?
    """
    if (
        calc_rank_of_earliest_detectable_mrca_between(
            first,
            second,
            confidence_level=confidence_level,
        )
        is None
    ):
        return None

    first_disparity = calc_rank_of_first_retained_disparity_between(
        first,
        second,
        confidence_level=confidence_level,
    )
    return True if first_disparity is None else first_disparity > 0


==> hstrat/hstrat/phylogenetic_inference/pairwise/_estimate_patristic_distance_between.py <==
import typing

import opytional as opyt

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._estimate_rank_of_mrca_between import estimate_rank_of_mrca_between


def estimate_patristic_distance_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    estimator: str,
    prior: typing.Union[str, typing.Any],
) -> typing.Optional[float]:
    """Estimate the total phylogenetic distance along the branch path connecting
    the columns.

    Branch length here is in terms of number of generations elapsed. So the
    calculated distance estimates the sum of the number of generations elapsed
    from each to their most recent common ancestor.

    Parameters
    ----------
    estimator : {"maximum_likelihood", "unbiased"}
        What estimation method should be used? Options are "maximum_likelihood"
        or "unbiased".

        See `estimate_ranks_since_mrca_with` for discussion of estimator
        options.
    prior : {"arbitrary", "uniform"} or object implementing prior interface
        Prior probability density distribution over possible generations of the
        MRCA.

        See `estimate_rank_of_mrca_between` for discussion of prior
        options.

    Returns
    -------
    float, optional
        Estimate of patristic distance, unless first and second definitively
        share no common ancestor in which case None will be returned.

    See Also
    --------
    calc_patristic_distance_bounds_between :
        Calculates confidence intervals for patristic distance between two
        hereditary stratigraphic columns.
    does_definitively_have_no_common_anestor :
        Does the hereditary stratigraphic record definitively prove that first and second could not possibly share a common ancestor?
    """

    est_rank_of_mrca_between = estimate_rank_of_mrca_between(
        first,
        second,
        estimator=estimator,
        prior=prior,
    )
    max_patristic_distance = (
        first.GetNumStrataDeposited() - 1 + second.GetNumStrataDeposited() - 1
    )

    return opyt.apply_if(
        est_rank_of_mrca_between,
        lambda est: max_patristic_distance - 2 * est,
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_estimate_rank_of_mrca_between.py <==
import math
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ..priors import ArbitraryPrior, UniformPrior
from ..priors._BubbleWrappedPrior import BubbleWrappedPrior
from ._impl import (
    estimate_rank_of_mrca_maximum_likelihood,
    estimate_rank_of_mrca_naive,
    estimate_rank_of_mrca_unbiased,
)


def estimate_rank_of_mrca_between(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    estimator: str,
    prior: typing.Union[str, typing.Any],
) -> typing.Optional[float]:
    """At what generation did the most recent common ancestor of first and
    second occur?

    Parameters
    ----------
    estimator : {"maximum_likelihood", "unbiased"}
        What estimation method should be used? Options are "maximum_likelihood"
        or "unbiased".

        The "maximum_likelihood" estimator is faster to compute than the
        "unbiased" estimator.
    prior : {"arbitrary", "uniform"} or object implementing prior interface
        Prior probability density distribution over possible generations of the
        MRCA.

        Implementations for arbitrary, geometric, exponential, and uniform
        priors are available in hstrat.phylogenetic_inference.priors. User
        -defined classes specifying custom priors can also be provided.

    Returns
    -------
    float, optional
        Estimate of MRCA rank, unless first and second definitively share no
        common ancestor in which case None will be returned.

    See Also
    --------
    calc_rank_of_mrca_bounds_between :
        Calculates confidence intervals for generation of most recent common
        ancestor between two hereditary stratigraphic columns.
    does_definitively_have_no_common_anestor :
        Does the hereditary stratigraphic record definitively prove that first
        and second could not possibly share a common ancestor?
    """

    if estimator == "maximium_likelihood" and prior == "arbitrary":
        return estimate_rank_of_mrca_naive(first, second)

    estimator = {
        "maximum_likelihood": estimate_rank_of_mrca_maximum_likelihood,
        "unbiased": estimate_rank_of_mrca_unbiased,
    }[estimator]

    if isinstance(prior, str):
        prior = {
            "arbitrary": ArbitraryPrior,
            "uniform": UniformPrior,
        }[prior]()

    res = estimator(
        first,
        second,
        prior=BubbleWrappedPrior(prior),
    )
    if res is not None:
        assert 0 <= res or math.isclose(0, res, abs_tol=10e-6), res
        max_ = (
            min(first.GetNumStrataDeposited(), second.GetNumStrataDeposited())
            - 1
        )
        assert res <= max_ or math.isclose(res, max_), (res, max_)
    return res


==> hstrat/hstrat/phylogenetic_inference/pairwise/_estimate_ranks_since_mrca_with.py <==
import math
import typing

import opytional as opyt

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._estimate_rank_of_mrca_between import estimate_rank_of_mrca_between


def estimate_ranks_since_mrca_with(
    focal: HereditaryStratigraphicArtifact,
    other: HereditaryStratigraphicArtifact,
    estimator: str,
    prior: typing.Union[str, typing.Any],
) -> typing.Optional[float]:
    """How many generations have elapsed since focal's most recent common
    ancestor with other?

    More specifically, estimate the number of depositions elapsed along focal
    column's line of descent since the most recent common ancestor with other.

    Parameters
    ----------
    estimator : {"maximum_likelihood", "unbiased"}
        What estimation method should be used? Options are "maximum_likelihood"
        or "unbiased".

        See `estimate_ranks_since_mrca_with` for discussion of estimator
        options.
    prior : {"arbitrary", "uniform"} or object implementing prior interface

        Prior probability density distribution over possible generations of the
        MRCA.

        See `estimate_ranks_since_mrca_with` for discussion of prior
        options.

    Returns
    -------
    float, optional
        Estimate of generations elapsed since MRCA, unless first and second
        definitively share no common ancestor in which case None will be
        returned.

    See Also
    --------
    calc_ranks_since_mrca_bounds_with :
        Calculates confidence intervals for generations elapsed along one
        column's line of descent since most recent common ancestor with another
        column.
    does_definitively_have_no_common_anestor :
        Does the hereditary stratigraphic record definitively prove that first
        and second could not possibly share a common ancestor?
    """

    est_rank_of_mrca_between = estimate_rank_of_mrca_between(
        focal,
        other,
        estimator=estimator,
        prior=prior,
    )
    res = opyt.apply_if(
        est_rank_of_mrca_between,
        lambda est: focal.GetNumStrataDeposited()
        - 1
        - est_rank_of_mrca_between,
    )
    if res is not None:
        assert 0 <= res or math.isclose(0, res, abs_tol=10e-6)
        assert res <= focal.GetNumStrataDeposited() or math.isclose(
            res, focal.GetNumStrataDeposited()
        )
    return res


==> hstrat/hstrat/phylogenetic_inference/pairwise/_impl/_estimate_rank_of_mrca_maximum_likelihood.py <==
import typing

from ...._auxiliary_lib import HereditaryStratigraphicArtifact
from ....juxtaposition import calc_probability_differentia_collision_between
from ...estimators import (
    estimate_rank_of_mrca_maximum_likelihood as estimate_rank_of_mrca_maximum_likelihood_,
)
from ._extract_common_retained_ranks_through_first_retained_disparity import (
    extract_common_retained_ranks_through_first_retained_disparity,
)


def estimate_rank_of_mrca_maximum_likelihood(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    prior: typing.Any,
) -> typing.Optional[float]:
    """Forwards to estimate_rank_of_mrca_maximum_likelihood estimator."""
    waypoints_ascending = (
        extract_common_retained_ranks_through_first_retained_disparity(
            first, second
        )
    )
    return estimate_rank_of_mrca_maximum_likelihood_(
        reversed(waypoints_ascending),
        calc_probability_differentia_collision_between(first, second),
        prior,
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_impl/_estimate_rank_of_mrca_naive.py <==
import typing

import numpy as np
import opytional as opyt

from ...._auxiliary_lib import HereditaryStratigraphicArtifact
from ...estimators import (
    estimate_rank_of_mrca_naive as estimate_rank_of_mrca_naive_,
)
from .._calc_rank_of_mrca_bounds_between import (
    calc_rank_of_mrca_bounds_between,
)


def estimate_rank_of_mrca_naive(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> typing.Optional[float]:
    """Forwards to estimate_rank_of_mrca_naive estimator."""
    # optimization: naive estimator only consideres at the two ranks on either
    # side of the first retained disparity, so only extract those ranks
    rank_of_mrca_bounds = calc_rank_of_mrca_bounds_between(
        first,
        second,
        prior="arbitrary",
        confidence_level=0.49,
    )
    return estimate_rank_of_mrca_naive_(
        # in case of no shared ancestry, rank 0 is first disparity
        opyt.or_value(rank_of_mrca_bounds, [0]),
        p_differentia_collision=np.nan,
        prior=object(),
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_impl/_estimate_rank_of_mrca_unbiased.py <==
import typing

from ...._auxiliary_lib import HereditaryStratigraphicArtifact
from ....juxtaposition import calc_probability_differentia_collision_between
from ...estimators import (
    estimate_rank_of_mrca_unbiased as estimate_rank_of_mrca_unbiased_,
)
from ._extract_common_retained_ranks_through_first_retained_disparity import (
    extract_common_retained_ranks_through_first_retained_disparity,
)


def estimate_rank_of_mrca_unbiased(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
    prior: typing.Any,
) -> typing.Optional[float]:
    """Forwards to estimate_rank_of_mrca_unbiased estimator."""
    waypoints_ascending = (
        extract_common_retained_ranks_through_first_retained_disparity(
            first, second
        )
    )
    return estimate_rank_of_mrca_unbiased_(
        reversed(waypoints_ascending),
        calc_probability_differentia_collision_between(first, second),
        prior,
    )


==> hstrat/hstrat/phylogenetic_inference/pairwise/_impl/_extract_common_retained_ranks_through_first_retained_disparity.py <==
import typing

from iterpop import iterpop as ip
import opytional as opyt

from ...._auxiliary_lib import HereditaryStratigraphicArtifact
from ....juxtaposition._impl import dispatch_impl


def extract_common_retained_ranks_through_first_retained_disparity(
    first: HereditaryStratigraphicArtifact,
    second: HereditaryStratigraphicArtifact,
) -> typing.List[int]:
    """Extracts a list of common retained ranks between two hereditary
    stratigraphic artifacts up to and including the rank of the first retained
    disparity.

    If no disparity exists (i.e., columns are exactly identical), the rank
    which is next to be deposited will be considered the next disparity.
    """
    # choose correct impl for columns/specimens
    impl = dispatch_impl(first, second)

    rank_of_first_retained_disparity_between = opyt.or_else(
        impl.calc_rank_of_first_retained_disparity_between(
            first,
            second,
            confidence_level=0.49,
        ),
        lambda: ip.pophomogeneous(
            (
                first.GetNumStrataDeposited(),
                second.GetNumStrataDeposited(),
            )
        ),
    )
    return [
        *impl.iter_ranks_of_retained_commonality_between(first, second),
        rank_of_first_retained_disparity_between,
    ]


==> hstrat/hstrat/phylogenetic_inference/population/_build_distance_matrix_biopython.py <==
import typing

import opytional as opyt

from ..._auxiliary_lib import (
    BioPhyloTree,
    HereditaryStratigraphicArtifact,
    to_tril,
)
from ._build_distance_matrix_numpy import build_distance_matrix_numpy


def build_distance_matrix_biopython(
    population: typing.Sequence[HereditaryStratigraphicArtifact],
    estimator: str,
    prior: typing.Union[str, typing.Any],
    taxon_labels: typing.Optional[typing.Iterable] = None,
    force_common_ancestry: typing.Optional[bool] = False,
) -> BioPhyloTree.DistanceMatrix:
    """Compute all-pairs patristic distance among a population of extant
    hereditary stratigraphic columns as a BioPython `DistanceMatrix`.

    Parameters
    ----------
    population : Sequence[HereditaryStratigraphicArtifact]
        The extant hereditary stratigraphic columns to compare.

        The ordering of rows and columns within the returned matrix will
        correspond to the ordering of columns in this sequence.
    estimator : {"maximum_likelihood", "unbiased"}
        What patristic distance estimation method should be used? Options are
        "maximum_likelihood" or "unbiased".

        See `estimate_ranks_since_mrca_with` for discussion of estimator
        options.
    prior :
        Prior probability density distribution over possible generations of the
        MRCA for MRCA estimation.

        See `estimate_ranks_since_mrca_with` for discussion of prior
        options.
    taxon_labels : Iterable[str]], optional
        How should leaf nodes representing extant hereditary stratigraphic
        columns be named?

        Label order should correspond to the order of corresponding hereditary
        stratigraphic columns within `population`. If None, taxons will be
        named according to their numerical index.
    force_common_ancestry : Optional[bool], optional
        How should columns that definively share no common ancestry be handled?

        If set to True, treat columns with no common ancestry as if they
        shared a common ancestor immediately before the genesis of the
        lineages. If set to False, set the patristic distance between columns
        with no common ancestry as NaN.

        If set to None, as default, the presence of columns that definitively
        share no common ancestry will raise a ValueError.

    Returns
    -------
    np.ndarray
        The patristic distance matrix of the population, a square numpy array
        of shape (len(population), len(population)).

    Raises
    ------
    ValueError
        If the distance between two columns that definitively share no common
        ancestry are attempted to be computed without setting
        `force_common_ancestry`.
    """

    distance_matrix = build_distance_matrix_numpy(
        population,
        estimator,
        prior,
        force_common_ancestry,
    )
    return BioPhyloTree.DistanceMatrix(
        names=opyt.or_value(
            opyt.apply_if(taxon_labels, list),
            [*map(str, range(len(population)))],
        ),
        matrix=to_tril(distance_matrix),
    )


==> hstrat/hstrat/phylogenetic_inference/population/_build_distance_matrix_numpy.py <==
import itertools as it
import typing

import numpy as np

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ..pairwise import estimate_patristic_distance_between


def build_distance_matrix_numpy(
    population: typing.Sequence[HereditaryStratigraphicArtifact],
    estimator: str,
    prior: typing.Union[str, typing.Any],
    force_common_ancestry: typing.Optional[bool] = False,
) -> np.ndarray:
    """Compute all-pairs patristic distance among a population of extant
    hereditary stratigraphic columns.

    Parameters
    ----------
    population : Sequence[HereditaryStratigraphicArtifact]
        The extant hereditary stratigraphic columns to compare.

        The ordering of rows and columns within the returned matrix will
        correspond to the ordering of columns in this sequence.
    estimator : {"maximum_likelihood", "unbiased"}
        What patristic distance estimation method should be used? Options are
        "maximum_likelihood" or "unbiased".

        See `estimate_ranks_since_mrca_with` for discussion of estimator
        options.
    prior :
        Prior probability density distribution over possible generations of the
        MRCA for MRCA estimation.

        See `estimate_ranks_since_mrca_with` for discussion of prior
        options.
    force_common_ancestry : Optional[bool], optional
        How should columns that definively share no common ancestry be handled?

        If set to True, treat columns with no common ancestry as if they
        shared a common ancestor immediately before the genesis of the
        lineages. If set to False, set the patristic distance between columns
        with no common ancestry as NaN.

        If set to None, as default, the presence of columns that definitively
        share no common ancestry will raise a ValueError.

    Returns
    -------
    np.ndarray
        The patristic distance matrix of the population, a square numpy array
        of shape (len(population), len(population)).

    Raises
    ------
    ValueError
        If the distance between two columns that definitively share no common
        ancestry are attempted to be computed without setting
        `force_common_ancestry`.
    """

    matrix = np.empty((len(population), len(population)))

    pairings = it.combinations_with_replacement(range(len(population)), 2)

    for a, b in pairings:
        patristic_distance = estimate_patristic_distance_between(
            population[a],
            population[b],
            estimator,
            prior,
        )

        if patristic_distance is None and force_common_ancestry is None:
            raise ValueError(
                f"Definitive independent origins detected for {a} and {b};"
                "Set force_common_ancestry to handle this case."
            )
        elif patristic_distance is None and force_common_ancestry:
            max_patristic_distance = (
                population[a].GetNumStrataDeposited()
                + population[b].GetNumStrataDeposited()
            )
            matrix[a][b] = max_patristic_distance
            matrix[b][a] = max_patristic_distance
        elif patristic_distance is None and not force_common_ancestry:
            matrix[a][b] = np.nan
            matrix[b][a] = np.nan
        elif a == b:
            # this is important to do manually:
            # estimators are not guaranteed to yield zero or near zero
            # patristic distance for identical columns
            matrix[a][b] = 0.0
            matrix[b][a] = 0.0
        else:
            matrix[a][b] = patristic_distance
            matrix[b][a] = patristic_distance

    return matrix


==> hstrat/hstrat/phylogenetic_inference/population/_calc_rank_of_earliest_detectable_mrca_among.py <==
import itertools as it
import typing
import warnings

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ..pairwise import calc_rank_of_earliest_detectable_mrca_between


def calc_rank_of_earliest_detectable_mrca_among(
    population: typing.Iterable[HereditaryStratigraphicArtifact],
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """After what generation is common ancstry robustly detectable?

    Calculates the earliest possible rank a MRCA among the population
    could be reliably detected at.

    Even if a true MRCA of the population exists, if it occured earlier
    than the rank calculated here it could not be reliably detected with
    sufficient confidence after accounting for the possibility of spurious
    differentia collisions. (Although subsequent spurious differentia
    collisions after the true MRCA of first and second could lead to MRCA
    detection at such a rank.)

    Returns None if insufficient common ranks exist with population
    to ever conclude at the given confidence level the existance of any
    common ancestry among th epopulation (even if all strata at common
    ranks had equivalent differentiae).

    Also returns None if population is empty or singleton.

    Notes
    -----
    Currently implementaiton uses a naive O(n^2) approach. A more efficient
    implementation should be possible.
    """

    earliest_detectable_mrca_rank = -1
    any_combinations = False
    for (first, second) in it.combinations(population, 2):
        any_combinations = True
        assert (
            first.GetStratumDifferentiaBitWidth()
            == second.GetStratumDifferentiaBitWidth()
        )
        earliest_detectable_mrca_rank_between = (
            calc_rank_of_earliest_detectable_mrca_between(
                first, second, confidence_level
            )
        )
        if earliest_detectable_mrca_rank_between is None:
            return None
        else:
            earliest_detectable_mrca_rank = max(
                earliest_detectable_mrca_rank,
                earliest_detectable_mrca_rank_between,
            )

    if not any_combinations:
        warnings.warn(
            "Empty or singleton population. Unable to calculate rank of "
            "earliest detectable MRCA."
        )
        return None

    return earliest_detectable_mrca_rank


==> hstrat/hstrat/phylogenetic_inference/population/_calc_rank_of_mrca_bounds_among.py <==
import itertools as it
import typing
import warnings

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ..pairwise import calc_rank_of_mrca_bounds_between
from ._calc_rank_of_earliest_detectable_mrca_among import (
    calc_rank_of_earliest_detectable_mrca_among,
)


def calc_rank_of_mrca_bounds_among(
    population: typing.Iterable[HereditaryStratigraphicArtifact],
    prior: str,
    confidence_level: float = 0.95,
) -> typing.Optional[typing.Tuple[int, int]]:
    """Within what generation range did MRCA fall?

    Calculate bounds on estimate for the number of depositions elapsed
    along the line of descent before the most recent common ancestor among population.

    Parameters
    ----------
    prior : {"arbitrary"}
        Prior probability density distribution over possible generations of the
        MRCA.

        Currently only "arbitrary" supported.
    confidence_level : float, optional
        Bounds must capture what probability of containing the true rank of
        the MRCA? Default 0.95.

    Returns
    -------
    (int, int), optional
        Inclusive lower and then exclusive upper bound on estimate or None
        if no common ancestor between first and second can be resolved with
        sufficient confidence. (Sufficient confidence depends on
        confidence_level.) Also returns None for empty or singleton population.

    Notes
    -----
    Currently implementaiton uses a naive O(n^2) approach. A more efficient
    implementation should be possible.

    The true rank of the MRCA is guaranteed to never fall above the bounds
    but may fall below.
    """
    assert 0.0 <= confidence_level <= 1.0

    pop_tee1, pop_tee2 = it.tee(population)
    if (
        calc_rank_of_earliest_detectable_mrca_among(
            pop_tee1,
            confidence_level=confidence_level,
        )
        is None
    ):
        warnings.warn(
            "Insufficient common ranks between columns to detect common "
            "ancestry at given confidence level."
        )
        return None

    pop_mrca_rank_lower_bound = float("inf")
    pop_mrca_rank_upper_bound = float("inf")
    any_combinations = False
    for (first, second) in it.combinations(pop_tee2, 2):
        any_combinations = True
        assert (
            first.GetStratumDifferentiaBitWidth()
            == second.GetStratumDifferentiaBitWidth()
        )
        mrca_rank_bounds = calc_rank_of_mrca_bounds_between(
            first,
            second,
            prior,
            confidence_level,
        )

        if mrca_rank_bounds is None:
            return None
        else:
            mrca_rank_lb, mrca_rank_ub = mrca_rank_bounds
            pop_mrca_rank_lower_bound = min(
                mrca_rank_lb, pop_mrca_rank_lower_bound
            )
            pop_mrca_rank_upper_bound = min(
                mrca_rank_ub, pop_mrca_rank_upper_bound
            )

    if not any_combinations:
        warnings.warn(
            "Empty or singleton population. Unable to calculate rank of MRCA "
            "bounds."
        )
        return None

    return (pop_mrca_rank_lower_bound, pop_mrca_rank_upper_bound)


==> hstrat/hstrat/phylogenetic_inference/population/_calc_rank_of_mrca_uncertainty_among.py <==
import itertools as it
import operator
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_earliest_detectable_mrca_among import (
    calc_rank_of_earliest_detectable_mrca_among,
)
from ._calc_rank_of_mrca_bounds_among import calc_rank_of_mrca_bounds_among


def calc_rank_of_mrca_uncertainty_among(
    population: typing.Iterable[HereditaryStratigraphicArtifact],
    prior: str,
    confidence_level: float = 0.95,
) -> typing.Optional[int]:
    """How wide is the estimate window for generation of MRCA?

    Calculate uncertainty of estimate for the number of depositions
    elapsed along the line of descent before the most common recent
    ancestor with second.

    Returns 0 if no common ancestor between first and second can be resolved
    with sufficient confidence. If insufficient common ranks between first
    and second are available to resolve any common ancestor, returns None. If
    population is empty or singleton, also returns None.

    See Also
    --------
    calc_rank_of_mrca_bounds_among :
        Calculates bound whose uncertainty this method reports. See the
        corresponding docstring for explanation of parameters.
    """
    pop_tee1, pop_tee2 = it.tee(population)
    if (
        calc_rank_of_earliest_detectable_mrca_among(
            pop_tee1,
            confidence_level=confidence_level,
        )
        is None
    ):
        return None

    bounds = calc_rank_of_mrca_bounds_among(
        pop_tee2,
        prior=prior,
        confidence_level=confidence_level,
    )
    return 0 if bounds is None else abs(operator.sub(*bounds)) - 1


==> hstrat/hstrat/phylogenetic_inference/population/_does_definitively_share_no_common_ancestor.py <==
import itertools as it
import typing
import warnings

from ..._auxiliary_lib import HereditaryStratigraphicArtifact


def does_definitively_share_no_common_ancestor(
    population: typing.Iterable[HereditaryStratigraphicArtifact],
) -> typing.Optional[bool]:
    """Could the population possibly share a common ancestor?

    Note that stratum rention policies are strictly required to permanently
    retain the most ancient stratum.

    Returns None if population is empty or singleton.

    See Also
    --------
    does_share_any_common_ancestor:
        Can we conclude with confidence_level confidence that the population
        shares a common ancestor?
    """
    pop_tee1, pop_tee2 = it.tee(population)
    if len([*zip(pop_tee1, range(2))]) < 2:
        warnings.warn(
            "Empty or singleton population. Unable to detect if does "
            "definitively share no common ancestor."
        )
        return None

    num_unique_rank_0_differentia = len(
        {
            (
                # note: columns guaranteed never empty
                next(column.IterRetainedDifferentia()),
                column.GetStratumDifferentiaBitWidth(),
            )
            for column in pop_tee2
        }
    )

    return num_unique_rank_0_differentia > 1


==> hstrat/hstrat/phylogenetic_inference/population/_does_share_any_common_ancestor.py <==
import itertools as it
import typing

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._calc_rank_of_earliest_detectable_mrca_among import (
    calc_rank_of_earliest_detectable_mrca_among,
)
from ._calc_rank_of_mrca_bounds_among import calc_rank_of_mrca_bounds_among


def does_share_any_common_ancestor(
    population: typing.Iterable[HereditaryStratigraphicArtifact],
    confidence_level: float = 0.95,
) -> typing.Optional[bool]:
    """Determine if common ancestry is evidenced within the population.

    If insufficient common ranks between strata are available to
    resolve any common ancestor, returns None.

    Note that stratum rention policies are strictly required to permanently
    retain the most ancient stratum.

    Parameters
    ----------
    confidence_level : float, optional
        The probability that we will correctly conclude no common ancestor
        is shared if, indeed, no common ancestor is actually shared. Default
        0.95.

    See Also
    --------
    does_definitively_share_no_common_ancestor :
        Can we definitively conclude that first and second share no common
        ancestor?
    """
    pop_tee1, pop_tee2 = it.tee(population)

    if (
        calc_rank_of_earliest_detectable_mrca_among(
            pop_tee1,
            confidence_level=confidence_level,
        )
        is None
    ):
        return None

    mrca_bounds = calc_rank_of_mrca_bounds_among(
        pop_tee2, "arbitrary", confidence_level
    )
    return mrca_bounds is not None


==> hstrat/hstrat/phylogenetic_inference/priors/_ArbitraryPrior.py <==
import numpy as np


class ArbitraryPrior:
    """Enacts a prior probability density distribution on the generation of the
    most recent common ancestor (MRCA) between extant hereditary stratigraphic
    columns that is arbitrary, but computationally efficient.

    The prior expectation for MRCA generation is taken as equal probability
    within each interval between ranks with common strata retained by both
    extant columns up through the first retained disparity bewteen the columns.

    Prior probability density is assumed uniformly distributed within each
    interval between coincident retained ranks. So, conditioning on the
    assumption that the true generation of the MRCA occurs within a particular
    interval, the prior expected value for the MRCA generation will be the
    midpoint of the interval.

    This prior is simple to compute, but may not meaningfully reflect the
    a reasonable pre-expectation for the MRCA generation. Importantly, the
    enacted prior expectation will depend directly on the instrumentation used
    (i.e., the distribution of coincident retained strata induced by the chosen
    stratum retention policy). For example, a wide interval between coincident
    retained ranks and a short interval between coincident retaine dranks will
    be assigned equal prior probability, resulting in greater per-generation
    prior probability within the small window than within a wide window.

    This prior policy guarantees the maximum likelihood estimate to fall
    between the last retained commonality and the first retained disparity of
    two extant columns. Because each interval between coincident retained ranks
    has equal prior probability, the likelihood of the true MRCA falling within
    preceding intervals strictly decreases with qualification by spurious
    differentia collisions (i.e., common retained strata). This property makes
    maximum likelihood estimation under this prior especially efficient.
    """

    def CalcIntervalProbabilityProxy(
        self: "ArbitraryPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Characterize the prior probability of the MRCA generation falling
        within an interval range.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The proxy statistic, proportional to the true estimated interval
            probability of the MRCA value by a fixed (but unspecified) constant
            proportion.
        """
        return 1.0

    def CalcIntervalConditionedMean(
        self: "ArbitraryPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Calcualate the centriod of prior probability mass within an interval
        of possible MRCA generations.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The prior expected generation of MRCA conditioned on the assumption
            that the MRCA falls within the given interval.
        """
        return np.mean((begin_rank, end_rank - 1.0))


==> hstrat/hstrat/phylogenetic_inference/priors/_BubbleWrappedPrior.py <==
import numbers

from ..._auxiliary_lib import cmp_approx


class BubbleWrappedPrior:
    """Asserts that wrapped prior receives valid inputs and produces valid
    output."""

    _prior: object

    def __init__(self: "BubbleWrappedPrior", wrapee: object):
        self._prior = wrapee

    def CalcIntervalProbabilityProxy(
        self: "BubbleWrappedPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Characterize the prior probability of the MRCA generation falling
        within an interval range.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The proxy statistic, proportional to the true estimated interval
            probability of the MRCA value by a fixed (but unspecified) constant
            proportion.
        """
        assert isinstance(begin_rank, numbers.Integral)
        assert isinstance(end_rank, numbers.Integral)
        assert 0 <= begin_rank < end_rank
        res = self._prior.CalcIntervalProbabilityProxy(begin_rank, end_rank)
        return res

    def CalcIntervalConditionedMean(
        self: "BubbleWrappedPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Calcualate the centriod of prior probability mass within an interval
        of possible MRCA generations.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The prior expected generation of MRCA conditioned on the assumption
            that the MRCA falls within the given interval.
        """
        assert isinstance(begin_rank, numbers.Integral)
        assert isinstance(end_rank, numbers.Integral)
        assert 0 <= begin_rank < end_rank
        res = self._prior.CalcIntervalConditionedMean(begin_rank, end_rank)
        assert cmp_approx(begin_rank, res) <= 0
        assert res < end_rank
        return res


==> hstrat/hstrat/phylogenetic_inference/priors/_ExponentialPrior.py <==
import math

from ._UniformPrior import UniformPrior


class ExponentialPrior:
    """Enacts a prior expectation that the generation of the most recent common
    ancestor (MRCA) between extant hereditary stratigraphic columns becomes
    exponentialy less likely with increasing antiquity.

    This prior provides a continuous approximation of the geometric
    distribution of time to MRCA expected under the Wright-Fisher model [1].

    .. [1] Alison Etheridge (2006). Course 11 - Evolution in Fluctuating
    Populations. In Mathematical Statistical Physics (pp. 489-545). Elsevier.
    https://doi.org/10.1016/S0924-8099(06)80048-X

    Notes
    -----
    A static factory function to init an instance with a growth factor
    calculated from contextual information like population size and the number
    of generations elapsed since genesis should be made available in the
    future.

    See Also
    --------
    GeometricPrior
        An exact, discrete analog of this prior.
    """

    _growth_factor: float

    def __init__(self: "ExponentialPrior", growth_factor: float):
        self._growth_factor = growth_factor

    def CalcIntervalProbabilityProxy(
        self: "ExponentialPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Characterize the prior probability of the MRCA generation falling
        within an interval range.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The proxy statistic, proportional to the true estimated interval
            probability of the MRCA value by a fixed (but unspecified) constant
            proportion.
        """
        f = self._growth_factor

        if f == 1.0:
            return UniformPrior().CalcIntervalProbabilityProxy(
                begin_rank, end_rank
            )

        # correction to center interval mean on begin_rank
        # for interval size 1, has numerical precision issues and
        # doesn't appear to correct discretization bias
        # correction = (-f + np.log(f) + 1) / (np.log(f) - f * np.log(f))
        # begin_rank = begin_rank - 1 + correction
        # end_rank = end_rank - 1 + correction

        # simplification: remove 1/log(f) multiplicative constant
        # of integral... constant scaling won't affect weighting result
        return f**end_rank - f**begin_rank

    def CalcIntervalConditionedMean(
        self: "ExponentialPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Calcualate the centriod of prior probability mass within an interval
        of possible MRCA generations.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The prior expected generation of MRCA conditioned on the assumption
            that the MRCA falls within the given interval.
        """
        f = self._growth_factor

        if f == 1.0:
            return UniformPrior().CalcIntervalConditionedMean(
                begin_rank, end_rank
            )

        if begin_rank == end_rank - 1:
            return begin_rank
        #
        # \int{f^x \, dx}_a^b = (f^b - f^a) / \log(f)
        #
        # so p(x) = \log(f) * f^x / (f^b - f^a)
        #
        # \int{x f^x \, dx}_a^c
        #    = ( f^a - a f^a \log(f) - f^c + c f^c \log(f) )
        #      / \log^2(f)
        #
        # \int{x p(x) \, dx}_a^b
        #    = (a f**a - b f**b ) / (f**a - f**b)
        #      - (f^b - f^a) / ( (f**a - f**b) \log(f) )
        #    = (a f**a - b f**b ) / (f**a - f**b)
        #      + 1 / \log(f) )
        #

        a = begin_rank
        b = end_rank - 1

        return (a * f**a - b * f**b) / (f**a - f**b) - 1 / math.log(f)


==> hstrat/hstrat/phylogenetic_inference/priors/_GeometricPrior.py <==
import numpy as np


class GeometricPrior:
    """Enacts a prior expectation that the generation of the most recent common
    ancestor (MRCA) between extant hereditary stratigraphic columns becomes
    exponentialy less likely with increasing antiquity.

    This prior calculates the exact, discrete geometric distribution of time to
    MRCA expected under the Wright-Fisher model [1].

    .. [1] Alison Etheridge (2006). Course 11 - Evolution in Fluctuating
    Populations. In Mathematical Statistical Physics (pp. 489-545). Elsevier.
    https://doi.org/10.1016/S0924-8099(06)80048-X

    Notes
    -----
    A static factory function to init an instance with a growth factor
    calculated from contextual information like population size and the number
    of generations elapsed since genesis should be made available in the
    future.

    See Also
    --------
    GeometricPrior
        A continuous approximation of this prior.
    """

    _growth_factor: float

    def __init__(self: "GeometricPrior", growth_factor: float):
        self._growth_factor = growth_factor

    def CalcIntervalProbabilityProxy(
        self: "GeometricPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Characterize the prior probability of the MRCA generation falling
        within an interval range.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The proxy statistic, proportional to the true estimated interval
            probability of the MRCA value by a fixed (but unspecified) constant
            proportion.
        """
        f = self._growth_factor
        return np.logspace(
            begin_rank,
            end_rank,
            base=f,
            endpoint=False,
            num=end_rank - begin_rank,
        ).sum()

    def CalcIntervalConditionedMean(
        self: "GeometricPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Calcualate the centriod of prior probability mass within an interval
        of possible MRCA generations.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The prior expected generation of MRCA conditioned on the assumption
            that the MRCA falls within the given interval.
        """
        f = self._growth_factor
        return np.average(
            np.arange(begin_rank, end_rank),
            weights=np.logspace(
                begin_rank,
                end_rank,
                base=f,
                endpoint=False,
                num=end_rank - begin_rank,
            ),
        )


==> hstrat/hstrat/phylogenetic_inference/priors/_UniformPrior.py <==
import numpy as np


class UniformPrior:
    """Enacts a prior expectation that the generation of the most recent common
    ancestor (MRCA) is equally likely to occur at any generation since genesis.

    See Also
    --------
    GeometricPrior
        An exact, discrete analog of this prior.
    """

    def CalcIntervalProbabilityProxy(
        self: "UniformPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Characterize the prior probability of the MRCA generation falling
        within an interval range.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The proxy statistic, proportional to the true estimated interval
            probability of the MRCA value by a fixed (but unspecified) constant
            proportion.
        """
        return float(end_rank - begin_rank)

    def CalcIntervalConditionedMean(
        self: "UniformPrior", begin_rank: int, end_rank: int
    ) -> float:
        """Calcualate the centriod of prior probability mass within an interval
        of possible MRCA generations.

        Parameters
        ----------
        begin_rank : int
            The starting rank of the interval, inclusive.
        end_rank : int
            The ending rank of the interval, exclusive.

        Returns
        -------
        float
            The prior expected generation of MRCA conditioned on the assumption
            that the MRCA falls within the given interval.
        """
        return np.mean((begin_rank, end_rank - 1))


==> hstrat/hstrat/phylogenetic_inference/tree/_build_tree.py <==
import typing

from packaging import version
import pandas as pd

from ..._auxiliary_lib import (
    HereditaryStratigraphicArtifact,
    get_hstrat_version,
)
from ..priors._ArbitraryPrior import ArbitraryPrior
from ._build_tree_trie import build_tree_trie


def build_tree(
    population: typing.Sequence[HereditaryStratigraphicArtifact],
    version_pin: str,
    taxon_labels: typing.Optional[typing.Iterable] = None,
    force_common_ancestry: bool = False,
    progress_wrap: typing.Callable = lambda x: x,
) -> pd.DataFrame:
    """Estimate the phylogenetic history among hereditary stratigraphic
    columns.

    This function provides a generic interface that directs to an underlying
    implementation, chosen for flexibility and robustness across reconstruction
    scenarios. The underlying implementation may be revised in future releases
    of the software.

    The current implementation delegates to `build_tree_trie`.

    Parameters
    ----------
    population: Sequence[HereditaryStratigraphicArtifact]
        Hereditary stratigraphic columns corresponding to extant population members.

        Each member of population will correspond to a unique leaf node in the
        reconstructed tree.
    version_pin: str
        How should calls to this function resolve in future hstrat releases?

        To prevent future releases from silently substituting the underlying
        reconstruction algorithm, hardcode the current version of hstrat here.
        To automatically track any future library updates, pass
        `hstrat.__version__` here.

        Some effort will be made to maintain historical implementations to
        support prior version pins. However, indefinite support is not
        guaranteed for hard version pins; old version pins may eventually raise
        `DeprecationWarning` or `ValueError`. Where reasonable, consider
        directly calling an implementing tree building method instead.
    taxon_labels: Optional[Iterable], optional
        How should leaf nodes representing extant hereditary stratigraphic
        columns be named?

        Label order should correspond to the order of corresponding hereditary
        stratigraphic columns within `population`. If None, taxons will be
        named according to their numerical index.
    force_common_ancestry: bool, optional
        How should columns that definively share no common ancestry be handled?

        If set to True, treat columns with no common ancestry as if they
        shared a common ancestor immediately before the genesis of the
        lineages. If set to False, columns within `population` that
        definitively do not share common ancestry will raise a ValueError.
    progress_wrap : Callable, default identity function
        Pass tqdm or equivalent to display progress bars.

    Returns
    -------
    pd.DataFrame
        The reconstructed phylogenetic tree in alife standard format.

    Raises
    ------
    ValueError
        If the specified `version_pin` is higher than the current version of
        hstrat.
    """

    if version.parse(version_pin) > version.parse(get_hstrat_version()):
        raise ValueError(f"unsupported verison {version_pin}")

    return build_tree_trie(
        population,
        taxon_labels,
        force_common_ancestry=force_common_ancestry,
        progress_wrap=progress_wrap,
        bias_adjustment=ArbitraryPrior(),
    )


==> hstrat/hstrat/phylogenetic_inference/tree/_build_tree_nj.py <==
import typing

import pandas as pd

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._impl import build_tree_biopython_distance


def build_tree_nj(
    population: typing.Sequence[HereditaryStratigraphicArtifact],
    estimator: str,
    prior: typing.Union[str, typing.Any],
    taxon_labels: typing.Optional[typing.Iterable] = None,
    force_common_ancestry: bool = False,
    negative_origin_time_correction_method: typing.Optional[str] = None,
) -> pd.DataFrame:
    """Estimate the phylogenetic history among hereditary stratigraphic
    columns by using the "unweighted pair group method with neighbor joinint
    distance-based reconstruction method.

    This phylogenetic reconstruction approach is generally unfavorable, incuring
    `O(n^2)` runtime complexity and providing reconstructions that ocassionally
    conflict with the hereditary stratigraphic record.

    Parameters
    ----------
    population: Sequence[HereditaryStratigraphicArtifact]
        Hereditary stratigraphic columns corresponding to extant population
        members.

        Each member of population will correspond to a unique leaf node in the
        reconstructed tree.
    estimator : {"maximum_likelihood", "unbiased"}
        What estimation method should be used? Options are "maximum_likelihood"
        or "unbiased".

        See `estimate_ranks_since_mrca_with` for discussion of estimator
        options.
    prior : {"arbitrary", "uniform"} or object implementing prior interface
        Prior probability density distribution over possible generations of the
        MRCA.

        See `estimate_rank_of_mrca_between` for discussion of prior
        options.
    taxon_labels: Optional[Iterable], optional
        How should leaf nodes representing extant hereditary stratigraphic
        columns be named?

        Label order should correspond to the order of corresponding hereditary
        stratigraphic columns within `population`. If None, taxons will be
        named according to their numerical index.
    force_common_ancestry: bool, default False
        How should columns that definively share no common ancestry be handled?

        If set to True, treat columns with no common ancestry as if they
        shared a common ancestor immediately before the genesis of the
        lineages. If set to False, columns within `population` that
        definitively do not share common ancestry will raise a ValueError.
    negative_origin_time_correction_method
        : {"truncate", "shift", "rescale"}, optional
        How should negative origin time estimates be corrected?

    Returns
    -------
    pd.DataFrame
        The reconstructed phylogenetic tree in alife standard format.
    """
    return build_tree_biopython_distance(
        "nj",
        population,
        estimator,
        prior,
        taxon_labels,
        force_common_ancestry,
        negative_origin_time_correction_method,
    )


==> hstrat/hstrat/phylogenetic_inference/tree/_build_tree_upgma.py <==
import typing

import pandas as pd

from ..._auxiliary_lib import HereditaryStratigraphicArtifact
from ._impl import build_tree_biopython_distance


def build_tree_upgma(
    population: typing.Sequence[HereditaryStratigraphicArtifact],
    estimator: str,
    prior: typing.Union[str, typing.Any],
    taxon_labels: typing.Optional[typing.Iterable] = None,
    force_common_ancestry: bool = False,
    negative_origin_time_correction_method: typing.Optional[str] = None,
) -> pd.DataFrame:
    """Estimate the phylogenetic history among hereditary stratigraphic
    columns by using the "unweighted pair group method with unweighted means"
    (UPGMA) distance-based reconstruction method.

    This phylogenetic reconstruction approach is generally unfavorable, incuring
    `O(n^2)` runtime complexity and providing reconstructions that ocassionally
    conflict with the hereditary stratigraphic record.

    Parameters
    ----------
    population: Sequence[HereditaryStratigraphicArtifact]
        Hereditary stratigraphic columns corresponding to extant population members.

        Each member of population will correspond to a unique leaf node in the
        reconstructed tree.
    estimator : {"maximum_likelihood", "unbiased"}
        What estimation method should be used? Options are "maximum_likelihood"
        or "unbiased".

        See `estimate_ranks_since_mrca_with` for discussion of estimator
        options.
    prior : {"arbitrary", "uniform"} or object implementing prior interface
        Prior probability density distribution over possible generations of the
        MRCA.

        See `estimate_rank_of_mrca_between` for discussion of prior
        options.
    taxon_labels: Optional[Iterable], optional
        How should leaf nodes representing extant hereditary stratigraphic
        columns be named?

        Label order should correspond to the order of corresponding hereditary
        stratigraphic columns within `population`. If None, taxons will be
        named according to their numerical index.
    force_common_ancestry: bool, default False
        How should columns that definively share no common ancestry be handled?

        If set to True, treat columns with no common ancestry as if they
        shared a common ancestor immediately before the genesis of the
        lineages. If set to False, columns within `population` that
        definitively do not share common ancestry will raise a ValueError.
    negative_origin_time_correction_method
        : {"truncate", "shift", "rescale"}, optional
        How should negative origin time estimates be corrected?

    Returns
    -------
    pd.DataFrame
        The reconstructed phylogenetic tree in alife standard format.
    """
    return build_tree_biopython_distance(
        "upgma",
        population,
        estimator,
        prior,
        taxon_labels,
        force_common_ancestry,
        negative_origin_time_correction_method,
    )


==> hstrat/hstrat/phylogenetic_inference/tree/_impl/_append_genesis_organism.py <==
import pandas as pd

from ...._auxiliary_lib import alifestd_find_root_ids


def append_genesis_organism(
    alifestd_df: pd.DataFrame,
    mutate: bool = False,
) -> pd.DataFrame:
    """Add an entry representing the ancestor of all life organism at
    origin_time 0."""

    if not mutate:
        alifestd_df = alifestd_df.copy()

    if len(alifestd_df):
        assert alifestd_df["origin_time"].min() >= 0
        if alifestd_df["origin_time"].min() == 0:
            return alifestd_df

        genesis_id = alifestd_df["id"].max() + 1
        for old_root_id in alifestd_find_root_ids(alifestd_df):
            if "ancestor_id" in alifestd_df:
                alifestd_df.loc[
                    alifestd_df["id"] == old_root_id, "ancestor_id"
                ] = genesis_id
            alifestd_df.loc[
                alifestd_df["id"] == old_root_id, "ancestor_list"
            ] = f"[{genesis_id}]"
    else:
        genesis_id = 0

    alifestd_df = pd.concat(
        [
            alifestd_df,
            pd.DataFrame(
                {
                    "id": [genesis_id],
                    "ancestor_id": [genesis_id],
                    "origin_time": [0],
                    "ancestor_list": ["[none]"],
                    "name": "genesis",
                    "taxon_label": "genesis",
                }
            ),
        ],
        ignore_index=True,
        join="inner",
    )

    alifestd_df.reset_index(drop=True, inplace=True)

    return alifestd_df


==> hstrat/hstrat/phylogenetic_inference/tree/_impl/_build_tree_biopython_distance.py <==
import typing
import warnings

import alifedata_phyloinformatics_convert as apc
import opytional as opyt
import pandas as pd

from ...._auxiliary_lib import (
    BioPhyloTree,
    alifestd_find_root_ids,
    alifestd_make_empty,
    alifestd_validate,
)
from ....genome_instrumentation import HereditaryStratigraphicColumn
from ...population import build_distance_matrix_biopython
from ._append_genesis_organism import append_genesis_organism
from ._time_calibrate_tree import time_calibrate_tree


def build_tree_biopython_distance(
    algo: str,
    population: typing.Sequence[HereditaryStratigraphicColumn],
    estimator: str,
    prior: typing.Union[str, typing.Any],
    taxon_labels: typing.Optional[typing.Iterable],
    force_common_ancestry: bool,
    negative_origin_time_correction_method: typing.Optional[str],
) -> pd.DataFrame:
    """Backend interface to biopython distance-based tree reconstruction
    methods."""

    # biopython doesn't represent empty tree elegantly
    # for simplicity, return early for this special case
    if len(population) == 0:
        return alifestd_make_empty()

    taxon_labels = list(
        opyt.or_value(
            taxon_labels,
            map(str, range(len(population))),
        )
    )

    distance_matrix = build_distance_matrix_biopython(
        population,
        estimator,
        prior,
        taxon_labels,
        force_common_ancestry or None,
    )
    constructor = getattr(BioPhyloTree.DistanceTreeConstructor(), algo)
    biopython_tree = (
        BioPhyloTree.BaseTree.Tree()
        if not distance_matrix
        else constructor(distance_matrix)
    )

    # convert, calibrate, and return
    alifestd_df = apc.biopython_tree_to_alife_dataframe(biopython_tree)
    alifestd_df["taxon_label"] = alifestd_df["name"]

    min_edge_length = alifestd_df["branch_length"].min()
    if min_edge_length < 0:
        warnings.warn(
            f"""Negative branch length(s) estimated with minimum {
                min_edge_length
            }; returning estimated tree without further rerooting """
            "or origin time estimation. "
        )
        return alifestd_df

    id_lookup = dict(zip(alifestd_df["taxon_label"], alifestd_df["id"]))
    col_lookup = dict(zip(taxon_labels, population))

    leaf_origin_times = {
        id_lookup[taxon_label]: col_lookup[taxon_label].GetNumStrataDeposited()
        - 1
        for taxon_label in taxon_labels
    }
    alifestd_df = time_calibrate_tree(
        alifestd_df, leaf_origin_times, negative_origin_time_correction_method
    )

    alifestd_df = append_genesis_organism(alifestd_df, mutate=True)

    assert alifestd_validate(alifestd_df)
    assert len(alifestd_find_root_ids(alifestd_df))

    return alifestd_df


==> hstrat/hstrat/phylogenetic_inference/tree/_impl/_estimate_origin_times.py <==
import numbers
import typing

import networkx as nx
import numpy as np
import sortedcontainers as sc


def estimate_origin_times(
    graph: nx.Graph,
    leaf_node_origin_times: typing.Dict[typing.Any, numbers.Number],
) -> typing.Dict[str, numbers.Number]:
    """Estimate origin time of graph nodes by working backward from
    phylogenetic depths of leaf nodes using "length" attributes on graph
    edges.

    Keys in `leaf_node_origin_times` should correspond to nodes in graph.
    """

    assert all(data["length"] >= 0 for _a, _b, data in graph.edges(data=True))

    # ensure clean slate for origin time setup
    for _node, data in graph.nodes(data=True):
        if "origin_time" in data:
            del data["origin_time"]

    # setup origin times of leaf nodes in graph
    leaf_nodes = leaf_node_origin_times.keys()
    for leaf_node in leaf_nodes:
        graph.nodes[leaf_node]["origin_time"] = leaf_node_origin_times[
            leaf_node
        ]

    # starting from leaf nodes...
    visited_nodes = set()  # fully explored nodes
    discovered_nodes = sc.SortedSet(
        leaf_nodes,
        key=lambda node: graph.nodes[node]["origin_time"],
    )  # nodes eligible to visit next, sorted chronologically (deepest last)

    # ... traverse graph: discover nodes and calculate their origin times
    # in reverse chronological order
    while len(visited_nodes) < len(graph):
        # pop oldest discovered node, mark visited, discover its neighbors
        cur_node = discovered_nodes.pop(-1)
        visited_nodes.add(cur_node)

        newly_discovered_nodes = set(graph.neighbors(cur_node)) - (
            visited_nodes | discovered_nodes
        )
        # enforce chronological consistency:
        # ensure that nodes are only visited after all children have been
        # visited and at most one unvisited neighbor (ancestor) remains
        newly_discovered_nodes -= {
            node
            for node in newly_discovered_nodes
            if sum(
                "origin_time" not in graph.nodes[neighbor]
                for neighbor in graph.neighbors(node)
            )
            > 1
        }
        # give newly discovered nodes origin time estimates
        for newly_discovered_node in newly_discovered_nodes:
            assert "origin_time" not in graph[newly_discovered_node]
            # estimate origin_time of cur node
            descendant_origin_times = [
                graph.nodes[neighbor_node]["origin_time"]
                for neighbor_node in graph.neighbors(newly_discovered_node)
                if "origin_time" in graph.nodes[neighbor_node]
            ]
            estimated_origin_times = [
                graph.nodes[neighbor_node]["origin_time"]
                - graph[newly_discovered_node][neighbor_node]["length"]
                for neighbor_node in graph.neighbors(newly_discovered_node)
                if "origin_time" in graph.nodes[neighbor_node]
            ]
            assert estimated_origin_times
            origin_time = min(
                np.mean(estimated_origin_times),
                min(descendant_origin_times),
            )
            graph.nodes[newly_discovered_node]["origin_time"] = origin_time

        # register newly discovered nodes as eligible to visit next
        discovered_nodes.update(newly_discovered_nodes)

    return {node: graph.nodes[node]["origin_time"] for node in graph.nodes}


==> hstrat/hstrat/phylogenetic_inference/tree/_impl/_find_chronological_root.py <==
import numbers
import typing

from iterpop import iterpop as ip
import networkx as nx

from ._find_chronological_roots import find_chronological_roots


def find_chronological_root(
    tree: nx.Graph,
    leaf_node_origin_times: typing.Dict[typing.Any, numbers.Number],
) -> str:
    """Convenience wrapper for `find_chronological_roots`, assuming phylogeny descends from a single common ancestor."""
    return ip.popsingleton(
        find_chronological_roots(tree, leaf_node_origin_times)
    )


==> hstrat/hstrat/phylogenetic_inference/tree/_impl/_find_chronological_roots.py <==
import numbers
import typing

import networkx as nx

from ._estimate_origin_times import estimate_origin_times


def find_chronological_roots(
    graph: nx.Graph,
    leaf_node_origin_times: typing.Dict[typing.Any, numbers.Number],
) -> typing.List[str]:
    """Work backward from known phylogenetic depths of leaf nodes to identify
    a likely most ancient ancestor.

    Keys in `leaf_node_origin_times` should correspond to nodes in graph.
    """

    node_origin_times = estimate_origin_times(graph, leaf_node_origin_times)

    # extract root node of each connected component
    root_nodes = [
        min(component, key=lambda node: node_origin_times[node])
        for component in nx.connected_components(graph)
    ]

    return [graph.nodes[root_node]["taxon_label"] for root_node in root_nodes]


==> hstrat/hstrat/phylogenetic_inference/tree/_impl/_time_calibrate_tree.py <==
import numbers
import typing
import warnings

import alifedata_phyloinformatics_convert as apc
import pandas as pd

from ...._auxiliary_lib import (
    alifestd_is_chronologically_ordered,
    alifestd_reroot_at_id_asexual,
)
from ._estimate_origin_times import estimate_origin_times


def time_calibrate_tree(
    alifestd_df: pd.DataFrame,
    leaf_node_origin_times: typing.Dict[int, numbers.Number],
    negative_origin_time_correction_method: typing.Optional[str] = None,
) -> pd.DataFrame:
    """Time-calibrates a given tree by estimating the origin time of its nodes,
    working backward from phylogenetic depths of leaf nodes using branch_length
    attributes.

    Sets `origin_time` attributes on tree nodes, reroots the tree to the most
    ancient (chronologically) clade, and sets the `branch_length` of the new
    root node to reflect estimated generations elapsed between genesis and the
    MRCA.

    Parameters
    ----------
    tree : pd.DataFrame
        Phylogeny to calibrate, in alife standard format.
    leaf_node_origin_times : dict
        A dictionary that maps the `id` attributes of leaf nodes in the tree
        to their phylogenetic depths since genesis.
    negative_origin_time_correction_method
        : {"truncate", "shift", "rescale"}, optional
        How should negative origin time estimates be corrected?
    """

    if not len(alifestd_df):
        return alifestd_df

    assert "branch_length" in alifestd_df or "edge_length" in alifestd_df
    digraph = apc.alife_dataframe_to_networkx_digraph(
        alifestd_df,
        setup_edge_lengths=True,
    )
    graph = digraph.to_undirected()
    node_origin_times = estimate_origin_times(graph, leaf_node_origin_times)

    new_root_ids = [
        node
        for node in graph.nodes
        # older than or same age as neighbors
        if not any(
            node_origin_times[neighbor] < node_origin_times[node]
            for neighbor in graph.neighbors(node)
        )
    ]
    assert new_root_ids  # guarantee reroot for consistent output columns
    for new_root_id in sorted(
        new_root_ids, key=lambda x: (node_origin_times[x], x), reverse=True
    ):
        alifestd_df = alifestd_reroot_at_id_asexual(
            alifestd_df.drop(
                ["branch_length", "edge_length"],
                axis="columns",
                errors="ignore",
            ),
            new_root_id,
            mutate=True,
        )

    alifestd_df["origin_time"] = alifestd_df["id"].map(node_origin_times)

    # could also shift and rescale or just shift,
    # maybe make kwarg option in future
    # for now, just truncate
    min_origin_time = alifestd_df["origin_time"].min()
    if min_origin_time < 0:
        if negative_origin_time_correction_method is None:
            warnings.warn(
                f"""Negative origin time(s) estimated with minimum {
                    min_origin_time
                }; truncating negative origin time(s) to zero. """
                "Set negative_origin_time_correction_method to silence this "
                "warning."
            )
            negative_origin_time_correction_method = "truncate"

        if negative_origin_time_correction_method == "truncate":
            alifestd_df.loc[alifestd_df["origin_time"] < 0, "origin_time"] = 0
        elif negative_origin_time_correction_method == "rescale":
            scale_to = alifestd_df["origin_time"].max()
            shift_by = -min_origin_time
            alifestd_df["origin_time"] += shift_by
            alifestd_df["origin_time"] *= scale_to / (scale_to + shift_by)
        elif negative_origin_time_correction_method == "shift":
            shift_by = -alifestd_df["origin_time"].min()
            alifestd_df["origin_time"] += shift_by
        else:
            assert False, negative_origin_time_correction_method

    assert alifestd_is_chronologically_ordered(alifestd_df)

    return alifestd_df


==> hstrat/hstrat/phylogenetic_inference/tree/trie_postprocess/_AssignDestructionTimeYoungestPlusOneTriePostprocessor.py <==
import math
import typing

from ...._auxiliary_lib import (
    AnyTreeFastPreOrderIter,
    anytree_iterative_deepcopy,
)
from .._impl import TrieInnerNode, TrieLeafNode


class AssignDestructionTimeYoungestPlusOneTriePostprocessor:
    """Functor to assign a destruction time property to trie nodes.

    Destruction time of leaf nodes are set to infinity. Destruction time of
    innner nodes is calculated as the minimum of its children's origin times
    plus one.
    """

    _assigned_property: str  # property name for the assigned destruction time.
    _origin_time_property: str  # property name for the node's origin time.

    def __init__(
        self: "AssignDestructionTimeYoungestPlusOneTriePostprocessor",
        assigned_property: str = "destruction_time",
        origin_time_property: str = "origin_time",
    ) -> None:
        """Initialize functor instance.

        Parameters
        ----------
        assigned_property : str, default "destruction_time"
            The property name for the assigned destruction tim.
        origin_time_property : str, default "origin_time"
            The property name for the node's origin time.
        """
        self._assigned_property = assigned_property
        self._origin_time_property = origin_time_property

    def __call__(
        self: "AssignDestructionTimeYoungestPlusOneTriePostprocessor",
        trie: TrieInnerNode,
        p_differentia_collision: float,
        mutate: bool = False,
        progress_wrap: typing.Callable = lambda x: x,
    ) -> TrieInnerNode:
        """Assign destruction times to trie nodes based on their origin times.

        Parameters
        ----------
        trie : TrieInnerNode
            The input trie to be postprocessed.
        p_differentia_collision : float
            The multiplicative inverse of the number of possible
            differentia.

            Not used in the current implementation.
        mutate : bool, default False
            Are side effects on the input argument `trie` allowed?
        progress_wrap : typing.Callable, optional
            Pass tqdm or equivalent to report progress.

        Returns
        -------
        TrieInnerNode
            The postprocessed trie with assigned destruction times.
        """
        if not mutate:
            trie = anytree_iterative_deepcopy(
                trie, progress_wrap=progress_wrap
            )

        for node in progress_wrap(AnyTreeFastPreOrderIter(trie)):
            if node.is_leaf:
                setattr(node, self._assigned_property, math.inf)
                assert isinstance(node, TrieLeafNode)
            else:
                destruction_time = (
                    min(
                        getattr(child, self._origin_time_property)
                        for child in node.children
                    )
                    + 1
                )
                setattr(node, self._assigned_property, destruction_time)

            assert hasattr(node, self._assigned_property)

        return trie


==> hstrat/hstrat/phylogenetic_inference/tree/trie_postprocess/_AssignOriginTimeExpectedValueTriePostprocessor.py <==
import typing

import numpy as np

from ...._auxiliary_lib import (
    AnyTreeFastPreOrderIter,
    anytree_iterative_deepcopy,
)
from .._impl import TrieInnerNode, TrieLeafNode
from ._AssignOriginTimeNaiveTriePostprocessor import (
    AssignOriginTimeNaiveTriePostprocessor,
)


class AssignOriginTimeExpectedValueTriePostprocessor:
    """Functor to assign origin time property to trie nodes using expected
    values over the distribution of possible differentia collisions.

    Computes the origin time of trie nodes based on the expected value, taking
    into account the probability of differentia collision and the prior
    distribution expected for ancestor origin times.
    """

    _assigned_property: str  # property name for assigned origin time
    _prior: object  # prior expectation for ancestor origin times

    def __init__(
        self: "AssignOriginTimeExpectedValueTriePostprocessor",
        prior: object,
        assigned_property: str = "origin_time",
    ) -> None:
        """Initialize functor instance.

        Parameters
        ----------
        prior : object
            The prior distribution used to calculate expected values.
        assigned_property : str, default "origin_time"
            The property name for the assigned origin time.
        """
        self._assigned_property = assigned_property
        self._prior = prior

    def __call__(
        self: "AssignOriginTimeExpectedValueTriePostprocessor",
        trie: TrieInnerNode,
        p_differentia_collision: float,
        mutate: bool = False,
        progress_wrap: typing.Callable = lambda x: x,
    ) -> TrieInnerNode:
        """Assign origin times to trie nodes.

        Parameters
        ----------
        trie : TrieInnerNode
            The input trie to be postprocessed.
        p_differentia_collision : float
            Probability of a randomly-generated differentia matching an
            existing differentia.
        mutate : bool, default False
            Are side effects on the input argument `trie` allowed?
        progress_wrap : typing.Callable, optional
            Pass tqdm or equivalent to report progress.

        Returns
        -------
        TrieInnerNode
            The postprocessed trie with assigned origin times.
        """
        if not mutate:
            trie = anytree_iterative_deepcopy(
                trie, progress_wrap=progress_wrap
            )

        trie = AssignOriginTimeNaiveTriePostprocessor(
            prior=self._prior, assigned_property="_naive_origin_time"
        )(
            trie,
            p_differentia_collision=p_differentia_collision,
            mutate=True,
            progress_wrap=progress_wrap,
        )

        for node in progress_wrap(AnyTreeFastPreOrderIter(trie)):
            if node.is_leaf:
                setattr(node, self._assigned_property, node.rank)
                assert isinstance(node, TrieLeafNode)
            elif node.parent is None:
                setattr(node, self._assigned_property, 0)
            else:
                assert node.children
                weights = (
                    p_differentia_collision,
                    1
                    * self._prior.CalcIntervalProbabilityProxy(
                        node.rank,
                        min(
                            (
                                child.rank
                                for child in node.children
                                if not child.is_leaf
                            ),
                            default=node.rank + 1,
                        ),
                    ),
                )
                values = (
                    getattr(node.parent, self._assigned_property),
                    node._naive_origin_time,
                )
                collision_corrected_origin_time = np.average(
                    values,
                    weights=weights,
                )
                setattr(
                    node,
                    self._assigned_property,
                    collision_corrected_origin_time,
                )

        return trie


==> hstrat/hstrat/phylogenetic_inference/tree/trie_postprocess/_AssignOriginTimeNodeRankTriePostprocessor.py <==
import typing

from ...._auxiliary_lib import (
    AnyTreeFastPreOrderIter,
    anytree_iterative_deepcopy,
)
from .._impl import TrieInnerNode


class AssignOriginTimeNodeRankTriePostprocessor:
    """Functor to assign trie nodes' rank as their the origin time."""

    _assigned_property: str

    def __init__(
        self: "AssignOriginTimeNodeRankTriePostprocessor",
        assigned_property: str = "origin_time",
    ) -> None:
        """Initialize functor instance.

        Parameters
        ----------
        assigned_property : str, default "origin_time"
            The property name for the assigned origin time.
        """
        self._assigned_property = assigned_property

    def __call__(
        self: "AssignOriginTimeNodeRankTriePostprocessor",
        trie: TrieInnerNode,
        p_differentia_collision: float,
        mutate: bool = False,
        progress_wrap: typing.Callable = lambda x: x,
    ) -> TrieInnerNode:
        """Assign origin times to trie nodes.

        Parameters
        ----------
        trie : TrieInnerNode
            The input trie to be postprocessed.
        p_differentia_collision : float
            Probability of a randomly-generated differentia matching an
            existing differentia.
            Not used in the current implementation.
        mutate : bool, default False
            Are side effects on the input argument `trie` allowed?
        progress_wrap : typing.Callable, optional
            Pass tqdm or equivalent to report progress.

        Returns
        -------
        TrieInnerNode
            The postprocessed trie with assigned origin times.
        """
        if not mutate:
            trie = anytree_iterative_deepcopy(
                trie, progress_wrap=progress_wrap
            )

        for node in progress_wrap(AnyTreeFastPreOrderIter(trie)):
            setattr(node, self._assigned_property, node.rank)

        return trie


==> hstrat/hstrat/phylogenetic_inference/tree/trie_postprocess/_CompoundTriePostprocessor.py <==
import typing

from ...._auxiliary_lib import anytree_iterative_deepcopy
from .._impl import TrieInnerNode


class CompoundTriePostprocessor:
    """Functor to sequentially apply multiple trie postprocessors.

    Allows for the combination and sequential application of multiple trie
    postprocessors.
    """

    _postprocessors: typing.Iterable[typing.Callable]

    def __init__(
        self: "CompoundTriePostprocessor",
        postprocessors: typing.Iterable[typing.Callable],
    ) -> None:
        """Initialize functor instance.

        Parameters
        ----------
        postprocessors : typing.Iterable[typing.Callable]
            The sequence of postprocess functors to be applied.
        """
        self._postprocessors = postprocessors

    def __call__(
        self: "CompoundTriePostprocessor",
        trie: TrieInnerNode,
        p_differentia_collision: float,
        mutate: bool = False,
        progress_wrap: typing.Callable = lambda x: x,
    ) -> TrieInnerNode:
        """Apply stored postprocessors in sequence.

        Parameters
        ----------
        trie : TrieInnerNode
            The input trie to be postprocessed.
        p_differentia_collision : float
            Probability of a randomly-generated differentia matching an
            existing differentia.

            Forwarded to the postprocess functors.
        mutate : bool, default False
            Are side effects on the input argument `trie` allowed?
        progress_wrap : typing.Callable, optional
            Pass tqdm or equivalent to report progress.

        Returns
        -------
        TrieInnerNode
            The postprocessed trie after applying all stored postprocessors.
        """
        if not mutate:
            trie = anytree_iterative_deepcopy(
                trie, progress_wrap=progress_wrap
            )

        for postprocessor in self._postprocessors:
            trie = postprocessor(
                trie=trie,
                p_differentia_collision=p_differentia_collision,
                mutate=True,
                progress_wrap=progress_wrap,
            )

        return trie


==> hstrat/hstrat/phylogenetic_inference/tree/trie_postprocess/_PeelBackConjoinedLeavesTriePostprocessor.py <==
import typing

from ...._auxiliary_lib import (
    AnyTreeFastLeafIter,
    anytree_iterative_deepcopy,
    anytree_peel_sibling_to_cousin,
)
from .._impl import TrieInnerNode


class PeelBackConjoinedLeavesTriePostprocessor:
    """Functor to separate any TrieLeafNode instances that are direct siblings.

    Corrects for guaranteed-spurious differentia collisions among most- recent
    strata.
    """

    def __call__(
        self: "PeelBackConjoinedLeavesTriePostprocessor",
        trie: TrieInnerNode,
        p_differentia_collision: float,
        mutate: bool = False,
        progress_wrap: typing.Callable = lambda x: x,
    ) -> TrieInnerNode:
        """Peel apart any `TrieLeafNode` nodes that are direct siblings.

        Without reproduction dynamics that allow columns to be cloned without
        stratum deposit, two hereditary stratigraphic columns can only share
        their most-recent strata by collision.

        Clones the sibling leaves' parent node and attaches it to the
        the siblings' grandparent node. One sibling node is then grafted away
        from its original parent and attached onto the newly cloned parent node
        as a child. The original parent node is left in place with any
        remaining children. This process is repeated until no `TrieLeafNode`'s
        remain as direct siblings.

        Parameters:
        ----------
        trie : TrieInnerNode
            The root node of the trie to be unzipped.
        p_differentia_collision : float
            The multiplicative inverse of the number of possible
            differentia.

            This fraction of possible rollbacks are performed.
        mutate : bool, default False
            Are side effects on the input argument `trie` allowed?
        progress_wrap : typing.Callable, optional
            Pass tqdm or equivalent to report progress.

        Returns
        -------
        TrieInnerNode
            The postprocessed trie.
        """
        if not mutate:
            trie = anytree_iterative_deepcopy(
                trie, progress_wrap=progress_wrap
            )

        for leaf in progress_wrap(AnyTreeFastLeafIter(trie)):
            if sum(1 for __ in leaf.parent.outer_children) > 1:
                anytree_peel_sibling_to_cousin(leaf)

        return trie


==> hstrat/hstrat/phylogenetic_inference/tree/trie_postprocess/_SampleAncestralRollbacksTriePostprocessor.py <==
import contextlib
import itertools as it
import random
import typing

import opytional as opyt

from ...._auxiliary_lib import (
    AnyTreeFastPreOrderIter,
    RngStateContext,
    anytree_calc_leaf_counts,
    anytree_has_grandparent,
    anytree_has_sibling,
    anytree_iterative_deepcopy,
    anytree_peel_sibling_to_cousin,
)
from .._impl import TrieInnerNode


def _sample_ancestral_rollbacks(
    trie: TrieInnerNode,
    p_differentia_collision: float,
    mutate: bool = False,
    progress_wrap: typing.Callable = lambda x: x,
) -> TrieInnerNode:
    """Implementation detail for `SampleAncestralRollbacks.__call__`.

    See `SampleAncestralRollbacks.__call__` for parameter descriptions.
    """
    if not mutate:
        trie = anytree_iterative_deepcopy(trie, progress_wrap=progress_wrap)

    eligible_nodes = {
        id(node): node
        for node in AnyTreeFastPreOrderIter(trie)
        if anytree_has_sibling(node) and anytree_has_grandparent(node)
    }
    # sequence data structure allows efficient random choice
    possibly_eligible_node_ids = [*eligible_nodes.keys()]

    # number of internal nodes approx equal to the number of branching nodes in
    # a strictly bifurcating/unifurcating tree
    # ... correction for multifurcations (i.e., due to strong selection
    # pressure) should be considered in the future (including whether such
    # corections are necessary in the first place)
    num_leaves = sum(node.is_leaf for node in AnyTreeFastPreOrderIter(trie))
    unzip_opportunities = num_leaves

    if p_differentia_collision <= 0.5:
        # 1 + 1/x + 1/x^2 + ... = x / (x - 1)
        # expected number of successive collisions:
        # 1/x + 1/x^2 + 1/x^3 + ... =  1 / (x - 1)
        # p = 1/x -> x = 1/p
        #  1/x + 1/x^2 + ... = 1 / (1/p - 1)
        # 1/x + 1/x^2 + ... = p / (1 - p)
        # note: does not account for limitations in the number of possible
        # collisions due to tree depth
        collision_succession_corrected_expectation_per_opportunity = (
            p_differentia_collision / (1 - p_differentia_collision)
        )
    else:
        # allow feeding unrealistic p for bounds testing
        collision_succession_corrected_expectation_per_opportunity = (
            p_differentia_collision
        )

    # note:
    # this estimates the expected value of the number of collisions;
    # so some possible outcomes like all max_unzips being performed or no
    # unzips being performed will never occur;
    # an alternate approach would be to sample the number of collisions...
    # the number of collisions might be drawn from a binomial distribution
    # but some care would have to be taken to consider the possibility of
    # successive collisions where the MRCA is rolled back more than one
    # position
    expected_collisions = int(
        collision_succession_corrected_expectation_per_opportunity
        * unzip_opportunities
    )

    def calc_max_unzips() -> bool:
        leaf_counts = anytree_calc_leaf_counts(trie)
        del leaf_counts[id(trie)]  # exclude root
        max_unzips = sum(leaf_counts.values()) - len(
            leaf_counts
        )  # -1 per; last sibling always ineligible for unzip
        return max_unzips

    expected_collisions = min(expected_collisions, calc_max_unzips())

    remaining_collisions = expected_collisions

    progress = iter(progress_wrap(it.count()))
    while remaining_collisions:
        next(progress)
        assert possibly_eligible_node_ids
        target_idx = random.randrange(len(possibly_eligible_node_ids))
        target_id = possibly_eligible_node_ids[target_idx]
        if target_id not in eligible_nodes:
            # swap and pop to update possibly_eligible_node_ids
            # to match eligible_nodes
            (
                possibly_eligible_node_ids[-1],
                possibly_eligible_node_ids[target_idx],
            ) = (
                possibly_eligible_node_ids[target_idx],
                possibly_eligible_node_ids[-1],
            )
            assert possibly_eligible_node_ids[-1] == target_id
            possibly_eligible_node_ids.pop()
            continue

        target_node = eligible_nodes[target_id]

        original_parent = target_node.parent
        grandparent = target_node.parent.parent
        target_node = eligible_nodes[target_id]
        anytree_peel_sibling_to_cousin(target_node)
        remaining_collisions -= 1

        # target node is now ineligible
        # swap and pop out of possibly_eligible_node_ids, eligible_nodes
        (
            possibly_eligible_node_ids[-1],
            possibly_eligible_node_ids[target_idx],
        ) = (
            possibly_eligible_node_ids[target_idx],
            possibly_eligible_node_ids[-1],
        )
        assert possibly_eligible_node_ids[-1] == target_id
        possibly_eligible_node_ids.pop()
        eligible_nodes.pop(target_id)

        # is target's (possibly lone) sibling now ineligible?
        if len(original_parent.children) == 1:
            eligible_nodes.pop(id(original_parent.children[0]))

        for sibling in grandparent.children:
            # peeled off parent is always newly eligible
            # peeled from parent might be newly eligible
            if len(grandparent.children) == 2 or sibling is target_node.parent:
                if anytree_has_grandparent(sibling):
                    assert id(sibling) not in eligible_nodes
                    possibly_eligible_node_ids.append(id(sibling))
                    eligible_nodes[id(sibling)] = sibling
                    assert anytree_has_sibling(sibling)
                    assert anytree_has_grandparent(sibling)

    return trie


class SampleAncestralRollbacksTriePostprocessor:
    """Functor to correct for systematic overestimation of relatedness by
    sampling a compensatory adjustment to trie topology."""

    _seed: typing.Optional[int]

    def __init__(
        self: "SampleAncestralRollbacksTriePostprocessor",
        seed: typing.Optional[int] = None,
    ) -> None:
        """Initialize functor instance.

        Parameters:
        ----------
        seed: int, default
            Controls sampling decisions in the algorithm.

            Pass an int for reproducible output across multiple function calls.
            The default value, 1, ensures reproducible output. Pass None to use
            existing RNG context directly.
        """

        self._seed = seed

    def __call__(
        self: "SampleAncestralRollbacksTriePostprocessor",
        trie: TrieInnerNode,
        p_differentia_collision: float,
        mutate: bool = False,
        progress_wrap: typing.Callable = lambda x: x,
    ) -> TrieInnerNode:
        """Compensate for bias towards overestimating relatedness due to
        spurious differentia collisions.

        Each rollback operation alters the tree as if a single spurious
        collision had occured; a single branch is adjusted to exhibit the next-
        most-ancient last commonality.

        The number of rollback operations is calculated from the number of
        possible spurious collisions and the probability of spurious collision.
        Unzip targets are sampled randomly using the standard library `random`
        module.

        Parameters:
        ----------
        trie : TrieInnerNode
            The root node of the trie to be unzipped.
        p_differentia_collision : float
            The multiplicative inverse of the number of possible
            differentia.

            This fraction of possible rollbacks are performed.
        mutate : bool, default False
            Are side effects on the input argument `trie` allowed?
        progress_wrap : typing.Callable, optional
            Pass tqdm or equivalent to report progress.

        Returns
        -------
        TrieInnerNode
            The postprocessed trie.

        Notes:
        ------
        This function assumes underlying shared genesis, so the root node of the
        trie is not eligible for rollback.
        """
        with opyt.apply_if_or_value(
            self._seed,
            RngStateContext,
            contextlib.nullcontext(),
        ):
            return _sample_ancestral_rollbacks(
                trie=trie,
                p_differentia_collision=p_differentia_collision,
                mutate=mutate,
                progress_wrap=progress_wrap,
            )


==> hstrat/hstrat/serialization/_assemblage_from_records.py <==
import typing

from ..frozen_instrumentation import HereditaryStratigraphicAssemblage
from ._impl import col_records_from_pop_records
from ._specimen_from_records import specimen_from_records


def assemblage_from_records(
    records: typing.Dict,
    progress_wrap: typing.Callable = lambda x: x,
    mutate: bool = False,
) -> HereditaryStratigraphicAssemblage:
    """Deserialize a population of `HereditaryStratigraphicColumn`s into a
    `HereditaryStratigraphicAssemblage` from a dict composed of builtin
    types.

    Parameters
    ----------
    records : dict
        Data to deserialize.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.
    mutate : bool, default False
        Are side effects on the input argument `records` allowed?

    See Also
    --------
    HereditaryStratigraphicAssemblage
        A collection of HereditaryStratigraphicSpecimens, padded to include
        entries for all ranks retained by any specimen within the assemblage.
    """

    col_records = col_records_from_pop_records(records, mutate=mutate)

    return HereditaryStratigraphicAssemblage(
        specimen_from_records(col_record)
        for col_record in progress_wrap(col_records)
    )


==> hstrat/hstrat/serialization/_col_from_records.py <==
import itertools as it
import typing

from .._auxiliary_lib import get_hstrat_version, log_once_in_a_row
from ..genome_instrumentation import (
    HereditaryStratigraphicColumn,
    HereditaryStratumOrderedStoreList,
)
from ._impl import policy_from_record
from ._unpack_differentiae import unpack_differentiae


def col_from_records(records: typing.Dict) -> HereditaryStratigraphicColumn:
    """Deserialize a `HereditaryStratigraphicColumn` from a dict composed of
    builtin data types.
    """
    if "deposition_ranks" in records or "stratum_annotations" in records:
        raise NotImplementedError

    if get_hstrat_version() != records["hstrat_version"]:
        log_once_in_a_row(
            f"""col_from_records version mismatch, record is version {
                records['hstrat_version']
            } and software is version {
                get_hstrat_version()
            }"""
        )

    def load_stratum_ordered_store() -> HereditaryStratumOrderedStoreList:
        dummy_column = HereditaryStratigraphicColumn(
            stratum_retention_policy=policy_from_record(records["policy"]),
            stratum_differentia_bit_width=records["differentia_bit_width"],
        )
        store = HereditaryStratumOrderedStoreList()

        for differentia, deposition_rank, annotation in zip(
            unpack_differentiae(
                records["differentiae"],
                differentia_bit_width=records["differentia_bit_width"],
            ),
            records.get("stratum_deposition_ranks", it.repeat(None)),
            records.get("stratum_annotation", it.repeat(None)),
        ):
            store.DepositStratum(
                rank=deposition_rank,
                stratum=dummy_column._CreateStratum(
                    annotation=annotation,
                    differentia=differentia,
                    deposition_rank=deposition_rank,
                ),
            )
        return store

    return HereditaryStratigraphicColumn(
        stratum_retention_policy=policy_from_record(records["policy"]),
        stratum_differentia_bit_width=records["differentia_bit_width"],
        stratum_ordered_store=(
            load_stratum_ordered_store(),
            records["num_strata_deposited"],
        ),
    )


==> hstrat/hstrat/serialization/_col_to_dataframe.py <==
import pandas as pd

from ..genome_instrumentation import HereditaryStratigraphicColumn


def col_to_dataframe(column: HereditaryStratigraphicColumn) -> pd.DataFrame:
    """Create a pandas `DataFrame` with retained strata as rows."""
    records = [
        {
            "index": index,
            "rank": column.GetRankAtColumnIndex(index),
            "differentia": stratum.GetDifferentia(),
        }
        for index, stratum in enumerate(column.IterRetainedStrata())
    ]
    return pd.DataFrame.from_records(records).astype(int)


==> hstrat/hstrat/serialization/_col_to_records.py <==
import typing

from .._auxiliary_lib import get_hstrat_version
from ..genome_instrumentation import HereditaryStratigraphicColumn
from ._pack_differentiae import pack_differentiae


def col_to_records(column: HereditaryStratigraphicColumn) -> typing.Dict:
    """Serialize a `HereditaryStratigraphicColumn` to a dict composed of
    builtin types."""
    differentia_bit_width = column.GetStratumDifferentiaBitWidth()
    packed_differentiae = pack_differentiae(
        column.IterRetainedStrata(),
        differentia_bit_width,
    )

    policy = column._stratum_retention_policy
    spec = policy.GetSpec()
    res = {
        "policy_algo": spec.GetAlgoIdentifier(),
        "policy_spec": {
            k.lstrip("_"): v  # strip leading underscores on private members
            for k, v in spec.__dict__.items()
        },
        "policy": policy.GetEvalCtor(),
        "num_strata_deposited": column.GetNumStrataDeposited(),
        "differentiae": packed_differentiae,
        "differentia_bit_width": differentia_bit_width,
        "hstrat_version": get_hstrat_version(),
    }

    if not column._ShouldOmitStratumDepositionRank():
        res["stratum_deposition_ranks"] = [
            stratum.GetDepositionRank()
            for stratum in column.IterRetainedStrata()
        ]

    if column.HasAnyAnnotations():
        res["stratum_annotations"] = [
            stratum.GetAnnotation() for stratum in column.IterRetainedStrata()
        ]

    return res


==> hstrat/hstrat/serialization/_col_to_specimen.py <==
import numpy as np
import pandas as pd

from .._auxiliary_lib import numpy_fromiter_polyfill
from ..frozen_instrumentation import HereditaryStratigraphicSpecimen
from ..genome_instrumentation import HereditaryStratigraphicColumn


def col_to_specimen(
    column: HereditaryStratigraphicColumn,
) -> HereditaryStratigraphicSpecimen:
    """Create a postprocessing representation of the differentia retained
    by an extant HereditaryStratigraphicColumn, indexed by deposition rank."""
    differentia = numpy_fromiter_polyfill(
        column.IterRetainedDifferentia(),
        dtype=np.min_scalar_type(
            2 ** column.GetStratumDifferentiaBitWidth() - 1
        ),
    )
    ranks = numpy_fromiter_polyfill(
        column.IterRetainedRanks(),
        dtype=np.min_scalar_type(column.GetNumStrataDeposited() - 1),
    )

    return HereditaryStratigraphicSpecimen(
        stratum_differentia_series=pd.Series(data=differentia, index=ranks),
        stratum_differentia_bit_width=column.GetStratumDifferentiaBitWidth(),
    )


==> hstrat/hstrat/serialization/_impl/_col_records_from_pop_records.py <==
import copy
import typing


def col_records_from_pop_records(
    pop_records: typing.Dict,
    mutate: bool = False,
) -> typing.Iterator[typing.Dict]:
    """Generate column records from a dictionary of builtin types representing
    a serialized population of `HereditaryStratigraphicColumn`s.

    Parameters
    ----------
    pop_records : dict
        A dictionary containing the serialized population data. It must have a
        'columns' field, which is a list of dictionaries representing the
        columns.

        Other common fields will be propagated into individual column entries.
    mutate : bool, default False
        Are side effects on the input argument `pop_records` allowed?

    Yields
    ------
    dict
        Dictionariew of builtin types representing individual column records.
    """
    col_records = pop_records["columns"]

    if not mutate:
        col_records = copy.deepcopy(col_records)

    for col_record in col_records:
        for common_field in (
            "policy",
            "policy_algo",
            "policy_spec",
            "differentia_bit_width",
            "hstrat_version",
        ):
            col_record[common_field] = pop_records[common_field]
        yield col_record


==> hstrat/hstrat/serialization/_impl/_policy_from_record.py <==
import typing


def policy_from_record(policy_record: str) -> typing.Any:
    """Parse a policy record string and return the corresponding policy object."""
    from ...stratum_retention_strategy import (  # noqa
        stratum_retention_algorithms as hstrat,
    )

    _ = hstrat  # mark as used to prevent autoflake purge
    return eval(policy_record)  # noqa


==> hstrat/hstrat/serialization/_pack_differentiae.py <==
from base64 import b64encode
import sys
import typing

from bitarray import util as bitarray_util
import numpy as np

from .._auxiliary_lib import iter_slices, zip_strict
from ..genome_instrumentation import HereditaryStratum


def _make_buffer_bitarray(
    strata: typing.Iterable[HereditaryStratum],
    differentia_bit_width: int,
) -> typing.ByteString:
    try:
        len(strata)
    except TypeError:
        strata = [*strata]

    needs_header = bool(differentia_bit_width % 8)
    buffer_size = 8 * needs_header + len(strata) * differentia_bit_width
    buffer = bitarray_util.zeros(buffer_size)

    # use first byte to tell how many padding bits if any are required
    if needs_header:
        num_jagged_bits = len(buffer) % 8
        num_padding_bits = (8 - num_jagged_bits) % 8
        header = bitarray_util.int2ba(
            num_padding_bits,
            length=8,
        )
        buffer[:8] |= header

    for slice_, stratum in zip_strict(
        iter_slices(len(buffer), differentia_bit_width, needs_header * 8),
        strata,
    ):
        buffer[slice_] |= bitarray_util.int2ba(
            stratum.GetDifferentia(), length=differentia_bit_width
        )

    return buffer


def _make_buffer_numpy(
    strata: typing.Iterable[HereditaryStratum],
    differentia_bit_width: int,
) -> typing.ByteString:
    buffer = np.fromiter(
        (s.GetDifferentia() for s in strata),
        dtype=eval(f"np.uint{differentia_bit_width}"),
    )
    if {
        ">": "big",
        "<": "little",
        "=": sys.byteorder,
        "|": "not applicable",
    }[buffer.dtype.byteorder] == "little":
        buffer.byteswap(inplace=True)
    return buffer


def _make_buffer(
    strata: typing.Iterable[HereditaryStratum],
    differentia_bit_width: int,
) -> typing.ByteString:
    strata = [*strata]
    if differentia_bit_width in (8, 16, 32, 64):
        return _make_buffer_numpy(strata, differentia_bit_width)
    else:
        return _make_buffer_bitarray(strata, differentia_bit_width)


def pack_differentiae(
    strata: typing.Iterable[HereditaryStratum],
    differentia_bit_width: int,
) -> str:
    """Pack a sequence of differentiae together into a compact
    representation.

    Returns a string with base 64 encoded concatenation of diffferentiae.
    If `differentia_bit_width` is not an even byte multiple, the first encoded
    byte tells how many empty padding bits, if any, were placed at the end of
    the concatenation in order to align the bitstring end to byte boundaries.
    """

    buffer = _make_buffer(strata, differentia_bit_width)

    encoded_bytes = b64encode(buffer.tobytes())

    encoded_str = encoded_bytes.decode()
    return encoded_str


==> hstrat/hstrat/serialization/_pop_from_records.py <==
import typing

from ..genome_instrumentation import HereditaryStratigraphicColumn
from ._col_from_records import col_from_records
from ._impl import col_records_from_pop_records


def pop_from_records(
    records: typing.Dict,
    progress_wrap: typing.Callable = lambda x: x,
    mutate: bool = False,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Deserialize a sequence of `HereditaryStratigraphicColumn`s from a dict
    composed of builtin types.

    Parameters
    ----------
    records : dict
        Data to deserialize.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.
    mutate : bool, default False
        Are side effects on the input argument `records` allowed?

    Returns
    -------
    population : List[HereditaryStratigraphicColumn]
        Deserialized population of HereditaryStratigraphicColumns.
    """

    col_records = col_records_from_pop_records(records, mutate=mutate)

    return [
        col_from_records(col_record)
        for col_record in progress_wrap(col_records)
    ]


==> hstrat/hstrat/serialization/_pop_to_assemblage.py <==
import typing

from ..frozen_instrumentation import HereditaryStratigraphicAssemblage
from ..genome_instrumentation import HereditaryStratigraphicColumn
from ._col_to_specimen import col_to_specimen


def pop_to_assemblage(
    columns: typing.Iterable[HereditaryStratigraphicColumn],
    progress_wrap: typing.Callable = lambda x: x,
) -> HereditaryStratigraphicAssemblage:
    """Create a postprocessing representation of the differentia retained
    by a collection of HereditaryStratigraphicColumns.

    Parameters
    ----------
    columns : iterable of HereditaryStratigraphicColumn
        Data to serialize.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.
    """
    return HereditaryStratigraphicAssemblage(
        map(col_to_specimen, progress_wrap(columns))
    )


==> hstrat/hstrat/serialization/_pop_to_dataframe.py <==
import itertools as it
import typing

import pandas as pd

from ..genome_instrumentation import HereditaryStratigraphicColumn
from ._col_to_dataframe import col_to_dataframe


def pop_to_dataframe(
    columns: typing.Iterable[HereditaryStratigraphicColumn],
    progress_wrap: typing.Callable = lambda x: x,
) -> pd.DataFrame:
    """Create a pandas `DataFrame` summarizing several columns, with retained
    strata as rows.

    Parameters
    ----------
    columns : iterable of HereditaryStratigraphicColumn
        Data to serialize.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.
    """
    return (
        pd.concat(
            map(col_to_dataframe, progress_wrap(columns)),
            keys=it.count(),  # create multiindex, with outer as column id
        )
        .reset_index(  # drop original row-level index
            level=1,
            drop=True,
        )
        .rename_axis(  # set name for column id index
            ["column"],
        )
        .reset_index()
    )


==> hstrat/hstrat/serialization/_pop_to_records.py <==
import typing

from iterpop import iterpop as ip

from ..genome_instrumentation import HereditaryStratigraphicColumn
from ._col_to_records import col_to_records


def pop_to_records(
    columns: typing.Iterable[HereditaryStratigraphicColumn],
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.Dict:
    """Serialize a sequence of `HereditaryStratigraphicColumn`s to a dict
    composed of builtin types.

    Parameters
    ----------
    columns : iterable of HereditaryStratigraphicColumn
        Data to serialize.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.
    """
    col_records = [col_to_records(column) for column in progress_wrap(columns)]

    res = {}
    for common_field in (
        "policy",
        "policy_algo",
        "policy_spec",
        "differentia_bit_width",
        "hstrat_version",
    ):
        res[common_field] = ip.pourhomogeneous(
            col_record.pop(common_field) for col_record in col_records
        )

    res["columns"] = col_records

    return res


==> hstrat/hstrat/serialization/_specimen_from_records.py <==
import typing

import numpy as np
import pandas as pd

from .._auxiliary_lib import (
    get_hstrat_version,
    log_once_in_a_row,
    numpy_fromiter_polyfill,
)
from ..frozen_instrumentation import HereditaryStratigraphicSpecimen
from ._impl import policy_from_record
from ._unpack_differentiae import unpack_differentiae


def specimen_from_records(
    records: typing.Dict,
) -> HereditaryStratigraphicSpecimen:
    """Deserialize a `HereditaryStratigraphicSpecimen` from a dict composed of
    builtin data types.

    See Also
    --------
    HereditaryStratigraphicSpecimen
        Postprocessing representation of the differentia retained
        by an extant HereditaryStratigraphicColumn, indexed by deposition rank.
    """
    if "deposition_ranks" in records:
        raise NotImplementedError

    if get_hstrat_version() != records["hstrat_version"]:
        log_once_in_a_row(
            f"""specimen_from_records version mismatch, record is version {
                records['hstrat_version']
            } and software is version {
                get_hstrat_version()
            }"""
        )

    policy = policy_from_record(records["policy"])
    differentia = numpy_fromiter_polyfill(
        unpack_differentiae(
            records["differentiae"],
            differentia_bit_width=records["differentia_bit_width"],
        ),
        dtype=np.min_scalar_type(2 ** records["differentia_bit_width"] - 1),
    )
    ranks = numpy_fromiter_polyfill(
        policy.IterRetainedRanks(records["num_strata_deposited"]),
        dtype=np.min_scalar_type(records["num_strata_deposited"] - 1),
    )
    return HereditaryStratigraphicSpecimen(
        pd.Series(data=differentia, index=ranks),
        records["differentia_bit_width"],
    )


==> hstrat/hstrat/serialization/_unassemblage_from_records.py <==
import typing

from ..frozen_instrumentation import HereditaryStratigraphicSpecimen
from ._impl import col_records_from_pop_records
from ._specimen_from_records import specimen_from_records


def unassemblage_from_records(
    records: typing.Dict,
    progress_wrap: typing.Callable = lambda x: x,
    mutate: bool = False,
) -> typing.List[HereditaryStratigraphicSpecimen]:
    """Deserialize a population of `HereditaryStratigraphicColumn`s into a
    list of `HereditaryStratigraphiSpecimen` from a dict composed of builtin
    types.

    Parameters
    ----------
    records : dict
        Data to deserialize.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.
    mutate : bool, default False
        Are side effects on the input argument `records` allowed?

    See Also
    --------
    HereditaryStratigraphicSpecimen
        Postprocessing representation of the differentia retained by an extant
        HereditaryStratigraphicColumn, indexed by deposition rank.
    HereditaryStratigraphicAssemblage
        A collection of HereditaryStratigraphicSpecimens, padded to include
        entries for all ranks retained by any specimen within the assemblage.
    """

    col_records = col_records_from_pop_records(records, mutate=mutate)

    return [
        specimen_from_records(col_record)
        for col_record in progress_wrap(col_records)
    ]


==> hstrat/hstrat/serialization/_unpack_differentiae.py <==
from base64 import b64decode
import typing

from bitstring import BitArray
import numpy as np

from .._auxiliary_lib import iter_chunks


def _numpy_unpack_differentiae(
    _bytes: bytes, differentia_bit_width: int
) -> typing.Iterator[int]:
    # numpy dtypes can be composed of various attributes
    # in this case, we want our type to be big-endian (>),
    # and to be composed of `num_bytes` unsigned ints (u).
    # for more info, see https://numpy.org/doc/stable/reference/generated/numpy.dtype.html
    num_bytes = differentia_bit_width // 8
    dt = np.dtype(f">u{num_bytes}")
    yield from np.frombuffer(_bytes, dtype=dt)


def _bitarray_unpack_differentiae(
    _bytes: bytes, differentia_bit_width: int
) -> typing.Iterator[int]:
    bits = BitArray(bytes=_bytes)
    num_padding_bits = bits[:8].uint
    if num_padding_bits:
        valid_bits = bits[8:-num_padding_bits]
    else:
        valid_bits = bits[8:]

    assert len(valid_bits) % differentia_bit_width == 0

    for chunk in iter_chunks(valid_bits, differentia_bit_width):
        yield chunk.uint


def unpack_differentiae(
    packed_differentiae: str,
    differentia_bit_width: int,
) -> typing.Iterator[int]:
    """Unpack a compact, concatenated base 64 representation into
    a sequence with each element represented as a distinct integer."""
    _bytes = b64decode(packed_differentiae)

    if differentia_bit_width in [8, 16, 32, 64]:
        # bit width is a multiple of 8 -- no padding required
        yield from _numpy_unpack_differentiae(_bytes, differentia_bit_width)
    else:
        # padding bits are possible, first byte tells how many are required
        yield from _bitarray_unpack_differentiae(_bytes, differentia_bit_width)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_detail/_PolicyCouplerBase.py <==
class PolicyCouplerBase:
    """Dummy class to faciliate recognition of instantiations of the
    PolicyCoupler class across different calls to the PolicyCoupler factory."""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_detail/_PolicyCouplerFactory.py <==
import typing

import opytional as opyt

from .._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
    CalcMrcaUncertaintyAbsUpperBoundWorstCase,
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
    CalcMrcaUncertaintyRelUpperBoundWorstCase,
    CalcNumStrataRetainedUpperBoundWorstCase,
)
from ._PolicyCouplerBase import PolicyCouplerBase
from ._PolicySpecBase import PolicySpecBase
from ._UnsatisfiableParameterizationRequestError import (
    UnsatisfiableParameterizationRequestError,
)


class _CurryPolicy:
    """Helper class to enable the policy coupler to insert itself as the
    first argument to calls to implementation functors."""

    _policy: PolicyCouplerBase
    _ftor: typing.Callable

    def __init__(
        self: "_CurryPolicy",
        policy: PolicyCouplerBase,
        ftor: typing.Callable,
    ) -> None:
        self._policy = policy
        self._ftor = ftor

    def __eq__(self: "_CurryPolicy", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (
            # don't compare policy to prevent infinite recursion
            self._ftor
            == other._ftor,
        )

    def __call__(self: "_CurryPolicy", *args, **kwargs) -> typing.Any:
        return self._ftor(self._policy, *args, **kwargs)


_ftor_type = typing.Type[typing.Callable]


def PolicyCouplerFactory(
    *,
    policy_spec_t: typing.Type,
    # enactment
    gen_drop_ranks_ftor_t: _ftor_type,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t: _ftor_type = CalcMrcaUncertaintyAbsUpperBoundWorstCase,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t: _ftor_type = CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t: _ftor_type = CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t: _ftor_type = CalcMrcaUncertaintyRelUpperBoundWorstCase,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t: _ftor_type = CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t: _ftor_type = CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
    calc_num_strata_retained_upper_bound_ftor_t: _ftor_type = CalcNumStrataRetainedUpperBoundWorstCase,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t: typing.Optional[_ftor_type] = None,
    calc_mrca_uncertainty_rel_exact_ftor_t: typing.Optional[_ftor_type] = None,
    calc_num_strata_retained_exact_ftor_t: typing.Optional[_ftor_type] = None,
    calc_rank_at_column_index_ftor_t: typing.Optional[_ftor_type] = None,
    iter_retained_ranks_ftor_t: typing.Optional[_ftor_type] = None,
) -> typing.Type[typing.Callable]:
    """Joins policy implementation functors into a single class that can be
    instantiated with particular policy specification parameters."""
    policy_spec_t_ = policy_spec_t

    class PolicyCoupler(
        PolicyCouplerBase,
    ):
        """Instantiate policy implementation for particular policy
        specification parameters."""

        _policy_spec: policy_spec_t_

        # invariants
        CalcMrcaUncertaintyAbsUpperBound: typing.Callable
        CalcMrcaUncertaintyAbsUpperBoundPessimalRank: typing.Callable
        CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank: typing.Callable
        CalcMrcaUncertaintyRelUpperBound: typing.Callable
        CalcMrcaUncertaintyRelUpperBoundAtPessimalRank: typing.Callable
        CalcMrcaUncertaintyRelUpperBoundPessimalRank: typing.Callable
        CalcNumStrataRetainedUpperBound: typing.Callable

        # scrying
        CalcMrcaUncertaintyAbsExact: typing.Optional[typing.Callable]
        CalcMrcaUncertaintyRelExact: typing.Optional[typing.Callable]
        CalcNumStrataRetainedExact: typing.Optional[typing.Callable]
        CalcRankAtColumnIndex: typing.Optional[typing.Callable]
        IterRetainedRanks: typing.Optional[typing.Callable]

        # enactment
        GenDropRanks: typing.Callable

        policy_spec_t: typing.Type = policy_spec_t_

        def __init__(
            self: "PolicyCoupler",
            *args,
            parameterizer: typing.Optional[
                typing.Callable[[typing.Type], typing.Optional[PolicySpecBase]]
            ] = None,
            policy_spec: typing.Optional[PolicySpecBase] = None,
            **kwargs,
        ):
            """Construct a PolicyCoupler instance.

            If policy_spec is not provided, all arguments are forwarded to
            policy spec initializer.
            """
            if policy_spec is not None:
                assert len(args) == len(kwargs) == 0
                assert parameterizer is None
                self._policy_spec = policy_spec
            elif parameterizer is not None:
                assert len(args) == len(kwargs) == 0
                assert policy_spec is None
                maybe_policy_spec = parameterizer(type(self))
                if maybe_policy_spec is None:
                    raise UnsatisfiableParameterizationRequestError(
                        repr(type(self)),
                        repr(parameterizer),
                    )
                else:
                    self._policy_spec = maybe_policy_spec
            else:
                assert parameterizer is None
                assert policy_spec is None
                self._policy_spec = policy_spec_t_(*args, **kwargs)

            # enactment
            self.GenDropRanks = _CurryPolicy(
                self,
                gen_drop_ranks_ftor_t(self._policy_spec),
            )

            # invariants
            self.CalcMrcaUncertaintyAbsUpperBound = _CurryPolicy(
                self,
                calc_mrca_uncertainty_abs_upper_bound_ftor_t(
                    self._policy_spec
                ),
            )
            self.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank = _CurryPolicy(
                self,
                calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t(
                    self._policy_spec,
                ),
            )
            self.CalcMrcaUncertaintyAbsUpperBoundPessimalRank = _CurryPolicy(
                self,
                calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t(
                    self._policy_spec,
                ),
            )
            self.CalcMrcaUncertaintyRelUpperBound = _CurryPolicy(
                self,
                calc_mrca_uncertainty_rel_upper_bound_ftor_t(
                    self._policy_spec
                ),
            )
            self.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank = _CurryPolicy(
                self,
                calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t(
                    self._policy_spec
                ),
            )
            self.CalcMrcaUncertaintyRelUpperBoundPessimalRank = _CurryPolicy(
                self,
                calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t(
                    self._policy_spec
                ),
            )
            self.CalcNumStrataRetainedUpperBound = _CurryPolicy(
                self,
                calc_num_strata_retained_upper_bound_ftor_t(self._policy_spec),
            )

            # scrying
            self.CalcMrcaUncertaintyAbsExact = opyt.apply_if(
                calc_mrca_uncertainty_abs_exact_ftor_t,
                lambda x: _CurryPolicy(self, x(self._policy_spec)),
            )
            self.CalcMrcaUncertaintyRelExact = opyt.apply_if(
                calc_mrca_uncertainty_rel_exact_ftor_t,
                lambda x: _CurryPolicy(self, x(self._policy_spec)),
            )
            self.CalcNumStrataRetainedExact = opyt.apply_if(
                calc_num_strata_retained_exact_ftor_t,
                lambda x: _CurryPolicy(self, x(self._policy_spec)),
            )
            self.CalcRankAtColumnIndex = opyt.apply_if(
                calc_rank_at_column_index_ftor_t,
                lambda x: _CurryPolicy(self, x(self._policy_spec)),
            )
            self.IterRetainedRanks = opyt.apply_if(
                iter_retained_ranks_ftor_t,
                lambda x: _CurryPolicy(self, x(self._policy_spec)),
            )

        def __eq__(
            self: "PolicyCoupler",
            other: typing.Any,
        ) -> bool:
            if issubclass(
                other.__class__,
                PolicyCouplerBase,
            ):
                return (
                    self._policy_spec,
                    self.GenDropRanks,
                    self.CalcMrcaUncertaintyAbsUpperBound,
                    self.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
                    self.CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
                    self.CalcMrcaUncertaintyRelUpperBound,
                    self.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
                    self.CalcMrcaUncertaintyRelUpperBoundPessimalRank,
                    self.CalcNumStrataRetainedUpperBound,
                    self.CalcMrcaUncertaintyAbsExact,
                    self.CalcMrcaUncertaintyRelExact,
                    self.CalcNumStrataRetainedExact,
                    self.CalcRankAtColumnIndex,
                    self.IterRetainedRanks,
                ) == (
                    other._policy_spec,
                    other.GenDropRanks,
                    other.CalcMrcaUncertaintyAbsUpperBound,
                    other.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
                    other.CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
                    other.CalcMrcaUncertaintyRelUpperBound,
                    other.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
                    other.CalcMrcaUncertaintyRelUpperBoundPessimalRank,
                    other.CalcNumStrataRetainedUpperBound,
                    other.CalcMrcaUncertaintyAbsExact,
                    other.CalcMrcaUncertaintyRelExact,
                    other.CalcNumStrataRetainedExact,
                    other.CalcRankAtColumnIndex,
                    other.IterRetainedRanks,
                )
            else:
                return False

        def __hash__(self: "PolicyCoupler") -> int:
            """Hash object instance."""
            return hash(self._policy_spec)

        def __repr__(self: "PolicyCoupler") -> str:
            return f"""{
                self._policy_spec.GetAlgoIdentifier()
            }.{
                PolicyCoupler.__qualname__
            }(policy_spec={
                self._policy_spec
            !r})"""

        def __str__(self: "PolicyCoupler") -> str:
            return str(self._policy_spec)

        def GetEvalCtor(self: "PolicyCoupler") -> str:
            return f"""hstrat.{
                self._policy_spec.GetAlgoIdentifier()
            }.Policy(policy_spec={
                self._policy_spec.GetEvalCtor()
            })"""

        def GetSpec(self: "PolicyCoupler") -> policy_spec_t_:
            """Get policy's parameter specification."""
            return self._policy_spec

        def WithoutCalcRankAtColumnIndex(
            self: "PolicyCoupler",
        ) -> "PolicyCoupler":
            """Make a copy of this policy instance with CalcRankAtColumnIndex
            disabled.

            Useful to prevent optimization-out of strata rank number storage in
            a stratum ordered store backing a hereditary stratigraphic column.
            """
            type_ = PolicyCouplerFactory(
                policy_spec_t=policy_spec_t_,
                # enactment
                gen_drop_ranks_ftor_t=gen_drop_ranks_ftor_t,
                # invariants
                calc_mrca_uncertainty_abs_upper_bound_ftor_t=calc_mrca_uncertainty_abs_upper_bound_ftor_t,
                calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t,
                calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t,
                calc_mrca_uncertainty_rel_upper_bound_ftor_t=calc_mrca_uncertainty_rel_upper_bound_ftor_t,
                calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t,
                calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t,
                calc_num_strata_retained_upper_bound_ftor_t=calc_num_strata_retained_upper_bound_ftor_t,
                # scrying
                calc_mrca_uncertainty_abs_exact_ftor_t=calc_mrca_uncertainty_abs_exact_ftor_t,
                calc_mrca_uncertainty_rel_exact_ftor_t=calc_mrca_uncertainty_rel_exact_ftor_t,
                calc_num_strata_retained_exact_ftor_t=calc_num_strata_retained_exact_ftor_t,
                calc_rank_at_column_index_ftor_t=None,
                iter_retained_ranks_ftor_t=iter_retained_ranks_ftor_t,
            )

            # propagate any glossing over over implementation details
            type_.__module__ = PolicyCoupler.__module__
            type_.__name__ = PolicyCoupler.__name__
            type_.__qualname__ = PolicyCoupler.__qualname__

            return type_(
                policy_spec=self._policy_spec,
            )

    return PolicyCoupler


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_detail/_PolicySpecBase.py <==
class PolicySpecBase:
    """Dummy class to faciliate recognition of PolicySpec classes."""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_detail/_UnsatisfiableParameterizationRequestError.py <==
class UnsatisfiableParameterizationRequestError(ValueError):
    """Raised when parameter with required properties cannot be found.

    May be due to inexistance of satisfactory parameter or due to violation of
    assumed monotonic relationship between parameter and focal property.
    """


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank:
    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate absolute MRCA uncertainty at pessimal rank."""
        pessimal_rank = policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )

        return policy.CalcMrcaUncertaintyAbsUpperBound(
            first_num_strata_deposited,
            second_num_strata_deposited,
            pessimal_rank,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce:
    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate pessimal rank for upper bound on absolute MRCA
        uncertainty by brute force."""
        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )

        if least_num_strata_deposited == 0:
            return 0

        pessimal_rank = max(
            (
                (
                    r,
                    policy.CalcMrcaUncertaintyAbsUpperBound(
                        first_num_strata_deposited,
                        second_num_strata_deposited,
                        r,
                    ),
                )
                for r in range(least_num_strata_deposited)
            ),
            key=lambda tup: tup[1],
        )[0]

        return pessimal_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcMrcaUncertaintyAbsUpperBoundWorstCase.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class CalcMrcaUncertaintyAbsUpperBoundWorstCase:
    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundWorstCase",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundWorstCase",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundWorstCase",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """At most, how much absolute uncertainty to estimate rank of MRCA?
        Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        # assumes (required) retention of rank 0 and last rank
        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        if actual_rank_of_mrca == least_num_strata_deposited - 1:
            return 0
        else:
            return max(least_num_strata_deposited - 2, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcMrcaUncertaintyRelExactFromAbs.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class CalcMrcaUncertaintyRelExactFromAbs:
    def __init__(
        self: "CalcMrcaUncertaintyRelExactFromAbs",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelExactFromAbs",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelExactFromAbs",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much absolute uncertainty to estimate rank of MRCA?
        Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        if (
            first_num_strata_deposited <= 2
            or second_num_strata_deposited <= 2
            or actual_rank_of_mrca
            in (
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
        ):
            return 0.0

        uncertainty_abs_exact = policy.CalcMrcaUncertaintyAbsExact(
            first_num_strata_deposited,
            second_num_strata_deposited,
            actual_rank_of_mrca,
        )

        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        least_recency = least_last_rank - actual_rank_of_mrca

        return uncertainty_abs_exact / least_recency


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank:
    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundAtPessimalRank",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundAtPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundAtPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> float:
        """Calculate relative MRCA uncertainty at pessimal rank."""
        pessimal_rank = policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )

        return policy.CalcMrcaUncertaintyRelUpperBound(
            first_num_strata_deposited,
            second_num_strata_deposited,
            pessimal_rank,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce:
    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate pessimal rank for upper bound on absolute MRCA
        uncertainty by brute force."""
        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )

        if least_num_strata_deposited == 0:
            return 0

        pessimal_rank = max(
            (
                (
                    r,
                    policy.CalcMrcaUncertaintyRelUpperBound(
                        first_num_strata_deposited,
                        second_num_strata_deposited,
                        r,
                    ),
                )
                for r in range(least_num_strata_deposited)
            ),
            key=lambda tup: tup[1],
        )[0]

        return pessimal_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcMrcaUncertaintyRelUpperBoundWorstCase.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase
from ._CalcMrcaUncertaintyAbsUpperBoundWorstCase import (
    CalcMrcaUncertaintyAbsUpperBoundWorstCase,
)


class CalcMrcaUncertaintyRelUpperBoundWorstCase:
    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundWorstCase",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundWorstCase",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundWorstCase",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much uncertainty to relative estimate rank of MRCA?
        Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        if 0 in (first_num_strata_deposited, second_num_strata_deposited):
            return 0.0

        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )

        # conservatively normalize by smallest ranks since mrca
        min_ranks_since_mrca = least_last_rank - actual_rank_of_mrca
        worst_abs_uncertainty = CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
            policy,
            first_num_strata_deposited,
            second_num_strata_deposited,
            actual_rank_of_mrca,
        )

        if min_ranks_since_mrca == 0:
            return 0.0
        else:
            return worst_abs_uncertainty / min_ranks_since_mrca


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_CalcNumStrataRetainedUpperBoundWorstCase.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class CalcNumStrataRetainedUpperBoundWorstCase:
    def __init__(
        self: "CalcNumStrataRetainedUpperBoundWorstCase",
        policy_spec: typing.Optional[typing.Any] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBoundWorstCase",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBoundWorstCase",
        policy: typing.Optional[PolicyCouplerBase],
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited? Inclusive."""
        return num_strata_deposited


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/_impl/_GenDropRanksFromPredKeepRank.py <==
import typing

from .._detail._PolicyCouplerBase import PolicyCouplerBase


class _GenDropRanksFromPredKeepRankBase:
    """Dummy class to faciliate recognition of instantiations of the
    GenDropRanksFromPredKeepRank class across different calls to
    the GenDropRanksFromPredKeepRank factory."""


def GenDropRanksFromPredKeepRank(
    predicate: typing.Type[typing.Callable],
) -> typing.Type[typing.Callable]:
    """Factory method to generate a stratum retention condemner functor from a
    stratum retention predicate functor.

    Parameters
    ----------
    predicate : callable
        Callable specifying whether a stratum with deposition rank r should be
        retained within the hereditary stratigraphic column after n strata have
        been deposited.

    Returns
    -------
    condemner : callable
        Functor that enacts the predicate's stratum retention policy by
        specifying the set of strata ranks that should be purged from a
        hereditary stratigraphic column when the nth stratum is deposited.
    """

    class GenDropRanksFromPredKeepRank(
        _GenDropRanksFromPredKeepRankBase,
    ):
        """Functor that wraps a stratum retention predicate functor to
        operate as a stratum retention condemner."""

        _predicate: typing.Callable

        def __init__(self: "GenDropRanksFromPredKeepRank", *args, **kwargs):
            """Construct the functor.

            Arguments are forwarded to predicate constructor.
            """
            self._predicate = predicate(*args, **kwargs)

        def __call__(
            self: "GenDropRanksFromPredKeepRank",
            policy: PolicyCouplerBase,
            num_stratum_depositions_completed: int,
            retained_ranks: typing.Iterable[int],
        ) -> typing.Iterator[int]:
            def should_retain(stratum_rank: int) -> bool:
                """Should the rth stratum rank be retained?

                Asserts retention requirements are respected by predicate.
                """
                res = self._predicate(
                    policy,
                    stratum_rank=stratum_rank,
                    num_stratum_depositions_completed=num_stratum_depositions_completed,
                )
                # predicate must *always* retain the initial and latest strata
                if stratum_rank in (0, num_stratum_depositions_completed):
                    assert res
                return res

            for rank in retained_ranks:
                if not should_retain(rank):
                    yield rank
            return

        def __eq__(
            self: "GenDropRanksFromPredKeepRank",
            other: typing.Any,
        ) -> bool:
            """Compare for value-wise equality."""
            # account for possible distinct instantiations of the
            # GenDropRanksFromPredKeepRank class across calls to the
            # GenDropRanksFromPredKeepRank factory
            if issubclass(
                other.__class__,
                _GenDropRanksFromPredKeepRankBase,
            ):
                return self._predicate == other._predicate
            else:
                return False

    return GenDropRanksFromPredKeepRank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    _depth_proportional_resolution: int

    def __init__(
        self: "PolicySpec",
        depth_proportional_resolution: int,
    ):
        """Construct the policy spec.

        Parameters
        ----------
        depth_proportional_resolution : int
            The desired minimum number of intervals for the rank of the MRCA to
            be able to be distinguished between. The uncertainty of MRCA
            rank estimates provided under the depth-proportional resolution
            policy will scale as total number of strata deposited divided by
            depth_proportional_resolution.
        """
        assert depth_proportional_resolution > 0
        self._depth_proportional_resolution = depth_proportional_resolution

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (
            self._depth_proportional_resolution,
        ) == (other._depth_proportional_resolution,)

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(depth_proportional_resolution={
            self._depth_proportional_resolution
        })"""

    def __str__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoTitle()
        } (resolution: {
            self._depth_proportional_resolution
        })"""

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    def GetDepthProportionalResolution(self: "PolicySpec") -> int:
        return self._depth_proportional_resolution

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Depth-proportional Resolution Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec
from ..._impl import calc_provided_uncertainty


class _PredKeepRank:
    """Functor to implement the depth-proportional resolution stratum retention
    policy, for use with HereditaryStratigraphicColumn.

    This functor enacts the depth-proportional resolution policy by specifying
    the set of strata ranks that should be purged from a hereditary
    stratigraphic column when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        depth_proportional_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            depth-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()
        guaranteed_resolution = spec.GetDepthProportionalResolution()

        # easy edge cases we must always retain
        if (
            # always retain newest stratum
            stratum_rank == num_stratum_depositions_completed
            # retain all strata until more than num_intervals are deposited
            or num_stratum_depositions_completed < guaranteed_resolution
        ):
            return True

        # +1 because of in-progress deposition
        provided_uncertainty = calc_provided_uncertainty(
            guaranteed_resolution,
            num_stratum_depositions_completed + 1,
        )
        return stratum_rank % provided_uncertainty == 0


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec
from ..._impl import calc_provided_uncertainty


class GenDropRanks:
    """Functor to implement the depth-proportional resolution stratum retention
    policy, for use with HereditaryStratigraphicColumn.

    This functor enacts the depth-proportional resolution policy by specifying
    the set of strata ranks that should be purged from a hereditary
    stratigraphic column when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        depth_proportional_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            depth-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()
        resolution = spec.GetDepthProportionalResolution()

        # until sufficient strata have been deposited to reach target resolution
        # don't remove any strata
        if num_stratum_depositions_completed <= resolution:
            return

        # newest stratum is in-progress deposition
        # that will occupy rank num_stratum_depositions_completed
        second_newest_stratum_rank = num_stratum_depositions_completed - 1
        # +1's because of in-progress deposition
        # _calc_provided_uncertainty is from super class
        cur_provided_uncertainty = calc_provided_uncertainty(
            resolution,
            num_stratum_depositions_completed + 1,
        )
        prev_provided_uncertainty = calc_provided_uncertainty(
            resolution,
            num_stratum_depositions_completed + 1 - 1,
        )
        if cur_provided_uncertainty != prev_provided_uncertainty:
            # we just passed the threshold where the spacing between retained
            # strata could be doubled without violating our resolution guarantee
            # clean up no-longer-needed strata that bisect
            # cur_provided_uncertainty intervals
            assert prev_provided_uncertainty * 2 == cur_provided_uncertainty
            yield from range(
                prev_provided_uncertainty,
                second_newest_stratum_rank,
                cur_provided_uncertainty,
            )

        if second_newest_stratum_rank % cur_provided_uncertainty:
            # we always keep the newest stratum
            # but unless the now-second-newest stratum is needed as a waypoint
            # of the cur_provided_uncertainty intervals, get rid of it
            yield second_newest_stratum_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_impl/_calc_provided_uncertainty.py <==
def calc_provided_uncertainty(
    depth_proportional_resolution: int,
    num_stratum_depositions_completed: int,
) -> int:
    """After n strata have been deposited, how many ranks are spaced between
    retained strata?

    Note that the returned value actually corresponds to one more than the
    uncertainty with respect to calculating MRCA supposing two identically
    distributed columns. For example a return value of 1 corresponds to strata
    retained at every rank, so the rank of the MRCA can be determined with 0
    uncertainty.
    """
    guaranteed_resolution = depth_proportional_resolution
    max_uncertainty = (
        num_stratum_depositions_completed // guaranteed_resolution
    )

    # round down to lower or equal power of 2
    # cast to int to make robust to numpy.int32, numpy.int64, etc.
    provided_uncertainty_exp = int(max_uncertainty // 2).bit_length()
    provided_uncertainty = 2**provided_uncertainty_exp
    return provided_uncertainty


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """At most, how much absolute uncertainty to estimate rank of MRCA?
        Inclusive."""
        spec = policy.GetSpec()

        res = (
            max(
                first_num_strata_deposited,
                second_num_strata_deposited,
            )
            // spec.GetDepthProportionalResolution()
        )

        return min(
            res,
            CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much relative uncertainty to estimate rank of MRCA? Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        if (
            first_num_strata_deposited <= 2
            or second_num_strata_deposited <= 2
            or actual_rank_of_mrca
            in (
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
        ):
            return 0.0

        abs_upper_bound = policy.CalcMrcaUncertaintyAbsUpperBound(
            first_num_strata_deposited,
            second_num_strata_deposited,
            actual_rank_of_mrca,
        )

        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        least_recency = (
            least_last_rank - actual_rank_of_mrca
            if actual_rank_of_mrca is not None
            else 1
        )

        res = abs_upper_bound / least_recency

        # tighten to worst-possible case given number of strata deposited
        return min(
            res,
            CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited? Inclusive."""
        spec = policy.GetSpec()

        return min(
            spec.GetDepthProportionalResolution() * 2 + 1,
            num_strata_deposited,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        least_last_rank = least_num_strata_deposited - 1

        uncertainty = calc_provided_uncertainty(
            spec.GetDepthProportionalResolution(),
            least_num_strata_deposited,
        )

        # mrca at very last rank
        if actual_rank_of_mrca == least_last_rank:
            return 0
        # haven't added enough ranks to hit resolution
        elif least_last_rank < uncertainty:
            return least_last_rank - 1
        # mrca between last regularly-spaced rank and tail rank
        elif actual_rank_of_mrca >= (
            least_last_rank - least_last_rank % uncertainty
        ):
            return (least_last_rank - 1) % uncertainty
        # mrca between two regularly-spaced ranks
        else:
            return uncertainty - 1


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?"""
        if num_strata_deposited == 0:
            return 0

        spec = policy.GetSpec()
        provided_uncertainty = calc_provided_uncertainty(
            spec.GetDepthProportionalResolution(),
            num_strata_deposited,
        )
        newest_stratum_rank = num_strata_deposited - 1
        # +1 for 0'th rank stratum
        num_strata_at_uncertainty_intervals = (
            newest_stratum_rank // provided_uncertainty + 1
        )
        newest_stratum_distinct_from_uncertainty_intervals = (
            newest_stratum_rank % provided_uncertainty != 0
        )
        return (
            num_strata_at_uncertainty_intervals
            + newest_stratum_distinct_from_uncertainty_intervals
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_scry/_CalcRankAtColumnIndex.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: PolicyCouplerBase,
        index: int,
        num_strata_deposited: int,
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        spec = policy.GetSpec()

        if index == 0:
            # 0th index is always rank 0
            return 0
        elif (
            index
            == policy.CalcNumStrataRetainedExact(num_strata_deposited) - 1
        ):
            # case where index is the very most recent stratum
            return num_strata_deposited - 1
        elif index == policy.CalcNumStrataRetainedExact(num_strata_deposited):
            # in cases where the index is an in-progress
            # deposition rank must be calculated as the rank succeeding the
            # previous stratum's rank
            return (
                self(
                    policy,
                    index - 1,
                    num_strata_deposited,
                )
                + 1
            )
        else:
            # assumes no in-progress stratum depositions that haven't been
            # reflected in num_strata_deposited
            provided_uncertainty = calc_provided_uncertainty(
                spec.GetDepthProportionalResolution(),
                num_strata_deposited,
            )
            return min(index * provided_uncertainty, num_strata_deposited - 1)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_algo/_scry/_IterRetainedRanks.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "IterRetainedRanks",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        spec = policy.GetSpec()
        uncertainty = calc_provided_uncertainty(
            spec.GetDepthProportionalResolution(),
            num_strata_deposited,
        )

        yield from range(0, num_strata_deposited, uncertainty)

        last_rank = num_strata_deposited - 1
        if last_rank > 0 and last_rank % uncertainty:
            yield last_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    _depth_proportional_resolution: int

    def __init__(
        self: "PolicySpec",
        depth_proportional_resolution: int,
    ):
        """Construct the policy spec.

        Parameters
        ----------
        depth_proportional_resolution : int
            The desired minimum number of intervals for the rank of the MRCA to
            be able to be distinguished between. The uncertainty of MRCA
            rank estimates provided under the tapered depth-proportional
            resolution policy will scale as total number of strata deposited
            divided by depth_proportional_resolution.
        """
        assert depth_proportional_resolution > 0
        self._depth_proportional_resolution = depth_proportional_resolution

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (
            self._depth_proportional_resolution,
        ) == (other._depth_proportional_resolution,)

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(depth_proportional_resolution={
            self._depth_proportional_resolution
        })"""

    def __str__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoTitle()
        } (resolution: {
            self._depth_proportional_resolution
        })"""

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    def GetDepthProportionalResolution(self: "PolicySpec") -> int:
        return self._depth_proportional_resolution

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return (
            "Tapered Depth-proportional Resolution Stratum Retention Algorithm"
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec
from ..._impl import calc_provided_uncertainty


class _PredKeepRank:
    """Functor to implement the tapered depth-proportional resolution stratum
    retention policy, for use with HereditaryStratigraphicColumn.

    This functor enacts the tapered depth-proportional resolution policy by
    specifying the set of strata ranks that should be purged from a hereditary
    stratigraphic column when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        depth_proportional_resolution_tapered_algo:
            For details on the rationale, implementation, and guarantees of the
            depth-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()
        guaranteed_resolution = spec.GetDepthProportionalResolution()

        # easy edge cases we must always retain
        if (
            # always retain newest stratum
            stratum_rank == num_stratum_depositions_completed
            # retain all strata until more than num_intervals are deposited
            or num_stratum_depositions_completed < guaranteed_resolution
        ):
            return True

        # +1 because of in-progress deposition
        cur_stage_uncertainty = calc_provided_uncertainty(
            guaranteed_resolution,
            num_stratum_depositions_completed + 1,
        )

        # keep unused variables for comprehensibility
        cur_stage_idx = stratum_rank // cur_stage_uncertainty  # noqa: F841
        cur_stage_max_idx = (  # noqa: F841
            num_stratum_depositions_completed // cur_stage_uncertainty
        )

        # use lambdas to prevent division by zero
        prev_stage_uncertainty = cur_stage_uncertainty // 2

        def prev_stage_idx() -> int:
            return stratum_rank // prev_stage_uncertainty

        def prev_stage_max_idx() -> int:
            return (
                num_stratum_depositions_completed - 1
            ) // prev_stage_uncertainty

        return stratum_rank % cur_stage_uncertainty == 0 or (
            stratum_rank % prev_stage_uncertainty == 0
            and prev_stage_idx()
            > 2 * prev_stage_max_idx() - 4 * guaranteed_resolution + 1
        )


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec
from ..._impl import calc_provided_uncertainty


class GenDropRanks:
    """Functor to implement the tapered depth-proportional resolution stratum
    retention policy, for use with HereditaryStratigraphicColumn.

    This functor enacts the tapered depth-proportional resolution policy by
    specifying the set of strata ranks that should be purged from a hereditary
    stratigraphic column when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        depth_proportional_resolution_tapered_algo:
            For details on the rationale, implementation, and guarantees of the
            tapered depth-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()
        resolution = spec.GetDepthProportionalResolution()

        # until sufficient strata have been deposited to reach target resolution
        # don't remove any strata
        if num_stratum_depositions_completed < 2 * resolution + 1:
            return

        cur_stage_uncertainty = calc_provided_uncertainty(
            resolution, num_stratum_depositions_completed
        )
        prev_stage_uncertainty = cur_stage_uncertainty // 2
        assert prev_stage_uncertainty

        prev_stage_idx = (
            num_stratum_depositions_completed - 1
        ) // prev_stage_uncertainty

        second_newest_stratum_rank = num_stratum_depositions_completed - 1
        # we just added a new peg so we have to clear out an old one
        if second_newest_stratum_rank % prev_stage_uncertainty == 0:

            target_idx = prev_stage_idx * 2 - 4 * resolution + 1
            target_rank = target_idx * prev_stage_uncertainty
            if 0 < target_rank < num_stratum_depositions_completed:
                yield target_rank

        else:
            # newest stratum is in-progress deposition
            # that will occupy rank num_stratum_depositions_completed
            # we always keep the newest stratum
            # but because we know the second newest is not needed as a waypoint
            # we will get rid of it
            yield second_newest_stratum_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_impl/_calc_provided_uncertainty.py <==
def calc_provided_uncertainty(
    depth_proportional_resolution: int,
    num_stratum_depositions_completed: int,
) -> int:
    """After n strata have been deposited, how many ranks are spaced
    between retained strata?

    Note that the returned value actually corresponds to one more than the
    uncertainty with respect to calculating MRCA supposing two identically
    distributed columns. For example a return value of 1 corresponds to
    strata retained at every rank, so the rank of the MRCA can be
    determined with 0 uncertainty.
    """
    guaranteed_resolution = depth_proportional_resolution
    max_uncertainty = (
        num_stratum_depositions_completed // guaranteed_resolution
    )

    # round down to lower or equal power of 2
    # cast to int to make robust to numpy.int32, numpy.int64, etc.
    provided_uncertainty_exp = int(max_uncertainty // 2).bit_length()
    provided_uncertainty = 2**provided_uncertainty_exp
    return provided_uncertainty


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """At most, how much absolute uncertainty to estimate rank of MRCA?
        Inclusive."""
        spec = policy.GetSpec()

        res = (
            max(
                first_num_strata_deposited,
                second_num_strata_deposited,
            )
            // spec.GetDepthProportionalResolution()
        )

        return min(
            res,
            CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much relative uncertainty to estimate rank of MRCA? Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        if (
            first_num_strata_deposited <= 2
            or second_num_strata_deposited <= 2
            or actual_rank_of_mrca
            in (
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
        ):
            return 0.0

        abs_upper_bound = policy.CalcMrcaUncertaintyAbsUpperBound(
            first_num_strata_deposited,
            second_num_strata_deposited,
            actual_rank_of_mrca,
        )

        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        least_recency = (
            least_last_rank - actual_rank_of_mrca
            if actual_rank_of_mrca is not None
            else 1
        )

        res = abs_upper_bound / least_recency

        # tighten to worst-possible case given number of strata deposited
        return min(
            res,
            CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited? Inclusive."""
        spec = policy.GetSpec()

        return min(
            spec.GetDepthProportionalResolution() * 2 + 1,
            num_strata_deposited,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()
        guaranteed_resolution = spec.GetDepthProportionalResolution()

        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        least_last_rank = least_num_strata_deposited - 1

        # mrca at very last rank
        if actual_rank_of_mrca == least_last_rank:
            return 0
        # haven't added enough ranks to start dropping ranks
        elif least_last_rank < guaranteed_resolution * 2:
            return 0

        cur_stage_uncertainty = calc_provided_uncertainty(
            guaranteed_resolution,
            least_num_strata_deposited,
        )
        cur_stage_max_idx = (  # noqa: F841, keep unused for comprehensibility
            least_num_strata_deposited // cur_stage_uncertainty
        )

        prev_stage_uncertainty = cur_stage_uncertainty // 2
        prev_stage_max_idx = (least_last_rank - 1) // prev_stage_uncertainty

        thresh_idx = (
            2 * prev_stage_max_idx - 4 * guaranteed_resolution + 2
        ) // 2

        # note that cur stage uncertainty is iterated through first
        # because ranks are removed from the back, the old prev stage
        # uncertainty lingers at more recent ranks
        if actual_rank_of_mrca < thresh_idx * cur_stage_uncertainty:
            # mrca between last regularly-spaced rank and tail rank
            if actual_rank_of_mrca >= (
                least_last_rank - least_last_rank % cur_stage_uncertainty
            ):
                return (least_last_rank - 1) % cur_stage_uncertainty
            # mrca between two regularly-spaced ranks
            else:
                return cur_stage_uncertainty - 1
        # mrca between last regularly-spaced rank and tail rank
        elif actual_rank_of_mrca >= (
            least_last_rank - least_last_rank % prev_stage_uncertainty
        ):
            return (least_last_rank - 1) % prev_stage_uncertainty
        # mrca between two regularly-spaced ranks
        else:
            return prev_stage_uncertainty - 1


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?"""
        spec = policy.GetSpec()
        guaranteed_resolution = spec.GetDepthProportionalResolution()

        return min(
            num_strata_deposited,
            guaranteed_resolution * 2 + 1,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_scry/_CalcRankAtColumnIndex.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def _CalcRankAtColumnIndexImpl(
        self: "CalcRankAtColumnIndex",
        policy: PolicyCouplerBase,
        index: int,
        num_strata_deposited: int,
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Assumes that no in-progress stratum depositions that haven't been
        reflected in num_strata_deposited.
        """
        spec = policy.GetSpec()
        guaranteed_resolution = spec.GetDepthProportionalResolution()

        cur_stage_uncertainty = calc_provided_uncertainty(
            guaranteed_resolution,
            num_strata_deposited,
        )

        prev_stage_uncertainty = cur_stage_uncertainty // 2
        prev_stage_max_idx = (
            num_strata_deposited - 2
        ) // prev_stage_uncertainty

        thresh_idx = (
            2 * prev_stage_max_idx - 4 * guaranteed_resolution + 2
        ) // 2

        before_thresh_idx = min(thresh_idx, index)
        after_thresh_idx = max(index - thresh_idx, 0)

        return (
            before_thresh_idx * cur_stage_uncertainty
            + after_thresh_idx * prev_stage_uncertainty
        )

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: typing.Optional[PolicyCouplerBase],
        index: int,
        num_strata_deposited: typing.Optional[int],
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        spec = policy.GetSpec()
        guaranteed_resolution = spec.GetDepthProportionalResolution()

        if num_strata_deposited < guaranteed_resolution * 2 + 1:
            # use identity mapping before first ranks are condemned
            return index
        elif (
            index
            == policy.CalcNumStrataRetainedExact(num_strata_deposited) - 1
        ):
            # case where index is the very most recent stratum
            return num_strata_deposited - 1
        elif index == policy.CalcNumStrataRetainedExact(num_strata_deposited):
            # in cases where the index is an in-progress
            # deposition rank must be calculated as the rank succeeding the
            # previous stratum's rank
            return (
                self(
                    policy,
                    index - 1,
                    num_strata_deposited,
                )
                + 1
            )
        else:
            return self._CalcRankAtColumnIndexImpl(
                policy,
                index,
                num_strata_deposited,
            )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/depth_proportional_resolution_tapered_algo/_scry/_IterRetainedRanks.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "IterRetainedRanks",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        spec = policy.GetSpec()
        guaranteed_resolution = spec.GetDepthProportionalResolution()

        if num_strata_deposited < guaranteed_resolution * 2 + 1:
            # use identity mapping before first ranks are condemned
            yield from range(num_strata_deposited)
            return

        cur_stage_uncertainty = calc_provided_uncertainty(
            guaranteed_resolution,
            num_strata_deposited,
        )
        cur_stage_max_idx = (  # noqa: F841, keep unused for comprehensibility
            num_strata_deposited // cur_stage_uncertainty
        )

        prev_stage_uncertainty = cur_stage_uncertainty // 2
        prev_stage_max_idx = (
            num_strata_deposited - 2
        ) // prev_stage_uncertainty
        thresh_idx = (
            2 * prev_stage_max_idx - 4 * guaranteed_resolution + 2
        ) // 2

        # note that cur stage uncertainty is iterated through first
        # because ranks are removed from the back, the old prev stage
        # uncertainty lingers at more recent ranks
        yield from range(
            0,
            thresh_idx * cur_stage_uncertainty,
            cur_stage_uncertainty,
        )
        yield from range(
            thresh_idx * cur_stage_uncertainty,
            num_strata_deposited,
            prev_stage_uncertainty,
        )

        last_rank = num_strata_deposited - 1
        if thresh_idx * cur_stage_uncertainty > last_rank:
            if last_rank > 0 and last_rank % cur_stage_uncertainty:
                yield last_rank
        elif last_rank > 0 and last_rank % prev_stage_uncertainty:
            yield last_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    _fixed_resolution: int

    def __init__(
        self: "PolicySpec",
        fixed_resolution: int,
    ):
        """Construct the policy spec.

        Parameters
        ----------
        fixed_resolution : int
            The rank interval strata should be retained at. The uncertainty of
            MRCA estimates provided under the fixed resolution policy will
            always be strictly less than this cap.
        """
        assert fixed_resolution > 0
        self._fixed_resolution = fixed_resolution

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (
            self._fixed_resolution,
        ) == (other._fixed_resolution,)

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(fixed_resolution={
            self._fixed_resolution
        })"""

    def __str__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoTitle()
        } (resolution: {
            self._fixed_resolution
        })"""

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    def GetFixedResolution(self: "PolicySpec") -> int:
        return self._fixed_resolution

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Fixed Resolution Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec


class _PredKeepRank:
    """Functor to implement the fixed resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the fixed resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        fixed_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            fixed resolution stratum retention policy.
        """
        spec = policy.GetSpec()
        return (
            stratum_rank == num_stratum_depositions_completed
            or stratum_rank % spec.GetFixedResolution() == 0
        )


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec


class GenDropRanks:
    """Functor to implement the fixed resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the fixed resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        fixed_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            fixed resolution stratum retention policy.
        """
        spec = policy.GetSpec()

        # in-progress deposition not reflected in
        # num_stratum_depositions_completed
        second_newest_stratum_rank = num_stratum_depositions_completed - 1
        if (
            second_newest_stratum_rank > 0
            and second_newest_stratum_rank % spec.GetFixedResolution()
        ):
            yield second_newest_stratum_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """At most, how much absolute uncertainty to estimate rank of MRCA?
        Inclusive."""
        spec = policy.GetSpec()

        res = spec.GetFixedResolution() - 1

        return min(
            res,
            CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much relative uncertainty to estimate rank of MRCA? Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        if (
            first_num_strata_deposited <= 2
            or second_num_strata_deposited <= 2
            or actual_rank_of_mrca
            in (
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
        ):
            return 0.0

        abs_upper_bound = policy.CalcMrcaUncertaintyAbsUpperBound(
            first_num_strata_deposited,
            second_num_strata_deposited,
            actual_rank_of_mrca,
        )

        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        least_recency = least_last_rank - actual_rank_of_mrca

        # worst-case recency is 1
        res = abs_upper_bound / least_recency

        # tighten to worst-possible case given number of strata deposited
        return min(
            res,
            CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited? Inclusive."""
        spec = policy.GetSpec()

        # +2 due to 0'th and num_strata_deposited - 1'th ranks
        return min(
            num_strata_deposited // spec.GetFixedResolution() + 2,
            num_strata_deposited,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        least_last_rank = least_num_strata_deposited - 1
        # mrca at very last rank
        if actual_rank_of_mrca == least_last_rank:
            return 0
        # haven't added enough ranks to hit resolution
        elif least_last_rank < spec.GetFixedResolution():
            return least_last_rank - 1
        # mrca between last regularly-spaced rank and tail rank
        elif actual_rank_of_mrca >= (
            least_last_rank - least_last_rank % spec.GetFixedResolution()
        ):
            return (least_last_rank - 1) % spec.GetFixedResolution()
        # mrca between two regularly-spaced ranks
        else:
            return spec.GetFixedResolution() - 1


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?"""
        spec = policy.GetSpec()

        if num_strata_deposited == 0:
            return 0

        uncertainty = spec.GetFixedResolution()
        newest_stratum_rank = num_strata_deposited - 1
        # +1 for 0'th rank stratum
        num_strata_at_uncertainty_intervals = (
            newest_stratum_rank // uncertainty + 1
        )
        newest_stratum_distinct_from_uncertainty_intervals = (
            newest_stratum_rank % uncertainty != 0
        )
        return (
            num_strata_at_uncertainty_intervals
            + newest_stratum_distinct_from_uncertainty_intervals
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_scry/_CalcRankAtColumnIndex.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: PolicyCouplerBase,
        index: int,
        num_strata_deposited: int,
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        spec = policy.GetSpec()

        # upper bound implementation gives the exact number of strata retained
        if index == policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        ):
            # in-progress deposition case
            return num_strata_deposited
        else:
            return min(
                index * spec.GetFixedResolution(),
                num_strata_deposited - 1,
            )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/fixed_resolution_algo/_scry/_IterRetainedRanks.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "IterRetainedRanks",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        spec = policy.GetSpec()

        yield from range(0, num_strata_deposited, spec.GetFixedResolution())

        last_rank = num_strata_deposited - 1
        if last_rank > 0 and last_rank % spec.GetFixedResolution():
            yield last_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_PolicySpec.py <==
import typing
import warnings

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    _degree: int
    _interspersal: int

    def __init__(
        self: "PolicySpec",
        degree: int,
        interspersal: int = 2,
    ) -> None:
        """Construct the policy spec.

        Parameters
        ----------
        degree : int
            How many should target recencies for uncertainty-capped coverage
            should be spaced exponentially from zero recency to maximum recency
            (i.e., number strata deposited)? Adjust this parameter to set upper
            bound on space complexity (i.e., to ensure available space is not
            exceeded).
        interspersal : int
            At least how many retained ranks should be spaced between zero
            recency and each target recency? Must be greater than 0. No bound
            on MRCA rank estimate uncertainty provided if set to 1. For most
            use cases, leave this set to 2.
        """
        assert degree >= 0
        assert interspersal >= 1
        if interspersal == 1:
            warnings.warn(
                "Interspersal set to 1, "
                "no bound on MRCA rank estimate uncertainty can be guaranteed.",
            )
        self._degree = degree
        self._interspersal = interspersal

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (
            self._degree,
            self._interspersal,
        ) == (
            other._degree,
            other._interspersal,
        )

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(degree={
            self._degree
        }, interspersal={
            self._interspersal
        })"""

    def __str__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoTitle()
        } (degree: {
            self._degree
        }, interspersal: {
            self._interspersal
        })"""

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    def GetDegree(self: "PolicySpec") -> int:
        return self._degree

    def GetInterspersal(self: "PolicySpec") -> int:
        return self._interspersal

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Nth Root Geometric Sequence Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec
from ..._impl import get_retained_ranks


class _PredKeepRank:
    """Functor to implement the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy, for use with
    HereditaryStratigraphicColumn.

    This functor enacts the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def _do_call(
        self: "_PredKeepRank",
        degree: int,
        interspersal: int,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        return stratum_rank in get_retained_ranks(
            degree,
            interspersal,
            # +1 because of in-progress deposition
            num_stratum_depositions_completed + 1,
        )

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        depth_proportional_resolution_tapered_algo:
            For details on the rationale, implementation, and guarantees of the
            depth-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()
        return self._do_call(
            spec.GetDegree(),
            spec.GetInterspersal(),
            num_stratum_depositions_completed,
            stratum_rank,
        )


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec
from ..._impl import get_retained_ranks


class GenDropRanks:
    """Functor to implement the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy, for use with
    HereditaryStratigraphicColumn.

    This functor enacts the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        depth_proportional_resolution_tapered_algo:
            For details on the rationale, implementation, and guarantees of the
            tapered depth-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()

        prev_retained_ranks = get_retained_ranks(
            spec.GetDegree(),
            spec.GetInterspersal(),
            num_stratum_depositions_completed,
        )

        cur_retained_ranks = get_retained_ranks(
            spec.GetDegree(),
            spec.GetInterspersal(),
            num_stratum_depositions_completed + 1,
        )

        # take set difference between prev retained ranks and cur retained ranks
        yield from (prev_retained_ranks - cur_retained_ranks)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_impl/_calc_common_ratio.py <==
def calc_common_ratio(
    degree: int,
    num_strata_deposited: int,
) -> float:
    """What should the base of the exponential distribution of retained
    ranks be?"""
    # base ** degree == num_strata_deposited
    # take the degree'th root of each side...
    return num_strata_deposited ** (1 / degree)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_impl/_get_retained_ranks.py <==
import typing

from ....._auxiliary_lib import is_nondecreasing
from ._iter_rank_backstops import iter_rank_backstops
from ._iter_rank_seps import iter_rank_seps
from ._iter_target_ranks import iter_target_ranks


def get_retained_ranks(
    degree: int,
    interspersal: int,
    num_strata_deposited: int,
) -> typing.Set[int]:
    """Calculate the set of strata ranks retained at `num_strata_deposited`."""
    # special case
    if num_strata_deposited == 0:
        return set()

    last_rank = num_strata_deposited - 1
    # we will always retain the zeroth rank and the last rank
    # Set data structure prevents duplicates
    res = {0, last_rank}

    for target_rank, rank_backstop, retained_ranks_sep in zip(
        iter_target_ranks(degree, num_strata_deposited),
        iter_rank_backstops(degree, interspersal, num_strata_deposited),
        iter_rank_seps(degree, interspersal, num_strata_deposited),
    ):

        min_retained_rank = rank_backstop

        target_ranks = range(
            min_retained_rank,  # start
            num_strata_deposited,  # stop, not inclusive
            retained_ranks_sep,  # sep
        )

        # sanity checks
        # ensure target_ranks non-empty
        assert len(target_ranks)
        # ensure expected ordering of target ranks
        assert is_nondecreasing(target_ranks)
        # ensure last coverage at or past the target
        assert target_ranks[0] <= target_rank
        # ensure one-past-midpoint coverage before the target
        if len(target_ranks) >= 3:
            assert target_ranks[len(target_ranks) // 2 + 1] > target_rank
        # ensure at least interspersal ranks covered
        assert len(target_ranks) >= min(
            interspersal,
            len(range(target_rank, num_strata_deposited)),
        )
        # ensure space complexity cap respected
        assert len(target_ranks) <= 2 * (interspersal + 1)
        # ensure sufficient target_ranks included
        if retained_ranks_sep > 1:
            assert len(target_ranks) >= interspersal

        # add to retained set
        res.update(target_ranks)

    # sanity checks then return
    assert all(0 <= n < num_strata_deposited for n in res)
    assert res
    return res


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_impl/_iter_rank_backstops.py <==
import typing

from ._iter_rank_cutoffs import iter_rank_cutoffs
from ._iter_rank_seps import iter_rank_seps
from ._iter_target_ranks import iter_target_ranks


def iter_rank_backstops(
    degree: int,
    interspersal: int,
    num_strata_deposited: int,
) -> typing.Iterator[int]:
    """Yield most ancient retained rank for each exponentially-spaced
    coverage target `pow` in ascending order.

    All subsequent ranks spaced forward by `_calc_rank_sep`
    positions through recency zero will be retained. Will monotonically
    increase with `num_strata_deposited` and be an even multiple of
    `_calc_rank_sep`.
    """
    for rank_cutoff, retained_ranks_sep, target_rank in zip(
        iter_rank_cutoffs(degree, interspersal, num_strata_deposited),
        iter_rank_seps(degree, interspersal, num_strata_deposited),
        iter_target_ranks(degree, num_strata_deposited),
    ):

        # round UP from rank_cutoff
        # to align evenly with retained_ranks_sep
        # adapted from https://stackoverflow.com/a/14092788
        min_retained_rank = rank_cutoff - (rank_cutoff % -retained_ranks_sep)
        assert min_retained_rank % retained_ranks_sep == 0
        assert min_retained_rank >= rank_cutoff

        # check that even with rounding up, we are still covering the
        # target rank
        # i.e., that the most ancient retained rank (the backstop rank)
        # falls before the target rank so that the target rank is
        # guaranteed within an _iter_rank_sep window
        assert min_retained_rank <= target_rank

        # more sanity checks on range of return value
        if num_strata_deposited == 0:
            assert min_retained_rank == 0
        else:
            assert 0 <= min_retained_rank <= num_strata_deposited - 1

        # backstop rank synonomous w/ the most ancient (min) retained rank
        yield min_retained_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_impl/_iter_rank_cutoffs.py <==
import math
import typing

from ._iter_target_recencies import iter_target_recencies


def iter_rank_cutoffs(
    degree: int,
    interspersal: int,
    num_strata_deposited: int,
) -> typing.Iterator[int]:
    """Yield rank before which no strata should be retained for each
    exponentially-spaced coverage target `pow` in ascending order."""
    for target_recency in iter_target_recencies(degree, num_strata_deposited):
        rank_cutoff = max(
            num_strata_deposited
            - int(
                math.ceil(target_recency * (interspersal + 1) / interspersal)
            ),
            0,
        )
        if num_strata_deposited == 0:
            assert rank_cutoff == 0
        else:
            assert 0 <= rank_cutoff <= num_strata_deposited - 1
        yield rank_cutoff


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_impl/_iter_rank_seps.py <==
import typing

from ....._auxiliary_lib import bit_floor
from ._iter_target_recencies import iter_target_recencies


def iter_rank_seps(
    degree: int,
    interspersal: int,
    num_strata_deposited: int,
) -> typing.Iterator[int]:
    """Yield spacing between retained strata for each exponentially-spaced
    coverage target `pow` in ascending order.

    Yielded values will be powers of 2.
    """
    for target_recency in iter_target_recencies(degree, num_strata_deposited):
        # spacing between retained ranks
        target_retained_ranks_sep = max(
            target_recency / interspersal,
            1.0,
        )
        # round down to power of 2
        retained_ranks_sep = bit_floor(int(target_retained_ranks_sep))
        yield retained_ranks_sep


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_impl/_iter_target_ranks.py <==
import math
import typing

from ._iter_target_recencies import iter_target_recencies


def iter_target_ranks(
    degree: int,
    num_strata_deposited: int,
) -> typing.Iterator[int]:
    """Yield strata ranks for each exponentially-spaced coverage target
    `pow` in ascending order."""
    for target_recency in iter_target_recencies(degree, num_strata_deposited):
        recency_cutoff = target_recency
        rank_cutoff = max(
            num_strata_deposited - int(math.ceil(recency_cutoff)),
            0,
        )
        if num_strata_deposited == 0:
            assert rank_cutoff == 0
        else:
            assert 0 <= rank_cutoff <= num_strata_deposited - 1
        yield rank_cutoff


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_impl/_iter_target_recencies.py <==
import typing

from ._calc_common_ratio import calc_common_ratio


def iter_target_recencies(
    degree: int,
    num_strata_deposited: int,
) -> typing.Iterator[int]:
    """Yield strata recencies for each exponentially-spaced coverage target
    `pow` in ascending order."""
    # target recencies are a geometric sequence
    common_ratio = calc_common_ratio(degree, num_strata_deposited)
    # don't iterate over 0th pow, this is just the most recent rank
    # i.e., recency == 1
    for pow_ in range(1, degree + 1):
        yield common_ratio**pow_


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
import math
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase
from .._PolicySpec import PolicySpec
from .._impl import calc_common_ratio


class CalcMrcaUncertaintyAbsUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """At most, how much relative uncertainty to estimate rank of MRCA?
        Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        max_num_strata_deposited = max(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        if max_num_strata_deposited == 0:
            return 0

        interspersal = spec.GetInterspersal()
        # edge case: no uncertainty guarantee for interspersal 1
        # interspersal >= 2 required for uncertainty guarantee
        if interspersal == 1:
            return max_num_strata_deposited

        max_ranks_since_mrca = max_num_strata_deposited - actual_rank_of_mrca
        # edge case: columns are identical
        if max_ranks_since_mrca == 0:
            return 0

        common_ratio = calc_common_ratio(
            spec.GetDegree(), max_num_strata_deposited
        )
        # edge case: no strata have yet been dropped
        if common_ratio == 1.0:
            return 0

        # round up to next power of common_ratio
        rounded_ranks_since_mrca = common_ratio ** int(
            math.ceil(math.log(max_ranks_since_mrca, common_ratio))
        )
        # should be leq just multiplying max_ranks_since_mrca by common_ratio
        assert (
            rounded_ranks_since_mrca <= max_ranks_since_mrca * common_ratio
            # account for representation error etc.
            or math.isclose(
                rounded_ranks_since_mrca,
                max_ranks_since_mrca * common_ratio,
            )
        )

        # account for increased resolution from interspersal
        res = int(math.ceil(rounded_ranks_since_mrca / (interspersal - 1)))

        return min(
            res,
            CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase
from .._PolicySpec import PolicySpec
from .._impl import calc_common_ratio


class CalcMrcaUncertaintyRelUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much relative uncertainty to estimate rank of MRCA?
        Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        interspersal = spec.GetInterspersal()
        # edge case: no uncertainty guarantee for interspersal 1
        # interspersal >= 2 required for uncertainty guarantee
        if interspersal == 1:
            return CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            )

        if 0 in (first_num_strata_deposited, second_num_strata_deposited):
            return 0.0

        min_num_strata_deposited, max_num_strata_deposited = sorted(
            [
                first_num_strata_deposited,
                second_num_strata_deposited,
            ]
        )

        length_ratio = max_num_strata_deposited / min_num_strata_deposited

        common_ratio = calc_common_ratio(
            spec.GetDegree(), max_num_strata_deposited
        )

        res = length_ratio * common_ratio / (interspersal - 1)

        # tighten to worst-possible case given number of strata deposited
        return min(
            res,
            CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited?
        Inclusive."""
        spec = policy.GetSpec()

        # +2 is 0th rank and last rank
        return min(
            spec.GetDegree() * 2 * (spec.GetInterspersal() + 1) + 2,
            num_strata_deposited,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import operator
import typing

from ....._auxiliary_lib import find_bounds
from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import get_retained_ranks


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()
        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        least_last_rank = least_num_strata_deposited - 1

        retained_ranks = get_retained_ranks(
            spec.GetDegree(),
            spec.GetInterspersal(),
            least_num_strata_deposited,
        )
        lower_bound, upper_bound = find_bounds(
            query=actual_rank_of_mrca,
            iterable=retained_ranks,
            filter_below=operator.le,
            filter_above=operator.gt,
            initializer=(0, least_num_strata_deposited),
        )

        assert lower_bound < upper_bound
        return upper_bound - lower_bound - 1


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import get_retained_ranks


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?"""
        spec = policy.GetSpec()
        return len(
            get_retained_ranks(
                spec.GetDegree(),
                spec.GetInterspersal(),
                num_strata_deposited,
            )
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_scry/_CalcRankAtColumnIndex.py <==
import itertools as it
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: PolicyCouplerBase,
        index: int,
        num_strata_deposited: typing.Optional[int],
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        # allow index equal for in-progress deposition case
        assert (
            0
            <= index
            <= policy.CalcNumStrataRetainedExact(
                num_strata_deposited=num_strata_deposited,
            )
        )

        return next(
            rank
            for i, rank in enumerate(
                it.chain(
                    policy.IterRetainedRanks(num_strata_deposited),
                    # in-progress deposition case
                    (num_strata_deposited,),
                )
            )
            if i == index
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_algo/_scry/_IterRetainedRanks.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import get_retained_ranks


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "IterRetainedRanks",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        spec = policy.GetSpec()

        yield from sorted(
            get_retained_ranks(
                spec.GetDegree(),
                spec.GetInterspersal(),
                num_strata_deposited,
            )
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_PolicySpec.py <==
import typing
import warnings

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    _degree: int
    _interspersal: int

    def __init__(
        self: "PolicySpec",
        degree: int,
        interspersal: int = 2,
    ) -> None:
        """Construct the policy spec.

        Parameters
        ----------
        degree : int
            How many should target recencies for uncertainty-capped coverage
            should be spaced exponentially from zero recency to maximum recency
            (i.e., number strata deposited)? Adjust this parameter to set upper
            bound on space complexity (i.e., to ensure available space is not
            exceeded).
        interspersal : int
            At least how many retained ranks should be spaced between zero
            recency and each target recency? Must be greater than 0. No bound
            on MRCA rank estimate uncertainty provided if set to 1. For most
            use cases, leave this set to 2.
        """
        assert degree >= 0
        assert interspersal >= 1
        if interspersal == 1:
            warnings.warn(
                "Interspersal set to 1, "
                "no bound on MRCA rank estimate uncertainty can be guaranteed.",
            )
        self._degree = degree
        self._interspersal = interspersal

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (
            self._degree,
            self._interspersal,
        ) == (
            other._degree,
            other._interspersal,
        )

    def __hash__(self: "PolicySpec") -> int:
        """Hash object instance."""
        return hash(
            (
                self._degree,
                self._interspersal,
            )
        )

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(degree={
            self._degree
        }, interspersal={
            self._interspersal
        })"""

    def __str__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoTitle()
        } (degree: {
            self._degree
        }, interspersal: {
            self._interspersal
        })"""

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    def GetDegree(self: "PolicySpec") -> int:
        return self._degree

    def GetInterspersal(self: "PolicySpec") -> int:
        return self._interspersal

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return (
            "Tapered Nth Root Geometric Sequence Stratum Retention Algorithm"
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec
from ..._impl import get_retained_ranks


class _PredKeepRank:
    """Functor to implement the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy, for use with
    HereditaryStratigraphicColumn.

    This functor enacts the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        depth_proportional_resolution_tapered_algo:
            For details on the rationale, implementation, and guarantees of the
            depth-proportional resolution stratum retention policy.
        """
        return stratum_rank in get_retained_ranks(
            policy,
            # +1 because of in-progress deposition
            num_stratum_depositions_completed + 1,
        )


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from iterpop import iterpop as ip
import opytional as opyt
from safe_assert import safe_assert as always_assert

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec
from ..._impl import calc_rank_sep, get_retained_ranks


class GenDropRanks:
    """Functor to implement the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy, for use with
    HereditaryStratigraphicColumn.

    This functor enacts the approximate space-filling MRCA-recency-
    proportional resolution stratum retention policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    # store the most recent result from calls to __call__ that dropped a rank
    # in the format
    #
    # (num_stratum_depositions_completed, dropped_rank)
    #
    # this cache enables optimization if calls to __call__ are made in
    # monotonically increasing order with respect to
    # num_stratum_depositions_completed but is not necessary for __call__ to
    # produce a correct result
    # (if the optimization is not available, dropped rank is computed using a
    # slower fallback method)
    #
    # note that because this policy maintains column size exactly at a fixed
    # size bound so at most only one rank will be dropped when a new stratum is
    # deposited
    # (zero ranks are dropped while the column is growing to that size bound)
    _cached_result: typing.Optional[typing.Tuple[int, int]]

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        self._cached_result = None

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        depth_proportional_resolution_tapered_algo:
            For details on the rationale, implementation, and guarantees of the
            tapered depth-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()

        size_bound = policy.CalcNumStrataRetainedUpperBound(
            num_stratum_depositions_completed,
        )

        # try a series of shortcuts that only apply in certain cases
        # if no shortcut cases are available (and res is still None), fallback
        # to calculating res as the difference between cur retained ranks and
        # prev retained ranks
        res = None

        # if we haven't filled up available space, no ranks are dropped
        if num_stratum_depositions_completed < size_bound:
            res = set()
        # if we have a cached result for the current time point, use it
        elif opyt.apply_if(
            self._cached_result,
            lambda x: x[0] == num_stratum_depositions_completed,
        ):
            cached_time, cached_drop = self._cached_result
            res = {
                cached_drop,
            }
        # if degree > 0 and we have a cached result for the preceding time point
        # try to use shortcut to return same result for current time point
        elif spec.GetDegree() and opyt.apply_if(
            self._cached_result,
            lambda x: x[0] == num_stratum_depositions_completed - 1,
        ):
            # shortcut explanation...
            #
            # recall that the geom seq nth root policy is defined by a fixed
            # degree d and providing guaranteed coverage to d + 1 targets
            #
            # let k range from 0 to d, inclusive and n represent the number of
            # stratum depositions elapsed... then each target tracks rank
            #
            # n - (n)^(k/d)
            #
            # the tapered geom seq nth root policy extends the above by
            # retaining additional ranks to ensure that a fixed size is
            # maintained
            #
            # the tapered geom seq nth root policy accomplishes this by
            # creating an iterator over priority ranks for each kth target and
            # drawing round robin from these iterators
            #
            # each iterator is drawn from until a novel (not yet decided for
            # retention) rank is yielded, then the next iterator is drawn from
            #
            # if an iterator is exhausted, it is skipped over (so the set of
            # remaining iterators will be polled an additional rank than they
            # would not have had to produce otherwise)
            #
            # note that the pool of retained ranks being drawn into is seeded
            # with rank 0 and rank n - 1, because these must be retained
            #
            # note also that targets' iterators are drawn from in the order of
            # most ancient to most recent (i.e., k = d down to k = 1)
            #
            # in order to make this shortcut optimization more effective and
            # simplify its implementation, the k = 0 iterator is excluded from
            # this phase
            #
            # only after (and if) all k > 0 iterators have been exhausted is
            # the k = 0 iterator drawn from
            #
            # the k = 0 iterator is the lowest-priority iterator that
            # exclusively vacuums up (i.e., yields) ranks that have been
            # yielded from no other iterator... put another way, the k = 0
            # iterator will never pre-empt another iterator by claiming a rank
            # "first"
            #
            #
            # this optimization focuses on the k = 0 iterator, which
            # corresponds to the target that tracks the most recent rank
            # deposited
            #
            # because the k = 0 target tracks the most recent rank, the k = 0
            # iterator yields all deposited ranks in reverse order
            # i.e., this iterator yields reversed(range(n))
            #
            # as n increases, more and more of dropped ranks will correspond
            # to the most ancient rank yielded from the 0th iterator
            # (considering the implicit seed n - 1 as yielded from this
            # iterator)
            #
            # under an ideal scenario where no iterators are exhausted the 0th
            # iterator will yield just the second-to-last rank (i.e., n - 2)
            # because the last rank is always retained
            #
            # however, if other iterators are exhausted, the 0th iterator may
            # be polled for more ranks
            #
            # only considering cases where no other iterators are exhausted
            # a) is hard enough computationally to probably negate opt benefits
            # b) reduces the cases where this optimization applies (i.e.,
            #    excludes optimization at such timepoints)
            #
            # that raises the question, how to compute the number of items
            # yielded from the k = 0 iterator?
            #
            # we will employ a small amount of caching to sidestep this
            # problem: we can look at the number of items yielded from the
            # k = 0 iterator at the previous timepoint
            #
            # our shortcut optimization will rely on detecting whether
            # 1) there could possibly have been any change to the number of
            #    items yielded from the k = 0 iterator due to a new highest-
            #    priority rank becoming available to any other k > 1 iterator
            #    (which would cause the to dropped rank jump forward more than
            #    one position) (every other iterator gets first dibs above the
            #    k = 0 iterator, so this is the only situation may result in a
            #    k > 0 iterator's lowest-priority rank getting dropped)
            # 2) there could possibly be a latent rank being retained by a
            #    k > 0 iterator at the end of the chain of k = 0's retain ranks
            #    that the k = 0 iterator's retained rainks had previously been
            #    stepping over (thereby extending the k = 0 iterator's most
            #    ancient retained rank backward) (and might cause the dropped
            #    rank to jump forward more than one position)
            #
            # if neither of these scenarios is possible, we can guarantee that
            # the next dropped rank will immediately succeed the previous
            # (cached) dropped rank
            #
            # scenario 1 is only possible when the deposited rank could align
            # with the current sep (rank-to-rank step size) of the k = 1
            # iterator
            # (all iterators k > 1 have monotonically increasing seps that only
            # increase by doubling so are covered by checking the k = 1 case)
            #
            # scenario 2 is only possible when the rank-to-be-dropped could
            # have been retained as a priority rank of a k > 1 iterator...
            # so, check whether the contemporaneous to rank-to-be-dropped k = 1
            # sep could have aligned with that rank
            # (again, all iterators k > 1 have monotonically increasing seps
            # that only increase by doubling so are covered by checking the
            # k = 1 case)
            #
            # NOTE: on further reflection, it seems that scenario 2 is the only
            # relevant scenario because the newly-added rank is always
            # guaranteed to be retained due to the pool of retained ranks being
            # seeded with it... have disabled unnecessary restriction below

            # unpack cache
            cached_time, cached_drop_rank = self._cached_result
            assert cached_drop_rank > 0

            # what is the tightest spacing between retained ranks for
            # any non-0th pow iterator at the current timepoint?
            # allows us to detect whether deposited rank is relevant to any
            # k > 1 iterator
            pow1_newsep = calc_rank_sep(
                spec.GetDegree(),
                spec.GetInterspersal(),
                1,
                # no +1 to be conservative
                num_stratum_depositions_completed,
            )
            # what is the tightest spacing between retained ranks for
            # any non-0th pow iterator at the end of the k = 0 retention chain?
            # (i.e., at rank-to-be-dropped)
            # allows us to detect any possible ranks retained for k > 0
            # that may be retained even if the apparent k = 0 retention chain
            # advances past them
            # (this would interfere with our assumption of the k = 0 drop
            # moving forward one rank per deposition)
            pow1_oldsep = calc_rank_sep(
                spec.GetDegree(),
                spec.GetInterspersal(),
                1,
                # no +1 to be conservative
                cached_drop_rank,
            )
            assert pow1_oldsep <= pow1_newsep

            if (
                # scenario 1 (NOT ACTUALLY NECESSARY, DISABLED)
                # ensure deposited rank is irrelevant to all pow > 0
                # no +1 due to translation from len to index of last
                #
                # num_stratum_depositions_completed % pow1_newsep > 1 and
                #
                # scenario 2
                # ensure rank-to-drop isn't possibly retained for pow > 0
                (cached_drop_rank + 1) % pow1_oldsep
                > 1
                # ^^^ note that >1's ensure that we are at least two ranks
                # past any problem rank (i.e., that the preceding call
                # computed a drop_rank at the end of the k = 0 retention chain)
            ):
                # sufficient guarantee drop moves forward exactly 1
                res = {
                    # drop rank 1 past the one we last dropped
                    cached_drop_rank
                    + 1,
                }

        elif spec.GetDegree():
            # TODO case with no caching?
            # can we prove when pow0 retention chain is only 1 long?
            # i.e., previous iterators don't exhaust?
            pass

        prev_retained_ranks = get_retained_ranks(
            policy,
            num_stratum_depositions_completed,
        )

        cur_retained_ranks = get_retained_ranks(
            policy,
            num_stratum_depositions_completed + 1,
        )

        if res is not None:
            always_assert(
                res == (prev_retained_ranks - cur_retained_ranks),
                {
                    "res": res,
                    "(prev_retained_ranks - cur_retained_ranks)": (
                        prev_retained_ranks - cur_retained_ranks
                    ),
                },
            )
        else:
            res = prev_retained_ranks - cur_retained_ranks

        # # have we determined res using a shortcut method?
        # # if not, fall back to do full computation for res
        # if res is None:
        #     prev_retained_ranks = super(
        #         StratumRetentionCondemnerTaperedGeomSeqNthRoot,
        #         self,
        #     )._get_retained_ranks(
        #         num_stratum_depositions_completed,
        #     )
        #
        #     cur_retained_ranks = super(
        #         StratumRetentionCondemnerTaperedGeomSeqNthRoot,
        #         self,
        #     )._get_retained_ranks(
        #         num_stratum_depositions_completed + 1,
        #     )
        #     # take set difference between prev retained ranks and cur retained
        #     # ranks
        #     res = (prev_retained_ranks - cur_retained_ranks)

        # if res is not empty, it will only have one rank
        # cache that dropped rank with the current timepoint
        if res:
            self._cached_result = (
                num_stratum_depositions_completed,
                ip.popsingleton(res),
            )

        yield from res


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_calc_common_ratio.py <==
import typing
import warnings

import mpmath as mp


def calc_common_ratio(
    degree: int,
    num_strata_deposited: int,
) -> typing.Union[float, mp.mpf]:
    """What should the base of the exponential distribution of retained
    ranks be?"""
    # this try-except isn't necessary for the test cases
    # and the bounds of normal usage, but provides better resiliency
    # for extreme magnitude num_strata_deposited which may arise from time
    # to time due to trickle down to this function from within a doubling
    # search
    # the mpf type (artibtrary-precision floating-point) will propagate
    # forward through subsequent computations
    try:
        num_strata_deposited = float(num_strata_deposited)
    except OverflowError:
        warnings.warn(
            "OverflowError converting num_strata_deposited to float, "
            "converting to mpmath.mpf instead.",
        )
        num_strata_deposited = mp.mpf(num_strata_deposited)

    # base ** degree == num_strata_deposited
    # take the degree'th root of each side...
    return num_strata_deposited ** (1 / degree)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_calc_rank_backstop.py <==
from ._calc_rank_cutoff import calc_rank_cutoff
from ._calc_rank_sep import calc_rank_sep
from ._calc_target_rank import calc_target_rank


def calc_rank_backstop(
    degree: int,
    interspersal: int,
    pow_: int,
    num_strata_deposited: int,
) -> int:
    """What should the most ancient rank retained to cover the `pow`th target
    recency be?

    This rank and all subsequent ranks spaced forward by `_calc_rank_sep`
    positions through recency zero will be retained. Will monotonically
    increase with `num_strata_deposited` and be an even multiple of
    `_calc_rank_sep`.
    """
    rank_cutoff = calc_rank_cutoff(
        degree,
        interspersal,
        pow_,
        num_strata_deposited,
    )
    retained_ranks_sep = calc_rank_sep(
        degree,
        interspersal,
        pow_,
        num_strata_deposited,
    )

    # round UP from rank_cutoff
    # to align evenly with retained_ranks_sep
    # adapted from https://stackoverflow.com/a/14092788
    min_retained_rank = rank_cutoff - (rank_cutoff % -retained_ranks_sep)
    assert min_retained_rank % retained_ranks_sep == 0
    assert min_retained_rank >= rank_cutoff

    # check that even with rounding up, we are still covering the target
    # rank
    # i.e., that the most ancient retained rank (the backstop rank) falls
    # before the target rank so that the target rank is guaranteed within
    # a _calc_rank_sep window
    assert min_retained_rank <= calc_target_rank(
        degree, pow_, num_strata_deposited
    )

    # more sanity checks on range of output value
    if num_strata_deposited == 0:
        assert min_retained_rank == 0
    else:
        assert 0 <= min_retained_rank <= num_strata_deposited - 1

    # backstop rank synonomous w/ the most ancient (min) retained rank
    return min_retained_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_calc_rank_cutoff.py <==
import math

from ._calc_target_rank import calc_target_rank
from ._calc_target_recency import calc_target_recency


def calc_rank_cutoff(
    degree: int,
    interspersal: int,
    pow_: int,
    num_strata_deposited: int,
) -> int:
    """Before what rank should no strata be retained to provide coverage for the `pow`th target recency?

    Will be less than target rank to ensure adequate resolution at target
    rank and just greater than target rank. Inclusive (i.e., this rank may
    be retained). Will monotonically increase with num_strata_deposited.
    """
    target_recency = calc_target_recency(
        degree,
        pow_,
        num_strata_deposited,
    )
    rank_cutoff = max(
        num_strata_deposited
        - int(math.ceil(target_recency * (interspersal + 1) / interspersal)),
        0,
    )
    assert rank_cutoff <= calc_target_rank(
        degree,
        pow_,
        num_strata_deposited,
    )
    if num_strata_deposited == 0:
        assert rank_cutoff == 0
    else:
        assert 0 <= rank_cutoff <= num_strata_deposited - 1
    return rank_cutoff


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_calc_rank_sep.py <==
from ....._auxiliary_lib import bit_floor
from ._calc_target_recency import calc_target_recency


def calc_rank_sep(
    degree: int,
    interspersal: int,
    pow_: int,
    num_strata_deposited: int,
) -> int:
    """How far apart should ranks retained to cover the `pow`th target recency
    be spaced?

    Will be a power of 2 monotonically increasing with `num_strata_deposited`.
    """
    target_recency = calc_target_recency(degree, pow_, num_strata_deposited)
    # spacing between retained ranks
    target_retained_ranks_sep = max(
        target_recency / interspersal,
        1.0,
    )
    # round down to power of 2
    retained_ranks_sep = bit_floor(int(target_retained_ranks_sep))
    return retained_ranks_sep


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_calc_target_rank.py <==
import math

from ._calc_target_recency import calc_target_recency


def calc_target_rank(
    degree: int,
    pow_: int,
    num_strata_deposited: int,
) -> int:
    """What should the rank of the `pow`th exponentially-spaced-back-from-
    recency-zero target be?

    Will monotonically increase with `num_strata_deposited`.
    """
    target_recency = calc_target_recency(degree, pow_, num_strata_deposited)
    recency_cutoff = target_recency
    rank_cutoff = max(
        num_strata_deposited - int(math.ceil(recency_cutoff)),
        0,
    )
    if num_strata_deposited == 0:
        assert rank_cutoff == 0
    else:
        assert 0 <= rank_cutoff <= num_strata_deposited - 1
    return rank_cutoff


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_calc_target_recency.py <==
import typing

import mpmath as mp

from ._calc_common_ratio import calc_common_ratio


def calc_target_recency(
    degree: int,
    pow_: int,
    num_strata_deposited: int,
) -> typing.Union[float, mp.mpf]:
    """ "What should the target recency of the `pow`'th exponentially
    distributed coverage target be when `num_strata_deposited`?

    Will strictly increase with `num_strata_deposited`.
    """
    common_ratio = calc_common_ratio(degree, num_strata_deposited)
    try:
        res = common_ratio**pow_
    except OverflowError:
        res = mp.mpf(common_ratio) ** pow_
    return res


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_get_retained_ranks.py <==
import functools
import typing

from ..._detail import PolicyCouplerBase
from ._iter_priority_ranks import iter_priority_ranks


@functools.lru_cache(maxsize=512)
def get_retained_ranks(
    policy: PolicyCouplerBase,
    num_strata_deposited: int,
) -> typing.Set[int]:
    """Calculate the set of strata ranks retained at `num_strata_deposited`."""
    spec = policy.GetSpec()
    degree = spec.GetDegree()
    interspersal = spec.GetInterspersal()

    # special case
    if num_strata_deposited == 0:
        return set()

    last_rank = num_strata_deposited - 1
    # we will always retain the zeroth rank and the last rank
    # Set data structure prevents duplicates
    res = {0, last_rank}

    # create iterators that yield ranks for retention in priority order for
    # each target recency
    iters = [
        iter_priority_ranks(degree, interspersal, pow, num_strata_deposited)
        # note:
        # even though 0th pow is always just the most recent rank
        # we need to iterate over it because it will eventually yield
        # all preceding ranks ensuring that we fill available space
        # HOWEVER, it is excluded from the first round and is only drawn
        # from subsequently to ensure that it will have lowest priority
        # thereby making optimizations easier [and requiring less space
        # be devoted to the equivalent of
        # reversed(range(num_strata_deposited))]
        for pow in reversed(range(1, degree + 1))
    ]
    # round robin, taking at least one rank from each iterator until the
    # upper bound on space complexity is exactly reached or all iterators
    # are exhausted
    while len(res) < policy.CalcNumStrataRetainedUpperBound(
        num_strata_deposited,
    ):
        res_before = len(res)
        for iter_ in iters:
            # will loop 0 times if iter_ is empty
            for priority_rank in iter_:
                # draw from iter_ until a rank not already in res is
                # discovered or iter_ is exhausted
                if priority_rank not in res:
                    res.add(priority_rank)
                    break
            # ensure space complexity limit is not exceeded
            if len(res) == policy.CalcNumStrataRetainedUpperBound(
                num_strata_deposited,
            ):
                break
        # if no progress was made then all iter_ were empty
        # and its time to quit
        if res_before == len(res):
            break

    # draw from pow 0 iter until res full
    # (pow 0 iter only drawn from if all other iters are exhausted)
    for priority_rank in iter_priority_ranks(
        degree, interspersal, 0, num_strata_deposited
    ):
        # ensure space complexity limit is not exceeded
        if len(res) == policy.CalcNumStrataRetainedUpperBound(
            num_strata_deposited,
        ):
            break
        res.add(priority_rank)

    # sanity checks then return
    assert all(0 <= n < num_strata_deposited for n in res)
    assert len(res) <= policy.CalcNumStrataRetainedUpperBound(
        num_strata_deposited,
    )
    assert len(res) == policy.CalcNumStrataRetainedExact(num_strata_deposited)
    assert res
    if len(res) < policy.CalcNumStrataRetainedUpperBound(
        num_strata_deposited,
    ):
        assert res == {*range(len(res))}

    return res


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_impl/_iter_priority_ranks.py <==
import typing

import interval_search as inch

from ....._auxiliary_lib import div_range, memoize_generator
from ._calc_rank_backstop import calc_rank_backstop
from ._calc_rank_sep import calc_rank_sep


@memoize_generator()
def iter_priority_ranks(
    degree: int,
    interspersal: int,
    pow_: int,
    num_strata_deposited: int,
) -> typing.Iterator[int]:
    """Iterate over retained ranks for the `pow`th target recency.

    Ranks are yielded from last-to-be-deleted to first-to-be-deleted. The
    very-first-to-be-deleted (i.e., lowest priority) rank is yielded last. Will
    yield all ranks less than `num_strata_deposited` before exhaustion.

    Notes
    -----
    May yield duplicates (i.e., yield rank x then later again yield rank x).
    This is acceptable in the internal use case because rank priority only
    depends on its soonest position in the stream of yielded values.
    Subsequent yieldings have no effect because the generator is sampled until
    exhausted or an unseen rank is yielded.
    """
    # aliases for terseness
    d = degree
    i = interspersal

    min_retained_rank = calc_rank_backstop(d, i, pow_, num_strata_deposited)
    retained_ranks_sep = calc_rank_sep(d, i, pow_, num_strata_deposited)

    if pow_ == 0:
        # optimization
        yield from reversed(range(num_strata_deposited))
        return
    elif pow_ == degree:
        # the highest-degree pow always tracks strata 0
        # and the biggest relevant sep for strata 0 is infinite.
        # i.e., the backstop for highest-debree pow is always strata 0
        # So, we need a special case for this pow.
        # However, because strata 0 is retained indefinitely, we actually
        # only need to worry about the next retained strata,
        # which is at retained_ranks_sep.
        # Thus, we use calc_rank_sep instead of calc_rank_backstop.
        # TODO can this doubling search be done in constant time?
        biggest_relevant_rank = inch.doubling_search(
            lambda x: calc_rank_sep(d, i, pow_, x + 1) >= num_strata_deposited,
            num_strata_deposited,
        )
        biggest_relevant_sep = calc_rank_sep(
            degree,
            interspersal,
            pow_,
            biggest_relevant_rank,
        )

    else:
        # TODO can this doubling search be done in constant time?
        biggest_relevant_rank = inch.doubling_search(
            lambda x: calc_rank_backstop(d, i, pow_, x + 1)
            >= num_strata_deposited,
            num_strata_deposited,
        )
        biggest_relevant_sep = calc_rank_sep(
            degree,
            interspersal,
            pow_,
            biggest_relevant_rank,
        )

    # in practice, just "cur_sep == retained_ranks * 2" appears required
    # i.e., tests pass with
    #
    # for cur_sep in retained_ranks_sep * 2,:
    #
    # TODO can this be proven?
    for cur_sep in div_range(
        biggest_relevant_sep,  # start
        retained_ranks_sep,  # stop, non-inclusive
        2,  # iteration action: divide by 2
    ):
        # TODO can this doubling search be done in constant time?
        cur_sep_rank = inch.doubling_search(
            lambda x: calc_rank_sep(d, i, pow_, x) >= cur_sep,
            # cur_sep is always guaranteed at least leq its threshold
            # num_strata_deposited, so we can safely begin searching for its
            # threshold at cur_sep
            # (look at calc_rank_sep to convince yourself)
            # this optimization reduces necessary search steps and prevents
            # exceedance of maximum recursion depth in some tests
            max(num_strata_deposited, cur_sep),
        )
        cur_sep_rank_backstop = calc_rank_backstop(
            degree,
            interspersal,
            pow_,
            cur_sep_rank,
        )

        yield from reversed(
            range(
                cur_sep_rank_backstop,  # start
                # +1 to be inclusive of cur_sep_rank
                min(cur_sep_rank + 1, num_strata_deposited),  # stop
                cur_sep,  # sep
            )
        )

    # TODO somehow exclude duplicates with above for better efficiency?
    yield from reversed(
        range(
            min_retained_rank,  # start
            num_strata_deposited,  # stop, non-inclusive
            retained_ranks_sep,  # sep
        )
    )

    # recurse
    if retained_ranks_sep == 1:
        # base case
        yield from reversed(
            range(
                0,
                min_retained_rank,
            )
        )
        return

    prev_sep_rank = inch.binary_search(
        lambda x: calc_rank_sep(d, i, pow_, x + 1) >= retained_ranks_sep,
        0,
        num_strata_deposited - 1,
    )
    yield from range(
        min_retained_rank,  # start
        prev_sep_rank,  # stop, not inclusive
        -retained_ranks_sep,  # sep
    )
    assert prev_sep_rank < num_strata_deposited
    yield from iter_priority_ranks(
        degree,
        interspersal,
        pow_,
        # + 1 due to apparent off-by-one error w/ just prev_sep_rank
        # where rank 5984 isn't properly retained
        # with degree 9, interspersal 2 @ generation 6405
        # on get_retained_ranks test case
        min(prev_sep_rank + 1, num_strata_deposited - 1),
    )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
import math
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase
from .._PolicySpec import PolicySpec
from .._impl import calc_common_ratio


class CalcMrcaUncertaintyAbsUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """At most, how much absolute uncertainty to estimate rank of MRCA?
        Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        max_num_strata_deposited = max(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        if max_num_strata_deposited == 0:
            return 0

        interspersal = spec.GetInterspersal()
        # edge case: no uncertainty guarantee for interspersal 1
        # interspersal >= 2 required for uncertainty guarantee
        if interspersal == 1:
            return max_num_strata_deposited

        max_ranks_since_mrca = max_num_strata_deposited - actual_rank_of_mrca
        # edge case: columns are identical
        if max_ranks_since_mrca == 0:
            return 0

        common_ratio = calc_common_ratio(
            spec.GetDegree(), max_num_strata_deposited
        )
        # edge case: no strata have yet been dropped
        if common_ratio == 1.0:
            return 0

        # round up to next power of common_ratio
        rounded_ranks_since_mrca = common_ratio ** int(
            math.ceil(math.log(max_ranks_since_mrca, common_ratio))
        )
        # should be leq just multiplying max_ranks_since_mrca by common_ratio
        assert (
            rounded_ranks_since_mrca <= max_ranks_since_mrca * common_ratio
            # account for representation error etc.
            or math.isclose(
                rounded_ranks_since_mrca,
                max_ranks_since_mrca * common_ratio,
            )
        )

        # account for increased resolution from interspersal
        res = int(math.ceil(rounded_ranks_since_mrca / (interspersal - 1)))

        return min(
            res,
            CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase
from .._PolicySpec import PolicySpec
from .._impl import calc_common_ratio


class CalcMrcaUncertaintyRelUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much relative uncertainty to estimate rank of MRCA?
        Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        interspersal = spec.GetInterspersal()
        # edge case: no uncertainty guarantee for interspersal 1
        # interspersal >= 2 required for uncertainty guarantee
        if interspersal == 1:
            return CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            )

        if 0 in (first_num_strata_deposited, second_num_strata_deposited):
            return 0.0

        min_num_strata_deposited, max_num_strata_deposited = sorted(
            [
                first_num_strata_deposited,
                second_num_strata_deposited,
            ]
        )

        length_ratio = max_num_strata_deposited / min_num_strata_deposited

        common_ratio = calc_common_ratio(
            spec.GetDegree(), max_num_strata_deposited
        )

        res = length_ratio * common_ratio / (interspersal - 1)

        # tighten to worst-possible case given number of strata deposited
        return min(
            res,
            CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited? Inclusive."""
        spec = policy.GetSpec()

        # +2 is 0th rank and last rank
        return min(
            spec.GetDegree() * 2 * (spec.GetInterspersal() + 1) + 2,
            num_strata_deposited,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import operator
import typing

from ....._auxiliary_lib import find_bounds
from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import get_retained_ranks


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        least_last_rank = least_num_strata_deposited - 1

        retained_ranks = get_retained_ranks(
            policy,
            least_num_strata_deposited,
        )
        lower_bound, upper_bound = find_bounds(
            query=actual_rank_of_mrca,
            iterable=retained_ranks,
            filter_below=operator.le,
            filter_above=operator.gt,
            initializer=(0, least_num_strata_deposited),
        )

        assert lower_bound < upper_bound
        return upper_bound - lower_bound - 1


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?"""
        return min(
            num_strata_deposited,
            policy.CalcNumStrataRetainedUpperBound(num_strata_deposited),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_scry/_CalcRankAtColumnIndex.py <==
import itertools as it
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: PolicyCouplerBase,
        index: int,
        num_strata_deposited: typing.Optional[int],
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        # allow index equal for in-progress deposition case
        assert (
            0
            <= index
            <= policy.CalcNumStrataRetainedExact(
                num_strata_deposited=num_strata_deposited,
            )
        )

        return next(
            rank
            for i, rank in enumerate(
                it.chain(
                    policy.IterRetainedRanks(num_strata_deposited),
                    # in-progress deposition case
                    (num_strata_deposited,),
                )
            )
            if i == index
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/geom_seq_nth_root_tapered_algo/_scry/_IterRetainedRanks.py <==
import typing

from ....._auxiliary_lib import memoize_generator
from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import get_retained_ranks


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __hash__(self: "IterRetainedRanks") -> int:
        """Hash object instance."""
        return 0

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    @memoize_generator()
    def __call__(
        self: "IterRetainedRanks",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        yield from sorted(
            get_retained_ranks(
                policy,
                num_strata_deposited,
            )
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }()"""

    def __str__(self: "PolicySpec") -> str:
        return self.GetAlgoTitle()

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Nominal Resolution Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec


class _PredKeepRank:
    """Functor to implement the nominal resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the nominal resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: typing.Optional[PolicyCouplerBase],
        num_stratum_depositions_completed: typing.Optional[int],
        stratum_rank: typing.Optional[int],
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        nominal_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            nominal resolution stratum retention policy.
        """
        return stratum_rank in (0, num_stratum_depositions_completed)


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec


class GenDropRanks:
    """Functor to implement the nominal resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the nominal resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: typing.Optional[PolicyCouplerBase],
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        nominal_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            nominal resolution stratum retention policy.
        """
        # in-progress deposition not reflected in
        # num_stratum_depositions_completed
        if num_stratum_depositions_completed > 1:
            yield num_stratum_depositions_completed - 1


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBound(
    CalcMrcaUncertaintyAbsUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBound(
    CalcMrcaUncertaintyRelUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: typing.Optional[PolicyCouplerBase],
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited? Inclusive."""
        return min(2, num_strata_deposited)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        if actual_rank_of_mrca == least_num_strata_deposited - 1:
            return 0
        else:
            return max(least_num_strata_deposited - 2, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: typing.Optional[PolicyCouplerBase],
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?"""
        return min(num_strata_deposited, 2)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_scry/_CalcRankAtColumnIndex.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: typing.Optional[PolicyCouplerBase],
        index: int,
        num_strata_deposited: typing.Optional[int],
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        return [
            0,
            num_strata_deposited - 1,
            num_strata_deposited,
        ][index]


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/nominal_resolution_algo/_scry/_IterRetainedRanks.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "IterRetainedRanks",
        policy: typing.Optional[PolicyCouplerBase],
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        yield from [0, num_strata_deposited - 1][:num_strata_deposited]


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }()"""

    def __str__(self: "PolicySpec") -> str:
        return self.GetAlgoTitle()

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Perfect Resolution Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec


class _PredKeepRank:
    """Functor to implement the perfect resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the perfect resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank", policy_spec: typing.Optional[PolicySpec] = None
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: typing.Optional[PolicyCouplerBase],
        num_stratum_depositions_completed: typing.Optional[int],
        stratum_rank: typing.Optional[int],
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        perfect_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            perfect resolution stratum retention policy.
        """
        return True


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec


class GenDropRanks:
    """Functor to implement the perfect resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the perfect resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: typing.Optional[PolicyCouplerBase],
        num_stratum_depositions_completed: typing.Optional[int],
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        perfect_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            perfect resolution stratum retention policy.
        """
        # empty generator
        # see https://stackoverflow.com/a/13243870/17332200
        return
        yield


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
        actual_rank_of_mrca: typing.Optional[int],
    ) -> int:
        """At most, how much absolute uncertainty to estimate rank of MRCA? Inclusive."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
        actual_rank_of_mrca: typing.Optional[int],
    ) -> float:
        """At most, how much relative uncertainty to estimate rank of MRCA?
        Inclusive."""
        return 0.0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: typing.Optional[PolicyCouplerBase],
        num_strata_deposited: int,
    ) -> int:
        """At most, how many strata are retained after n deposited? Inclusive."""
        return num_strata_deposited


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: typing.Optional[PolicyCouplerBase],
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
        actual_rank_of_mrca: typing.Optional[int],
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: typing.Optional[PolicyCouplerBase],
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?"""
        return num_strata_deposited


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_scry/_CalcRankAtColumnIndex.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: typing.Optional[PolicyCouplerBase],
        index: int,
        num_strata_deposited: typing.Optional[int],
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        return index


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/perfect_resolution_algo/_scry/_IterRetainedRanks.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "IterRetainedRanks",
        policy: typing.Optional[PolicyCouplerBase],
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        yield from range(num_strata_deposited)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    hash_salt: int

    def __init__(self: "PolicySpec", hash_salt: int) -> None:
        """Construct the policy spec.

        Parameters
        ----------
        hash_salt : int
            Salt value fed into hash used to deterministically choose whether
            to keep or drop ranks.
        """
        self._hash_salt = hash_salt

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (self._hash_salt,) == (
            other._hash_salt,
        )

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(hash_salt={
            self._hash_salt
        })"""

    def __str__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoTitle()
        } (hash salt: {
            self._hash_salt
        })"""

    def GetHashSalt(self: "PolicySpec") -> int:
        return self._hash_salt

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Pseudostochastic Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec
from ..._impl import decide_if_discard


class _PredKeepRank:
    """Functor to implement the fixed resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the fixed resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        fixed_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            fixed resolution stratum retention policy.
        """
        spec = policy.GetSpec()

        if (
            stratum_rank
            and stratum_rank == num_stratum_depositions_completed - 2
        ):
            return not decide_if_discard(
                spec.GetHashSalt(),
                stratum_rank,
                num_stratum_depositions_completed,
            )
        else:
            return True


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec
from ..._impl import decide_if_discard


class GenDropRanks:
    """Functor to implement the fixed resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the fixed resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        fixed_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            fixed resolution stratum retention policy.
        """
        spec = policy.GetSpec()

        # in-progress deposition not reflected in
        # num_stratum_depositions_completed
        second_newest_stratum_rank = num_stratum_depositions_completed - 2
        if second_newest_stratum_rank > 0 and decide_if_discard(
            spec.GetHashSalt(),
            second_newest_stratum_rank,
            num_stratum_depositions_completed,
        ):
            yield second_newest_stratum_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_impl/_decide_if_discard.py <==
import mmh3


def decide_if_discard(
    hash_salt: int,
    stratum_rank: int,
    num_stratum_depositions_completed: int,
) -> bool:
    return (
        mmh3.hash(
            str(
                (
                    stratum_rank,
                    num_stratum_depositions_completed,
                )
            ),
            hash_salt,
        )
        % 2
    )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBound(
    CalcMrcaUncertaintyAbsUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase


class CalcMrcaUncertaintyRelUpperBound(
    CalcMrcaUncertaintyRelUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
from ..._impl import CalcNumStrataRetainedUpperBoundWorstCase


class CalcNumStrataRetainedUpperBound(
    CalcNumStrataRetainedUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
CalcMrcaUncertaintyAbsExact = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
CalcMrcaUncertaintyRelExact = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_scry/_CalcNumStrataRetainedExact.py <==
CalcNumStrataRetainedExact = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_scry/_CalcRankAtColumnIndex.py <==
CalcRankAtColumnIndex = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/pseudostochastic_algo/_scry/_IterRetainedRanks.py <==
IterRetainedRanks = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__module__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    _recency_proportional_resolution: int

    def __init__(
        self: "PolicySpec",
        recency_proportional_resolution: int,
    ) -> None:
        """Construct the policy spec.

        Parameters
        ----------
        recency_proportional_resolution : int, optional
            The desired minimum number of intervals between the MRCA and the
            deeper compared column to be able to be distinguished between. The
            uncertainty of MRCA rank estimates provided under the MRCA-recency-
            proportional resolution policy will scale as the actual
            phylogenetic depth of the MRCA divided by
            recency_proportional_resolution.
        """
        self._recency_proportional_resolution = recency_proportional_resolution

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__) and (
            self._recency_proportional_resolution,
        ) == (other._recency_proportional_resolution,)

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(recency_proportional_resolution={
            self._recency_proportional_resolution
        })"""

    def __str__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoTitle()
        } (resolution: {
            self._recency_proportional_resolution
        })"""

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"hstrat.{self!r}"

    def GetRecencyProportionalResolution(self: "PolicySpec") -> int:
        return self._recency_proportional_resolution

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Recency-proportional Resolution Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec
from ..._impl import calc_provided_uncertainty


class _PredKeepRank:
    """Functor to implement the recency-proportional resolution stratum
    retention policy, for use with HereditaryStratigraphicColumn.

    This functor enacts the recency-proportional resolution policy by
    specifying the set of strata ranks that should be purged from a hereditary
    stratigraphic column when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def _do_call(
        self: "_PredKeepRank",
        resolution: int,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        # to satisfy requirements of HereditaryStratigraphicColumn impl
        # we must always keep root ancestor and newest stratum
        if stratum_rank in (0, num_stratum_depositions_completed):
            return True
        elif num_stratum_depositions_completed <= resolution:
            return True

        provided_uncertainty = calc_provided_uncertainty(
            resolution,
            num_stratum_depositions_completed,
        )
        # see CalcRankAtColumnIndex
        greatest_viable_rank = (
            num_stratum_depositions_completed
            - provided_uncertainty * (resolution + 1)
        )
        # see CalcRankAtColumnIndex
        num_interval_steps = (
            greatest_viable_rank + provided_uncertainty
        ) // provided_uncertainty
        cutoff_rank = num_interval_steps * provided_uncertainty

        # logically,  we could just test
        #   if stratum_rank == provided_uncertainty: return True
        # but we are guaranteed to eventually return True under the weaker
        # condition
        #   if stratum_rank % provided_uncertainty == 0
        # so as an optimization go ahead and return True now if it holds
        if stratum_rank % provided_uncertainty == 0:
            return True
        elif stratum_rank <= cutoff_rank:
            return False
        else:
            assert cutoff_rank
            return self._do_call(
                resolution,
                num_stratum_depositions_completed - cutoff_rank,
                stratum_rank - cutoff_rank,
            )

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        recency_proportional_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            recency-proportional resolution stratum retention policy.
        """
        return self._do_call(
            policy.GetSpec().GetRecencyProportionalResolution(),
            num_stratum_depositions_completed,
            stratum_rank,
        )


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec
from ..._impl import num_to_condemn


class GenDropRanks:
    """Functor to implement the recency-proportional resolution stratum
    retention policy, for use with HereditaryStratigraphicColumn.

    This functor enacts the recency-proportional resolution policy by
    specifying the set of strata ranks that should be purged from a hereditary
    stratigraphic column when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
            The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        recency_proportional_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            recency-proportional resolution stratum retention policy.
        """
        spec = policy.GetSpec()
        resolution = spec.GetRecencyProportionalResolution()
        num_to_condemn_ = num_to_condemn(
            resolution,
            num_stratum_depositions_completed,
        )

        for i in range(num_to_condemn_):
            factor = 2 * resolution + 1
            num_ranks_back = factor * (2**i)
            yield num_stratum_depositions_completed - num_ranks_back


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_impl/_calc_provided_uncertainty.py <==
def calc_provided_uncertainty(
    recency_proportional_resolution: int,
    num_stratum_depositions_completed: int,
) -> int:
    """After n strata have been deposited, how many ranks are spaced
    between retained strata?

    Note that the returned value actually corresponds to one more than the
    uncertainty with respect to calculating MRCA supposing two identically
    distributed columns. For example a return value of 1 corresponds to
    strata retained at every rank, so the rank of the MRCA can be
    determined with 0 uncertainty.
    """
    resolution = recency_proportional_resolution

    max_uncertainty = num_stratum_depositions_completed // (resolution + 1)
    # round down to lower or equal power of 2
    # cast to int to make robust to numpy.int32, numpy.int64, etc.
    provided_uncertainty_exp = int(max_uncertainty // 2).bit_length()
    provided_uncertainty = 2**provided_uncertainty_exp
    return provided_uncertainty


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_impl/_num_to_condemn.py <==
def num_to_condemn(
    recency_proportional_resolution: int,
    num_stratum_depositions_completed: int,
) -> int:
    """How many strata should be eliminated after
    num_stratum_depositions_completed have been deposited and the
    num_stratum_depositions_completed + 1'th deposition is in progress?

    Used to implement functor's __call__ method specifying which ranks should
    be purged during this stratum deposition. This expression for exact number
    deposited was extrapolated from
        * resolution = 0, <https://oeis.org/A001511>
        * resolution = 1, <https://oeis.org/A091090>
    and is unit tested extensively.
    """
    resolution = recency_proportional_resolution

    if num_stratum_depositions_completed % 2 == 1:
        return 0
    elif num_stratum_depositions_completed < 2 * (resolution + 1):
        return 0
    else:
        return 1 + num_to_condemn(
            resolution,
            num_stratum_depositions_completed // 2,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """At most, how much uncertainty to estimate rank of MRCA? Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        max_ranks_since_mrca = (
            max(
                first_num_strata_deposited,
                second_num_strata_deposited,
            )
            - actual_rank_of_mrca
        )
        if spec.GetRecencyProportionalResolution() == 0:
            return CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            )

        res = max_ranks_since_mrca // spec.GetRecencyProportionalResolution()

        return min(
            res,
            CalcMrcaUncertaintyAbsUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            ),
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
import typing

from ..._detail import PolicyCouplerBase
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBound",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> float:
        """At most, how much uncertainty to estimate rank of MRCA? Inclusive."""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()

        if 0 in (first_num_strata_deposited, second_num_strata_deposited):
            return 0.0

        min_num_strata_deposited, max_num_strata_deposited = sorted(
            [
                first_num_strata_deposited,
                second_num_strata_deposited,
            ]
        )

        length_ratio = max_num_strata_deposited / min_num_strata_deposited

        if spec.GetRecencyProportionalResolution() == 0:
            return CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                policy,
                first_num_strata_deposited,
                second_num_strata_deposited,
                actual_rank_of_mrca,
            )
        else:
            res = length_ratio / spec.GetRecencyProportionalResolution()

            # tighten to worst-possible case given number of strata deposited
            return min(
                res,
                CalcMrcaUncertaintyRelUpperBoundWorstCase()(
                    policy,
                    first_num_strata_deposited,
                    second_num_strata_deposited,
                    actual_rank_of_mrca,
                ),
            )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
import math
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedUpperBound:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedUpperBound",
        policy_spec: typing.Optional[PolicySpec] = None,
    ) -> None:
        pass

    def __eq__(
        self: "CalcNumStrataRetainedUpperBound",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedUpperBound",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """At most how many strata are retained after n deposited? Inclusive."""
        spec = policy.GetSpec()
        resolution = spec.GetRecencyProportionalResolution()

        res = (
            int(
                (resolution + 1) * math.log2(num_strata_deposited - 1)
                - sum(math.log2(r + 1) for r in range(resolution))
                + 1
                + (
                    resolution == 0
                )  # <<< patches failed 0-resolution test cases
            )
            if num_strata_deposited > resolution + 1
            else num_strata_deposited
        )

        return min(res, num_strata_deposited)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class CalcMrcaUncertaintyAbsExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcMrcaUncertaintyAbsExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsExact",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
        actual_rank_of_mrca: int,
    ) -> int:
        """Exactly how much uncertainty to estimate rank of MRCA?"""
        # rectify negative-indexed actual_rank_of_mrca
        if actual_rank_of_mrca is not None and actual_rank_of_mrca < 0:
            least_last_rank = min(
                first_num_strata_deposited - 1,
                second_num_strata_deposited - 1,
            )
            actual_rank_of_mrca += least_last_rank
            assert actual_rank_of_mrca >= 0

        spec = policy.GetSpec()
        resolution = spec.GetRecencyProportionalResolution()

        least_num_strata_deposited = min(
            first_num_strata_deposited,
            second_num_strata_deposited,
        )
        least_last_rank = least_num_strata_deposited - 1
        # mrca at very last rank
        if least_last_rank - actual_rank_of_mrca <= resolution:
            return 0

        provided_uncertainty = calc_provided_uncertainty(
            resolution,
            least_last_rank,
        )
        if provided_uncertainty == 1:
            return 0

        # we could just take a simple recursive approach like this
        #
        #   if index == 0: return 0
        #   else: return provided_uncertainty + self.CalcRankAtColumnIndex(
        #       index - 1,
        #       num_strata_deposited - provided_uncertainty,
        #   )
        #
        # but as an optimization, we should take as many steps as possible at
        # the current uncertainty interval size stage before recursing down to
        # the next half-as-small uncertainty interval size

        # calculate the greatest rank at which that interval is viable
        # i.e., where max_uncertainty == provided_uncertainty... we must solve
        #
        #   provided_uncertainty = least_num_strata // (resolution + 1)
        #
        # and
        #
        #   least_num_strata = num_strata_deposited - greatest_viable_rank

        # -1 due to *lack* of an in-progress deposition
        greatest_viable_rank = least_last_rank - provided_uncertainty * (
            resolution + 1
        )

        # calculate how many steps at provided_uncertainty interval we can take
        # +provided_uncertainty because greatest viable rank is the *last*
        # position we can take a step in our interval from
        num_interval_steps = (
            greatest_viable_rank + provided_uncertainty
        ) // provided_uncertainty
        cutoff_rank = num_interval_steps * provided_uncertainty

        if actual_rank_of_mrca < cutoff_rank:
            if actual_rank_of_mrca >= (
                least_last_rank - least_last_rank % provided_uncertainty
            ):
                return (least_last_rank - 1) % provided_uncertainty
            else:
                return provided_uncertainty - 1
        else:
            assert cutoff_rank
            return self(
                policy=policy,
                first_num_strata_deposited=least_num_strata_deposited
                - cutoff_rank,
                second_num_strata_deposited=least_num_strata_deposited
                - cutoff_rank,
                actual_rank_of_mrca=actual_rank_of_mrca - cutoff_rank,
            )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
from ..._impl import CalcMrcaUncertaintyRelExactFromAbs


class CalcMrcaUncertaintyRelExact(CalcMrcaUncertaintyRelExactFromAbs):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_scry/_CalcNumStrataRetainedExact.py <==
import typing

from ....._auxiliary_lib import popcount
from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcNumStrataRetainedExact:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcNumStrataRetainedExact",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcNumStrataRetainedExact", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcNumStrataRetainedExact",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> int:
        """Exactly how many strata are retained after n deposited?

        The calculation can be written mathematically as,

          weight of binary expansion of n (i.e., #1's set in binary repr)
          + sum(
              floor( log2(n//r) )
              for r from 1 to r inclusive
          )
          + 1

        where

          n = num_strata_deposited - 1
          r = resolution

        This expression for exact number deposited was extrapolated from
            * resolution = 0, <https://oeis.org/A063787>
            * resolution = 1, <https://oeis.org/A056791>
        and is unit tested extensively.

        Note that the implementation must include a special case to account for
        n < r causing log2(0). In this case, the number of strata retained is
        equal to the number deposited (i.e., none have been discarded yet).
        """
        spec = policy.GetSpec()

        resolution = spec.GetRecencyProportionalResolution()
        if num_strata_deposited - 1 <= resolution:
            return num_strata_deposited
        else:
            return (
                # cast to int to handle numpy.int32, numpy.int64 etc.
                popcount(int(num_strata_deposited - 1))
                + sum(
                    # X.bit_length() - 1 equivalent to floor(log2(X))
                    # cast to int to handle numpy.int32, numpy.int64 etc.
                    int((num_strata_deposited - 1) // r).bit_length() - 1
                    for r in range(1, resolution + 1)
                )
                + 1
            )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_scry/_CalcRankAtColumnIndex.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class CalcRankAtColumnIndex:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcRankAtColumnIndex",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "CalcRankAtColumnIndex", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcRankAtColumnIndex",
        policy: PolicyCouplerBase,
        index: int,
        num_strata_deposited: typing.Optional[int],
    ) -> int:
        """After n strata have been deposited, what will the rank of the
        stratum at column index k be?

        Enables a HereditaryStratigraphicColumn using this predicate to
        optimize away storage of rank annotations on strata. Takes into the
        account the possibility for in-progress stratum depositions that haven't
        been reflected in num_strata_deposited.
        """
        spec = policy.GetSpec()
        resolution = spec.GetRecencyProportionalResolution()

        # calculate the interval between retained strata we're starting out with
        # -1 due to *lack* of an in-progress deposition
        provided_uncertainty = calc_provided_uncertainty(
            resolution,
            num_strata_deposited - 1,
        )
        # we could just take a simple recursive approach like this
        #
        #   if index == 0: return 0
        #   else: return provided_uncertainty + self.CalcRankAtColumnIndex(
        #       index - 1,
        #       num_strata_deposited - provided_uncertainty,
        #   )
        #
        # but as an optimization, we should take as many steps as possible at
        # the current uncertainty interval size stage before recursing down to
        # the next half-as-small uncertainty interval size

        # calculate the greatest rank at which that interval is viable
        # i.e., where max_uncertainty == provided_uncertainty... we must solve
        #
        #   provided_uncertainty = least_num_strata // (resolution + 1)
        #
        # and
        #
        #   least_num_strata = num_strata_deposited - greatest_viable_rank

        # -1 due to *lack* of an in-progress deposition
        greatest_viable_rank = (
            num_strata_deposited - 1 - provided_uncertainty * (resolution + 1)
        )

        # calculate how many steps at provided_uncertainty interval we can take
        # +provided_uncertainty because greatest viable rank is the *last*
        # position we can take a step in our interval from
        num_interval_steps = (
            greatest_viable_rank + provided_uncertainty
        ) // provided_uncertainty

        if index <= num_interval_steps or provided_uncertainty == 1:
            # we can reach index within the current provided_uncertainty stage
            # note: must always enter base case when provided uncertainty is 1
            # or infinite recursion will result
            return index * provided_uncertainty
        else:
            # take as many index steps as possible at current uncertainty stage
            # and add number of ranks accrued at subsequent uncertainty stages
            num_ranks_traversed = num_interval_steps * provided_uncertainty
            return num_ranks_traversed + self(
                policy=policy,
                index=index - num_interval_steps,
                num_strata_deposited=num_strata_deposited
                - num_ranks_traversed,
            )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/recency_proportional_resolution_algo/_scry/_IterRetainedRanks.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec
from .._impl import calc_provided_uncertainty


class IterRetainedRanks:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "IterRetainedRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "IterRetainedRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "IterRetainedRanks",
        policy: PolicyCouplerBase,
        num_strata_deposited: int,
    ) -> typing.Iterator[int]:
        """Iterate over retained strata ranks at `num_strata_deposited` in
        ascending order."""
        spec = policy.GetSpec()
        resolution = spec.GetRecencyProportionalResolution()

        cur_rank = 0
        last_rank = num_strata_deposited - 1
        while last_rank - cur_rank > resolution:
            yield cur_rank
            cur_rank += calc_provided_uncertainty(
                resolution,
                last_rank - cur_rank,
            )

        yield from range(
            max(last_rank - resolution, 0),
            num_strata_deposited,
        )


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_Policy.py <==
from .._detail import PolicyCouplerFactory
from ._PolicySpec import PolicySpec
from ._enact._GenDropRanks import GenDropRanks
from ._invar._CalcMrcaUncertaintyAbsUpperBound import (
    CalcMrcaUncertaintyAbsUpperBound,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyAbsUpperBoundPessimalRank import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBound import (
    CalcMrcaUncertaintyRelUpperBound,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundAtPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
)
from ._invar._CalcMrcaUncertaintyRelUpperBoundPessimalRank import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRank,
)
from ._invar._CalcNumStrataRetainedUpperBound import (
    CalcNumStrataRetainedUpperBound,
)
from ._scry._CalcMrcaUncertaintyAbsExact import CalcMrcaUncertaintyAbsExact
from ._scry._CalcMrcaUncertaintyRelExact import CalcMrcaUncertaintyRelExact
from ._scry._CalcNumStrataRetainedExact import CalcNumStrataRetainedExact
from ._scry._CalcRankAtColumnIndex import CalcRankAtColumnIndex
from ._scry._IterRetainedRanks import IterRetainedRanks

Policy = PolicyCouplerFactory(
    policy_spec_t=PolicySpec,
    # enactment
    gen_drop_ranks_ftor_t=GenDropRanks,
    # invariants
    calc_mrca_uncertainty_abs_upper_bound_ftor_t=CalcMrcaUncertaintyAbsUpperBound,
    calc_mrca_uncertainty_abs_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_abs_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyAbsUpperBoundPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_ftor_t=CalcMrcaUncertaintyRelUpperBound,
    calc_mrca_uncertainty_rel_upper_bound_at_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundAtPessimalRank,
    calc_mrca_uncertainty_rel_upper_bound_pessimal_rank_ftor_t=CalcMrcaUncertaintyRelUpperBoundPessimalRank,
    calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBound,
    # scrying
    calc_mrca_uncertainty_abs_exact_ftor_t=CalcMrcaUncertaintyAbsExact,
    calc_mrca_uncertainty_rel_exact_ftor_t=CalcMrcaUncertaintyRelExact,
    calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExact,
    calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndex,
    iter_retained_ranks_ftor_t=IterRetainedRanks,
)

# gloss away PolicyCoupler implementation details
Policy.__name__ = "Policy"
Policy.__qualname__ = "Policy"
Policy.__module__ = __name__


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_PolicySpec.py <==
import typing

from .._detail import PolicySpecBase


class PolicySpec(PolicySpecBase):
    """Contains all policy parameters, if any."""

    _retention_probability: float

    def __init__(
        self: "PolicySpec",
        *,
        retention_probability: float = 0.5,
    ) -> None:
        """Construct the policy spec.

        Parameters
        ----------
        retention_probability : float
            The proability with which strata are retained permanently.
        """
        self._retention_probability = retention_probability

    def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __repr__(self: "PolicySpec") -> str:
        return f"""{
            self.GetAlgoIdentifier()
        }.{
            PolicySpec.__qualname__
        }(retention_probability={
            self._retention_probability
        })"""

    def __str__(self: "PolicySpec") -> str:
        return self.GetAlgoTitle()

    def GetEvalCtor(self: "PolicySpec") -> str:
        return f"""hstrat.{self!r}"""

    def GetRetentionProbability(self: "PolicySpec") -> int:
        return self._retention_probability

    @staticmethod
    def GetAlgoIdentifier() -> str:
        """Get programatic name for underlying retention algorithm."""
        return __package__.split(".")[-1]

    @staticmethod
    def GetAlgoTitle() -> str:
        """Get human-readable name for underlying retention algorithm."""
        return "Stochastic Stratum Retention Algorithm"


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_enact/_GenDropRanks.py <==
from ._GenDropRanks_ import GenDropRanks

GenDropRanks = GenDropRanks


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_enact/_GenDropRanks_/_FromPredKeepRank.py <==
import typing

from ...._detail import PolicyCouplerBase
from ...._impl import GenDropRanksFromPredKeepRank
from ..._PolicySpec import PolicySpec
from ..._impl import decide_if_discard


class _PredKeepRank:
    """Functor to implement the fixed resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the fixed resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "_PredKeepRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "_PredKeepRank", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "_PredKeepRank",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        stratum_rank: int,
    ) -> bool:
        """Decide if a stratum within the stratagraphic column should be
        retained or purged.

        Every time a new stratum is deposited, this method is called on each
        stratum present in a HereditaryStratigraphicColumn to determine whether
        it should be retained. Strata that return False are immediately purged
        from the column, meaning that for a stratum to persist it must earn a
        True result from this method each and every time a new stratum is
        deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        stratum_rank : int
            The number of strata that were deposited before the stratum under
            consideration for retention.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.

        Returns
        -------
        bool
            True if the stratum should be retained, False otherwise.

        See Also
        --------
        fixed_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            fixed resolution stratum retention policy.
        """
        if (
            stratum_rank
            and stratum_rank == num_stratum_depositions_completed - 2
        ):
            return not decide_if_discard(
                stratum_rank,
                num_stratum_depositions_completed,
            )
        else:
            return True


FromPredKeepRank = GenDropRanksFromPredKeepRank(_PredKeepRank)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_enact/_GenDropRanks_/_GenDropRanks.py <==
import typing

from ...._detail import PolicyCouplerBase
from ..._PolicySpec import PolicySpec
from ..._impl import decide_if_discard


class GenDropRanks:
    """Functor to implement the fixed resolution stratum retention policy, for
    use with HereditaryStratigraphicColumn.

    This functor enacts the fixed resolution policy by specifying the set of
    strata ranks that should be purged from a hereditary stratigraphic column
    when the nth stratum is deposited.
    """

    def __init__(
        self: "GenDropRanks",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(self: "GenDropRanks", other: typing.Any) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "GenDropRanks",
        policy: PolicyCouplerBase,
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        """Decide which strata within the stratagraphic column should be purged.

        Every time a new stratum is deposited, this method is called to
        determine which strata should be purged. All strata at ranks yielded
        from this functor are immediately purged from the column, meaning that
        for a stratum to persist it must not be yielded by this functor each
        and every time a new stratum is deposited.

        Parameters
        ----------
        policy: Policy
            Policy this functor enacts.
        num_stratum_depositions_completed : int
            The number of strata that have already been deposited, not
            including the latest stratum being deposited which prompted the
            current purge operation.
        retained_ranks : iterator over int
            An iterator over ranks of strata currently retained within the
            hereditary stratigraphic column. Not used in this functor.

        Returns
        -------
        iterator over int
                The ranks of strata that should be purged from the hereditary
            stratigraphic column at this deposition step.

        See Also
        --------
        fixed_resolution_algo:
            For details on the rationale, implementation, and guarantees of the
            fixed resolution stratum retention policy.
        """
        # in-progress deposition not reflected in
        # num_stratum_depositions_completed
        second_newest_stratum_rank = num_stratum_depositions_completed - 2
        if second_newest_stratum_rank > 0 and decide_if_discard(
            second_newest_stratum_rank,
            num_stratum_depositions_completed,
            policy.GetSpec().GetRetentionProbability(),
        ):
            yield second_newest_stratum_rank


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_impl/_decide_if_discard.py <==
import random


def decide_if_discard(
    stratum_rank: int,
    num_stratum_depositions_completed: int,
    retention_probability: float,
) -> bool:
    return not (random.random() < retention_probability)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_invar/_CalcMrcaUncertaintyAbsUpperBound.py <==
from ..._impl import CalcMrcaUncertaintyAbsUpperBoundWorstCase


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBound(
    CalcMrcaUncertaintyAbsUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank as CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_invar/_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyAbsUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyAbsUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: typing.Optional[int],
        second_num_strata_deposited: typing.Optional[int],
    ) -> int:
        """Calculate rank for which upper bound on absolute MRCA uncertainty is
        pessimized."""
        return 0


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_invar/_CalcMrcaUncertaintyRelUpperBound.py <==
from ..._impl import CalcMrcaUncertaintyRelUpperBoundWorstCase


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBound(
    CalcMrcaUncertaintyRelUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
from ..._impl import (
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank as CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_,
)


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
    CalcMrcaUncertaintyRelUpperBoundAtPessimalRank_
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_invar/_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import typing

from ..._detail import PolicyCouplerBase
from .._PolicySpec import PolicySpec


class CalcMrcaUncertaintyRelUpperBoundPessimalRank:
    """Functor to provide member function implementation in Policy class."""

    def __init__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy_spec: typing.Optional[PolicySpec],
    ) -> None:
        pass

    def __eq__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        other: typing.Any,
    ) -> bool:
        return isinstance(other, self.__class__)

    def __call__(
        self: "CalcMrcaUncertaintyRelUpperBoundPessimalRank",
        policy: PolicyCouplerBase,
        first_num_strata_deposited: int,
        second_num_strata_deposited: int,
    ) -> int:
        """Calculate rank for which upper bound on relative MRCA uncertainty is
        pessimized."""
        least_last_rank = min(
            first_num_strata_deposited - 1,
            second_num_strata_deposited - 1,
        )
        return max(least_last_rank - 1, 0)


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_invar/_CalcNumStrataRetainedUpperBound.py <==
from ..._impl import CalcNumStrataRetainedUpperBoundWorstCase


# must inherit rather than assign due to failure of attribute lookup when
# pickling otherwise
class CalcNumStrataRetainedUpperBound(
    CalcNumStrataRetainedUpperBoundWorstCase
):
    pass


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_scry/_CalcMrcaUncertaintyAbsExact.py <==
CalcMrcaUncertaintyAbsExact = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_scry/_CalcMrcaUncertaintyRelExact.py <==
CalcMrcaUncertaintyRelExact = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_scry/_CalcNumStrataRetainedExact.py <==
CalcNumStrataRetainedExact = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_scry/_CalcRankAtColumnIndex.py <==
CalcRankAtColumnIndex = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_algorithms/stochastic_algo/_scry/_IterRetainedRanks.py <==
IterRetainedRanks = None


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_evaluators/_MrcaUncertaintyAbsExactEvaluator.py <==
import typing

import opytional as opyt

from ._detail import policy_param_focalizer_t


class MrcaUncertaintyAbsExactEvaluator:
    """Enacts exact absolute MRCA uncertainty parameterization requirement."""

    _at_num_strata_deposited: int
    _at_rank: typing.Optional[int]
    _policy_param_focalizer: policy_param_focalizer_t

    def __init__(
        self: "MrcaUncertaintyAbsExactEvaluator",
        at_num_strata_deposited: int,
        at_rank: typing.Optional[int] = None,
        policy_param_focalizer: policy_param_focalizer_t = (
            lambda policy_t: lambda i: policy_t(i)
        ),
    ) -> None:
        """Initialize functor to evaluate exact absolute MRCA uncertainty.

        Parameters
        ----------
        at_num_strata_deposited : int
            At what generation should we evaluate policy?
        at_rank : int, optional
            At what column position should we evaluate policy? If None, use
            pessimal position.
        policy_param_focalizer : callable
            Callable to create shim that constructs policy instance from
            parameter value. Default passes parameter value as sole argument to
            policy constructor.
        """
        self._at_num_strata_deposited = at_num_strata_deposited
        self._at_rank = at_rank
        self._policy_param_focalizer = policy_param_focalizer

    def __call__(
        self: "MrcaUncertaintyAbsExactEvaluator",
        policy_t: typing.Type,
        parameter_value: int,
    ) -> int:
        """Get exact absolute MRCA uncertainty under a specific parameter."""
        policy_factory = self._policy_param_focalizer(policy_t)
        policy = policy_factory(parameter_value)
        if self._at_rank is None:
            raise NotImplementedError(
                "CalcMrcaUncertaintyAbsExactPessimalRank not yet implemented"
            )
        at_rank = opyt.or_value(
            self._at_rank,
            None,
            # policy.CalcMrcaUncertaintyAbsExactPessimalRank(
            #     self._at_num_strata_deposited,
            #     self._at_num_strata_deposited,
            # ),
        )
        return policy.CalcMrcaUncertaintyAbsExact(
            self._at_num_strata_deposited,
            self._at_num_strata_deposited,
            at_rank,
        )

    def __repr__(self: "MrcaUncertaintyAbsExactEvaluator") -> str:
        return f"""{
            MrcaUncertaintyAbsExactEvaluator.__qualname__
        }(at_num_strata_deposited={
            self._at_num_strata_deposited
        !r}, at_rank={
            self._at_rank
        !r}, policy_param_focalizer={
            self._policy_param_focalizer
        !r})"""

    def __str__(self: "MrcaUncertaintyAbsExactEvaluator") -> str:
        title = "Exact Absolute MRCA Uncertainty Evaluator"
        return f"""{
            title
        } (at num strata deposited: {
            self._at_num_strata_deposited
        }, at rank: {
            opyt.or_value(self._at_rank, 'pessimal')
        }, focalizer: {
            self._policy_param_focalizer
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_evaluators/_MrcaUncertaintyAbsUpperBoundEvaluator.py <==
import typing

import opytional as opyt

from ._detail import policy_param_focalizer_t


class MrcaUncertaintyAbsUpperBoundEvaluator:
    """Enacts absolute MRCA uncertainty bound parameterization requirement."""

    _at_num_strata_deposited: int
    _at_rank: typing.Optional[int]
    _policy_param_focalizer: policy_param_focalizer_t

    def __init__(
        self: "MrcaUncertaintyAbsUpperBoundEvaluator",
        at_num_strata_deposited: int,
        at_rank: typing.Optional[int] = None,
        policy_param_focalizer: policy_param_focalizer_t = (
            lambda policy_t: lambda i: policy_t(i)
        ),
    ) -> None:
        """Init functor to evaluate upper bound on absolute MRCA uncertainty.

        Parameters
        ----------
        at_num_strata_deposited : int
            At what generation should we evaluate policy?
        at_rank : int, optional
            At what column position should we evaluate policy? If None, use
            pessimal position.
        policy_param_focalizer : callable
            Callable to create shim that constructs policy instance from
            parameter value. Default passes parameter value as sole argument to
            policy constructor.
        """
        self._at_num_strata_deposited = at_num_strata_deposited
        self._at_rank = at_rank
        self._policy_param_focalizer = policy_param_focalizer

    def __call__(
        self: "MrcaUncertaintyAbsUpperBoundEvaluator",
        policy_t: typing.Type,
        parameter_value: int,
    ) -> int:
        """Get absolute MRCA uncertainty upper bound for a specific param."""
        policy_factory = self._policy_param_focalizer(policy_t)
        policy = policy_factory(parameter_value)
        at_rank = opyt.or_value(
            self._at_rank,
            policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                self._at_num_strata_deposited,
                self._at_num_strata_deposited,
            ),
        )
        return policy.CalcMrcaUncertaintyAbsUpperBound(
            self._at_num_strata_deposited,
            self._at_num_strata_deposited,
            at_rank,
        )

    def __repr__(self: "MrcaUncertaintyAbsUpperBoundEvaluator") -> str:
        return f"""{
            MrcaUncertaintyAbsUpperBoundEvaluator.__qualname__
        }(at_num_strata_deposited={
            self._at_num_strata_deposited
        !r}, at_rank={
            self._at_rank
        !r}, policy_param_focalizer={
            self._policy_param_focalizer
        !r})"""

    def __str__(self: "MrcaUncertaintyAbsUpperBoundEvaluator") -> str:
        title = "Upper Bound Absolute MRCA Uncertainty Evaluator"
        return f"""{
            title
        } (at num strata deposited: {
            self._at_num_strata_deposited
        }, at rank: {
            opyt.or_value(self._at_rank, 'pessimal')
        }, focalizer: {
            self._policy_param_focalizer
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_evaluators/_MrcaUncertaintyRelExactEvaluator.py <==
import typing

import opytional as opyt

from ._detail import policy_param_focalizer_t


class MrcaUncertaintyRelExactEvaluator:
    """Enacts exact relative MRCA uncertainty parameterization requirement."""

    _at_num_strata_deposited: int
    _at_rank: typing.Optional[int]
    _policy_param_focalizer: policy_param_focalizer_t

    def __init__(
        self: "MrcaUncertaintyRelExactEvaluator",
        at_num_strata_deposited: int,
        at_rank: typing.Optional[int] = None,
        policy_param_focalizer: policy_param_focalizer_t = (
            lambda policy_t: lambda i: policy_t(i)
        ),
    ) -> None:
        """Initialize functor to evaluate exact relative MRCA uncertainty.

        Parameters
        ----------
        at_num_strata_deposited : int
            At what generation should we evaluate policy?
        at_rank : int, optional
            At what column position should we evaluate policy? If None, use
            pessimal position.
        policy_param_focalizer : callable
            Callable to create shim that constructs policy instance from
            parameter value. Default passes parameter value as sole argument to
            policy constructor.
        """
        self._at_num_strata_deposited = at_num_strata_deposited
        self._at_rank = at_rank
        self._policy_param_focalizer = policy_param_focalizer

    def __call__(
        self: "MrcaUncertaintyRelExactEvaluator",
        policy_t: typing.Type,
        parameter_value: int,
    ) -> float:
        """Get exact relative MRCA uncertainty under a specific parameter."""
        policy_factory = self._policy_param_focalizer(policy_t)
        policy = policy_factory(parameter_value)
        if self._at_rank is None:
            raise NotImplementedError(
                "CalcMrcaUncertaintyRelExactPessimalRank not yet implemented"
            )
        at_rank = opyt.or_value(
            self._at_rank,
            None,
            # policy.CalcMrcaUncertaintyRelExactPessimalRank(
            #     self._at_num_strata_deposited,
            #     self._at_num_strata_deposited,
            # ),
        )
        return policy.CalcMrcaUncertaintyRelExact(
            self._at_num_strata_deposited,
            self._at_num_strata_deposited,
            at_rank,
        )

    def __repr__(self: "MrcaUncertaintyRelExactEvaluator") -> str:
        return f"""{
            MrcaUncertaintyRelExactEvaluator.__qualname__
        }(at_num_strata_deposited={
            self._at_num_strata_deposited
        !r}, at_rank={
            self._at_rank
        !r}, policy_param_focalizer={
            self._policy_param_focalizer
        !r})"""

    def __str__(self: "MrcaUncertaintyRelExactEvaluator") -> str:
        title = "Exact Relative MRCA Uncertainty Evaluator"
        return f"""{
            title
        } (at num strata deposited: {
            self._at_num_strata_deposited
        }, at rank: {
            opyt.or_value(self._at_rank, 'pessimal')
        }, focalizer: {
            self._policy_param_focalizer
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_evaluators/_MrcaUncertaintyRelUpperBoundEvaluator.py <==
import typing

import opytional as opyt

from ._detail import policy_param_focalizer_t


class MrcaUncertaintyRelUpperBoundEvaluator:
    """Enacts relative MRCA uncertainty bound parameterization requirement."""

    _at_num_strata_deposited: int
    _at_rank: typing.Optional[int]
    _policy_param_focalizer: policy_param_focalizer_t

    def __init__(
        self: "MrcaUncertaintyRelUpperBoundEvaluator",
        at_num_strata_deposited: int,
        at_rank: typing.Optional[int] = None,
        policy_param_focalizer: policy_param_focalizer_t = (
            lambda policy_t: lambda i: policy_t(i)
        ),
    ) -> None:
        """Init functor to evaluate upper bound on relative MRCA uncertainty.

        Parameters
        ----------
        at_num_strata_deposited : int
            At what generation should we evaluate policy?
        at_rank : int, optional
            At what column position should we evaluate policy? If None, use
            pessimal position.
        policy_param_focalizer : callable
            Callable to create shim that constructs policy instance from
            parameter value. Default passes parameter value as sole argument to
            policy constructor.
        """
        self._at_num_strata_deposited = at_num_strata_deposited
        self._at_rank = at_rank
        self._policy_param_focalizer = policy_param_focalizer

    def __call__(
        self: "MrcaUncertaintyRelUpperBoundEvaluator",
        policy_t: typing.Type,
        parameter_value: int,
    ) -> float:
        """Get upper bound on relative MRCA uncertainty for particular param."""
        policy_factory = self._policy_param_focalizer(policy_t)
        policy = policy_factory(parameter_value)
        at_rank = opyt.or_value(
            self._at_rank,
            policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                self._at_num_strata_deposited,
                self._at_num_strata_deposited,
            ),
        )
        return policy.CalcMrcaUncertaintyRelUpperBound(
            self._at_num_strata_deposited,
            self._at_num_strata_deposited,
            at_rank,
        )

    def __repr__(self: "MrcaUncertaintyRelUpperBoundEvaluator") -> str:
        return f"""{
            MrcaUncertaintyRelUpperBoundEvaluator.__qualname__
        }(at_num_strata_deposited={
            self._at_num_strata_deposited
        !r}, at_rank={
            self._at_rank
        !r}, policy_param_focalizer={
            self._policy_param_focalizer
        !r})"""

    def __str__(self: "MrcaUncertaintyRelUpperBoundEvaluator") -> str:
        title = "Upper Bound Relative MRCA Uncertainty Evaluator"
        return f"""{
            title
        } (at num strata deposited: {
            self._at_num_strata_deposited
        }, at rank: {
            opyt.or_value(self._at_rank, 'pessimal')
        }, focalizer: {
            self._policy_param_focalizer
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_evaluators/_NumStrataRetainedExactEvaluator.py <==
import typing

from ._detail import policy_param_focalizer_t


class NumStrataRetainedExactEvaluator:
    """Enacts exact space complexity parameterization requirement."""

    _at_num_strata_deposited: int
    _policy_param_focalizer: policy_param_focalizer_t

    def __init__(
        self: "NumStrataRetainedExactEvaluator",
        at_num_strata_deposited: int,
        policy_param_focalizer: policy_param_focalizer_t = (
            lambda policy_t: lambda i: policy_t(i)
        ),
    ) -> None:
        """Initialize functor to evaluate exact num strata retained.

        Parameters
        ----------
        at_num_strata_deposited : int
            At what generation should we evaluate policy?
        policy_param_focalizer : callable
            Callable to create shim that constructs policy instance from
            parameter value. Default passes parameter value as sole argument to
            policy constructor.
        """
        self._at_num_strata_deposited = at_num_strata_deposited
        self._policy_param_focalizer = policy_param_focalizer

    def __call__(
        self: "NumStrataRetainedExactEvaluator",
        policy_t: typing.Type,
        parameter_value: int,
    ) -> int:
        """Get exact num strata retained under a specific parameter."""
        policy_factory = self._policy_param_focalizer(policy_t)
        policy = policy_factory(parameter_value)
        return policy.CalcNumStrataRetainedExact(
            self._at_num_strata_deposited,
        )

    def __repr__(self: "NumStrataRetainedExactEvaluator") -> str:
        return f"""{
            NumStrataRetainedExactEvaluator.__qualname__
        }(at_num_strata_deposited={
            self._at_num_strata_deposited
        !r}, policy_param_focalizer={
            self._policy_param_focalizer
        !r})"""

    def __str__(self: "NumStrataRetainedExactEvaluator") -> str:
        title = "Exact Num Strata Retained Evaluator"
        return f"""{
            title
        } (at num strata deposited: {
            self._at_num_strata_deposited
        }, focalizer: {
            self._policy_param_focalizer
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_evaluators/_NumStrataRetainedUpperBoundEvaluator.py <==
import typing

from ._detail import policy_param_focalizer_t


class NumStrataRetainedUpperBoundEvaluator:
    """Enacts space complexity bound parameterization requirement."""

    _at_num_strata_deposited: int
    _policy_param_focalizer: policy_param_focalizer_t

    def __init__(
        self: "NumStrataRetainedUpperBoundEvaluator",
        at_num_strata_deposited: int,
        policy_param_focalizer: policy_param_focalizer_t = (
            lambda policy_t: lambda i: policy_t(i)
        ),
    ) -> None:
        """Initialize functor to evaluate upper bound on num strata retained.

        Parameters
        ----------
        at_num_strata_deposited : int
            At what generation should we evaluate policy?
        policy_param_focalizer : callable
            Callable to create shim that constructs policy instance from
            parameter value. Default passes parameter value as sole argument to
            policy constructor.
        """
        self._at_num_strata_deposited = at_num_strata_deposited
        self._policy_param_focalizer = policy_param_focalizer

    def __call__(
        self: "NumStrataRetainedUpperBoundEvaluator",
        policy_t: typing.Type,
        parameter_value: int,
    ) -> int:
        """Get upper bound on num strata retained for specific parameter."""
        policy_factory = self._policy_param_focalizer(policy_t)
        policy = policy_factory(parameter_value)
        return policy.CalcNumStrataRetainedUpperBound(
            self._at_num_strata_deposited,
        )

    def __repr__(self: "NumStrataRetainedUpperBoundEvaluator") -> str:
        return f"""{
            NumStrataRetainedUpperBoundEvaluator.__qualname__
        }(at_num_strata_deposited={
            self._at_num_strata_deposited
        !r}, policy_param_focalizer={
            self._policy_param_focalizer
        !r})"""

    def __str__(self: "NumStrataRetainedUpperBoundEvaluator") -> str:
        title = "Upper Bound Num Strata Retained Evaluator"
        return f"""{
            title
        } (at num strata deposited: {
            self._at_num_strata_deposited
        }, focalizer: {
            self._policy_param_focalizer
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_evaluators/_detail/_policy_param_focalizer_t.py <==
import typing

from ...stratum_retention_algorithms._detail import PolicyCouplerBase

policy_param_focalizer_t = typing.Callable[
    [typing.Type],
    typing.Callable[[int], PolicyCouplerBase],
]


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_parameterizers/_PropertyAtLeastParameterizer.py <==
import sys
import typing

import interval_search as inch
import numpy as np
import opytional as opyt

from ..stratum_retention_algorithms._detail import PolicySpecBase
from ._detail import policy_evaluator_t


class PropertyAtLeastParameterizer:
    """Parameterizes so evaluated property meets or exceeds a target value."""

    _target_value: typing.Union[float, int]
    _policy_evaluator: policy_evaluator_t
    _param_lower_bound: int
    _param_upper_bound: typing.Optional[int]

    def __init__(
        self: "PropertyAtLeastParameterizer",
        target_value: typing.Union[float, int],
        policy_evaluator: policy_evaluator_t,
        param_lower_bound: int = 0,
        param_upper_bound: typing.Optional[int] = sys.maxsize,
    ) -> None:
        """Init functor with parameterization requirements.

        Parameters
        ----------
        target_value : float or int
            The threshold property value to parameterize the policy to meet.
        policy_evaluator : int
            Functor that evaluates a policy at a particular parameter value.
        param_lower_bound : int
            Lower value on the range of parameter values to search, inclusive.
        param_upper_bound : int, optional
            Upper bound on the range of parameter values to search, inclusive.
            If None, no upper bound is used.
        """
        self._target_value = target_value
        self._policy_evaluator = policy_evaluator
        self._param_lower_bound = param_lower_bound
        self._param_upper_bound = param_upper_bound

    def __call__(
        self: "PropertyAtLeastParameterizer",
        policy_t: typing.Type,
    ) -> typing.Optional[PolicySpecBase]:
        """Solve for policy spec satisfying parameterization requirements."""
        policy_factory = self._policy_evaluator._policy_param_focalizer(
            policy_t,
        )
        try:
            res = self._try_calc_parameter(policy_t)
            if res is not None:
                assert self._param_lower_bound <= res
                if self._param_upper_bound is not None:
                    assert res <= self._param_upper_bound
            return opyt.apply_if(
                res,
                lambda x: policy_factory(x).GetSpec(),
            )
        except (MemoryError, OverflowError, RecursionError):
            return None

    def _try_calc_parameter(
        self: "PropertyAtLeastParameterizer",
        policy_t: typing.Type,
    ) -> typing.Optional[int]:
        lb = self._param_lower_bound
        ub = self._param_upper_bound
        thresh = self._target_value

        def eval_at_param(val: int) -> typing.Union[float, int]:
            return self._policy_evaluator(policy_t, val)

        next_diff_param = inch.interval_search(
            lambda p: eval_at_param(p) != eval_at_param(lb),
            lower_bound=lb,
            upper_bound=ub,
        )
        sign = opyt.apply_if(
            next_diff_param,
            lambda x: np.sign(eval_at_param(x) - eval_at_param(lb)),
        )
        assert sign != 0

        if sign is None or sign == 1:
            # if all parameters in search range evaluate to same value
            # (sign is None) or values increase with parameter (sign == 1)
            # forward search for parameter, if any, that satisfies
            # parameterization requirement
            return inch.interval_search(
                lambda p: eval_at_param(p) >= thresh,
                lower_bound=lb,
                upper_bound=ub,
            )
        elif eval_at_param(lb) >= thresh:
            # if value decreases with parameter and the lowest value satisfies
            # parameterization requirement, forward search for last parameter
            # that satisfies parameterization requirement
            assert sign == -1
            try:
                res = inch.interval_search(
                    # successor fails requirement
                    lambda p: eval_at_param(p + 1) < thresh,
                    lower_bound=lb,
                    # override upper bound to avoid unnecessary infinite search
                    # b/c doubling_search is implemented non-recursively
                    upper_bound=opyt.or_value(ub, sys.maxsize) - 1,
                )
                if res is not None:
                    return res
            except (MemoryError, OverflowError, RecursionError):
                pass
            # looking for parameter with successor that fails requirement
            # failed
            # try again, looking for any parameter that minimally satisfies
            # requirement
            try:
                res = inch.interval_search(
                    lambda p: eval_at_param(p) == thresh,
                    lower_bound=lb,
                    # override upper bound to avoid unnecessary infinite search
                    # b/c doubling_search is implemented non-recursively
                    upper_bound=opyt.or_value(ub, sys.maxsize),
                )
                if res is not None:
                    return res
            except (MemoryError, OverflowError, RecursionError):
                pass
            # all searchable parameters sastisfy requirement, so
            # arbitrarily pick
            return opyt.or_value(ub, lb)
        else:
            assert sign == -1
            assert eval_at_param(lb) < thresh
            return None

    def __repr__(self: "PropertyAtLeastParameterizer") -> str:
        return f"""{
            PropertyAtLeastParameterizer.__qualname__
        }(target_value={
            self._target_value
        !r}, policy_evaluator={
            self._policy_evaluator
        !r}, param_lower_bound={
            self._param_lower_bound
        !r}, param_upper_bound={
            self._param_upper_bound
        !r})"""

    def __str__(self: "PropertyAtLeastParameterizer") -> str:
        title = "At Least Parameterizer"
        return f"""{
            title
        } (target value: {
            self._target_value
        }, evaluator: {
            self._policy_evaluator
        }, param lower bound: {
            self._param_lower_bound
        }, param upper bound: {
            opyt.or_value(self._param_upper_bound, 'inf')
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_parameterizers/_PropertyAtMostParameterizer.py <==
import sys
import typing

import interval_search as inch
import numpy as np
import opytional as opyt

from ..stratum_retention_algorithms._detail import PolicySpecBase
from ._detail import policy_evaluator_t


class PropertyAtMostParameterizer:
    """Parameterizes so evaluated property falls at or below a target value."""

    _target_value: typing.Union[float, int]
    _policy_evaluator: policy_evaluator_t
    _param_lower_bound: int
    _param_upper_bound: typing.Optional[int]

    def __init__(
        self: "PropertyAtMostParameterizer",
        target_value: typing.Union[float, int],
        policy_evaluator: policy_evaluator_t,
        param_lower_bound: int = 0,
        param_upper_bound: typing.Optional[int] = sys.maxsize,
    ) -> None:
        """Init functor with parameterization requirements.

        Parameters
        ----------
        target_value : float or int
            The threshold property value to parameterize the policy to meet.
        policy_evaluator : int
            Functor that evaluates a policy at a particular parameter value.
        param_lower_bound : int
            Lower value on the range of parameter values to search, inclusive.
        param_upper_bound : int, optional
            Upper bound on the range of parameter values to search, inclusive.
            If None, no upper bound is used.
        """
        self._target_value = target_value
        self._policy_evaluator = policy_evaluator
        self._param_lower_bound = param_lower_bound
        self._param_upper_bound = param_upper_bound

    def __call__(
        self: "PropertyAtMostParameterizer",
        policy_t: typing.Type,
    ) -> typing.Optional[PolicySpecBase]:
        """Solve for policy spec satisfying parameterization requirements."""
        policy_factory = self._policy_evaluator._policy_param_focalizer(
            policy_t,
        )
        try:
            res = self._try_calc_parameter(policy_t)
            if res is not None:
                assert self._param_lower_bound <= res
                if self._param_upper_bound is not None:
                    assert res <= self._param_upper_bound
            return opyt.apply_if(
                res,
                lambda x: policy_factory(x).GetSpec(),
            )
        except (MemoryError, OverflowError, RecursionError):
            return None

    def _try_calc_parameter(
        self: "PropertyAtMostParameterizer",
        policy_t: typing.Type,
    ) -> typing.Optional[int]:
        lb = self._param_lower_bound
        ub = self._param_upper_bound
        thresh = self._target_value

        def eval_at_param(val: int) -> typing.Union[float, int]:
            return self._policy_evaluator(policy_t, val)

        next_diff_param = inch.interval_search(
            lambda p: eval_at_param(p) != eval_at_param(lb),
            lower_bound=lb,
            upper_bound=ub,
        )
        sign = opyt.apply_if(
            next_diff_param,
            lambda x: np.sign(eval_at_param(x) - eval_at_param(lb)),
        )
        assert sign != 0

        if sign is None or sign == -1:
            # if all parameters in search range evaluate to same value
            # (sign is None) or values decrease with parameter (sign == -1)
            # forward search for parameter, if any, that satisfies
            # parameterization requirement
            return inch.interval_search(
                lambda p: eval_at_param(p) <= thresh,
                lower_bound=lb,
                upper_bound=ub,
            )
        elif eval_at_param(lb) <= thresh:
            # if value increases with parameter and the lowest value satisfies
            # parameterization requirement, forward search for last parameter
            # that satisfies parameterization requirement
            assert sign == 1
            try:
                res = inch.interval_search(
                    # successor fails requirement
                    lambda p: eval_at_param(p + 1) > thresh,
                    lower_bound=lb,
                    # override upper bound to avoid unnecessary infinite search
                    # b/c doubling_search is implemented non-recursively
                    upper_bound=opyt.or_value(ub, sys.maxsize) - 1,
                )
                if res is not None:
                    return res
            except (MemoryError, OverflowError, RecursionError):
                pass
            # looking for parameter with successor that fails requirement
            # failed
            # try again, looking for any parameter that minimally satisfies
            # requirement
            try:
                res = inch.interval_search(
                    lambda p: eval_at_param(p) == thresh,
                    lower_bound=lb,
                    # override upper bound to avoid unnecessary infinite search
                    # b/c doubling_search is implemented non-recursively
                    upper_bound=opyt.or_value(ub, sys.maxsize),
                )
                if res is not None:
                    return res
            except (MemoryError, OverflowError, RecursionError):
                pass
            # all searchable parameters sastisfy requirement, so
            # arbitrarily pick lower bound
            return lb
        else:
            assert sign == 1
            assert eval_at_param(lb) > thresh
            return None

    def __repr__(self: "PropertyAtMostParameterizer") -> str:
        return f"""{
            PropertyAtMostParameterizer.__qualname__
        } (target_value={
            self._target_value
        !r}, policy_evaluator={
            self._policy_evaluator
        !r}, param_lower_bound={
            self._param_lower_bound
        !r}, param_upper_bound={
            self._param_upper_bound
        !r})"""

    def __str__(self: "PropertyAtMostParameterizer") -> str:
        title = "At Most Parameterizer"
        return f"""{
            title
        } (target value: {
            self._target_value
        }, evaluator: {
            self._policy_evaluator
        }, param lower bound: {
            self._param_lower_bound
        }, param upper bound: {
            opyt.or_value(self._param_upper_bound, 'inf')
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_parameterizers/_PropertyExactlyParameterizer.py <==
import typing

import opytional as opyt

from ..stratum_retention_algorithms._detail import PolicySpecBase
from ._PropertyAtLeastParameterizer import PropertyAtLeastParameterizer


class PropertyExactlyParameterizer:
    """Parameterizes so evaluated property exactly equals a target value."""

    _impl: PropertyAtLeastParameterizer

    def __init__(
        self: "PropertyExactlyParameterizer",
        *args,
        **kwargs,
    ) -> None:
        """Init functor with parameterization requirements.

        Parameters
        ----------
        target_value : float or int
            The threshold property value to parameterize the policy to meet.
        policy_evaluator : int
            Functor that evaluates a policy at a particular parameter value.
        param_lower_bound : int
            Lower value on the range of parameter values to search, inclusive.
        param_upper_bound : int, optional
            Upper bound on the range of parameter values to search, inclusive.
            If None, no upper bound is used.
        """
        self._impl = PropertyAtLeastParameterizer(*args, **kwargs)

    def __call__(
        self: "PropertyExactlyParameterizer",
        policy_t: typing.Type,
    ) -> typing.Optional[PolicySpecBase]:
        """Solve for policy spec satisfying parameterization requirements."""
        policy_factory = self._impl._policy_evaluator._policy_param_focalizer(
            policy_t,
        )
        try:
            res = self._impl._try_calc_parameter(policy_t)
            if res is not None:
                assert self._impl._param_lower_bound <= res
            if res is not None and self._impl._param_upper_bound is not None:
                assert res <= self._impl._param_upper_bound
        except (MemoryError, OverflowError, RecursionError):
            return None

        if (
            res is not None
            and self._impl._target_value
            == self._impl._policy_evaluator(
                policy_t,
                res,
            )
        ):
            return policy_factory(res).GetSpec()
        else:
            return None

    def __repr__(self: "PropertyExactlyParameterizer") -> str:
        return f"""{
            PropertyExactlyParameterizer.__qualname__
        }(target_value={
            self._impl._target_value
        !r}, policy_evaluator={
            self._impl._policy_evaluator
        !r}, param_lower_bound={
            self._impl._param_lower_bound
        !r}, param_upper_bound={
            self._impl._param_upper_bound
        !r})"""

    def __str__(self: "PropertyExactlyParameterizer") -> str:
        title = "Exactly Parameterizer"
        return f"""{
            title
        } (target value: {
            self._impl._target_value
        }, evaluator: {
            self._impl._policy_evaluator
        }, param lower bound: {
            self._impl._param_lower_bound
        }, param upper bound: {
            opyt.or_value(self._impl._param_upper_bound, 'inf')
        })"""


==> hstrat/hstrat/stratum_retention_strategy/stratum_retention_policy_parameterizers/_detail/_policy_evaluator_t.py <==
import typing

policy_evaluator_t = typing.Callable[
    [typing.Type, int],
    typing.Union[float, int],
]


==> hstrat/hstrat/stratum_retention_viz/animate/_policy_panel_animate.py <==
import typing

from keyname import keyname as kn
from matplotlib import animation as mpl_animation
from matplotlib import pyplot as plt
from slugify import slugify
from tqdm import tqdm

from ..plot._policy_panel_plot import policy_panel_plot


def policy_panel_animate(
    stratum_retention_policy: typing.Any,
    num_generations: int,
    do_show: bool = False,
    save_as: typing.Optional[str] = None,
) -> mpl_animation.FuncAnimation:
    """Animate evolution of column and its properties under a retention policy.

    Parameters
    ----------
    stratum_retention_policy: any
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    do_show : bool, optional
        Whether to show() the plot automatically.
    save_as : str, optional
        If set, save animation as file type specified.
    """
    fig = plt.figure(figsize=(8, 6), dpi=80)

    def update_func(frame) -> None:
        for ax in fig.axes:
            fig.delaxes(ax)
        fig.clear()
        policy_panel_plot(
            stratum_retention_policy=stratum_retention_policy,
            num_generations=frame,
            do_show=False,
            fig=fig,
        )

    res = mpl_animation.FuncAnimation(
        fig,
        update_func,
        frames=range(num_generations),
        interval=500,
        blit=False,
    )

    if save_as is not None:
        fname = kn.pack(
            {
                "a": "policy_panel_plot",
                "num_generations": num_generations,
                "policy": slugify(str(stratum_retention_policy)),
                "ext": f'.{save_as.strip(".")}',
            }
        )
        print(f"saving animation to {fname}")
        progress = tqdm(total=num_generations)
        res.save(
            fname,
            fps=5,
            writer="imagemagick",
            progress_callback=lambda *args, **kwargs: progress.update(),
        )

    if do_show:
        plt.show()

    return res


==> hstrat/hstrat/stratum_retention_viz/animate/_stratum_retention_animate.py <==
import typing

from keyname import keyname as kn
from matplotlib import animation as mpl_animation
from matplotlib import pyplot as plt
from slugify import slugify
from tqdm import tqdm

from ..plot._stratum_retention_dripplot import stratum_retention_dripplot


def stratum_retention_animate(
    stratum_retention_policy: typing.Any,
    num_generations: int,
    do_show: bool = False,
    save_as: typing.Optional[str] = None,
    draw_extant_history: bool = True,
    draw_extinct_history: bool = True,
    draw_extinct_placeholders: bool = False,
) -> mpl_animation.FuncAnimation:
    """Animate evolution of strata histories under a stratum retention policy.

    Parameters
    ----------
    stratum_retention_policy: any
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    do_show : bool, optional
        Whether to show() the plot automatically.
    save_as : str, optional
        If set, save animation as file type specified.
    """
    fig = plt.figure(figsize=(6, 6), dpi=80)

    def update_func(frame) -> None:
        for ax in fig.axes:
            fig.delaxes(ax)
        fig.clear()
        ax = fig.add_subplot(111)
        stratum_retention_dripplot(
            stratum_retention_policy=stratum_retention_policy,
            num_generations=frame,
            do_show=False,
            ax=ax,
            draw_extant_history=draw_extant_history,
            draw_extinct_history=draw_extinct_history,
            draw_extinct_placeholders=draw_extinct_placeholders,
        )
        ax.set_aspect("equal")

    res = mpl_animation.FuncAnimation(
        fig,
        update_func,
        frames=range(num_generations),
        interval=500,
        blit=False,
    )

    if save_as is not None:
        fname = kn.pack(
            {
                "a": "stratum_retention_dripplot",
                "extant_history": draw_extant_history,
                "extinct_history": draw_extinct_history,
                "extinct_placeholders": draw_extinct_placeholders,
                "num_generations": num_generations,
                "policy": slugify(str(stratum_retention_policy)),
                "ext": f'.{save_as.strip(".")}',
            }
        )
        print(f"saving animation to {fname}")
        progress = tqdm(total=num_generations)
        res.save(
            fname,
            fps=5,
            writer="imagemagick",
            progress_callback=lambda *args, **kwargs: progress.update(),
        )

    if do_show:
        plt.show()

    return res


==> hstrat/hstrat/stratum_retention_viz/ascii/_col_to_ascii.py <==
from prettytable import ALL as prettytable_ALL
from prettytable import PrettyTable

from ...genome_instrumentation import HereditaryStratigraphicColumn
from ...serialization import col_to_dataframe


def col_to_ascii(
    column: HereditaryStratigraphicColumn,
    discarded_strata: bool = True,
    key: bool = True,
    time_bookends: bool = True,
) -> str:
    df = col_to_dataframe(column)
    df.set_index("rank", inplace=True)

    table = PrettyTable()
    table.field_names = [
        "stratum rank",
        "stratum index",
        "stratum differentia",
    ]

    wrap_rank = (
        lambda rank: f"({rank})"
        if column._ShouldOmitStratumDepositionRank()
        else str(rank)
    )

    for rank in (
        range(column.GetNumStrataDeposited()) if discarded_strata else df.index
    ):
        if rank in df.index:
            row = df.loc[rank]
            table.add_row(
                [
                    wrap_rank(rank),
                    row["index"],
                    f"{int(row['differentia']):x}*",
                ]
            )
        else:
            table.add_row(
                [
                    rank,
                    "".join("░" for __ in "stratum index"),
                    "".join("░" for __ in "stratum differentia"),
                ]
            )

    table.hrules = prettytable_ALL
    res = table.get_string()

    if time_bookends:
        pad = max(len(row) for row in res.split("\n")) - 2
        res = f"|{'MOST ANCIENT':^{pad}}|\n" + res
        res = "+" + "-" * pad + "+\n" + res

        res += f"\n|{'MOST RECENT':^{pad}}|"
        res += "\n+" + "-" * pad + "+"

    if key and "*" in res:
        res += "\n*: stored in stratum (otherwise calculated)"

    if key and "░" in res:
        res += "\n░: discarded stratum"

    return res


==> hstrat/hstrat/stratum_retention_viz/plot/_mrca_uncertainty_absolute_barplot.py <==
import itertools as it
import typing

import matplotlib as mpl
from matplotlib import pyplot as plt


def mrca_uncertainty_absolute_barplot(
    stratum_retention_policy: typing.Any,
    num_generations: int,
    do_show: bool = False,
    ax: typing.Optional[plt.matplotlib.axes.Axes] = None,
) -> plt.matplotlib.axes.Axes:
    """Profile distribution of retained rank spacing under a retention policy.

    Plots absolute uncertainty for MRCA estimation over column ranks
    (positions) in a hereditary stratigraphic column at a particular generation
    under a particular stratum retention policy.

    Parameters
    ----------
    stratum_retention_policy: Callable
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    ax : matplotlib/pylab axes, optional
        If a valid matplotlib.axes.Axes instance, the plot is drawn in that
        Axes. By default (None), a new axes is created.
    do_show : bool, optional
        Whether to show() the plot automatically.
    """
    if ax is None:
        fig = plt.figure()
        ax = fig.add_subplot(1, 1, 1)
    elif not isinstance(ax, plt.matplotlib.axes.Axes):
        raise ValueError(f"Invalid argument for ax: {ax}")

    xs = [0]
    ys = [0]
    for gen in range(1, num_generations):
        xs.append(gen)
        if stratum_retention_policy.CalcMrcaUncertaintyAbsExact is not None:
            ys.append(
                stratum_retention_policy.CalcMrcaUncertaintyAbsExact(
                    num_generations,
                    num_generations,
                    gen,
                )
            )
        else:
            # not implemented for policies without CalcMrcaUncertaintyAbsExact
            ys.append(float("nan"))

    ax.bar(
        xs,
        ys,
        color=[
            *it.islice(
                it.cycle(
                    [
                        "mediumpurple",
                        "mediumslateblue",
                    ]
                ),
                num_generations,
            )
        ],
        width=1.0,
    )
    ax.set_xlabel("Position (Rank)")
    ax.set_ylabel("Absolute MRCA\n Uncertainty", labelpad=20)
    ax.xaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )
    ax.yaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )

    # strip any negative xticks
    ax.set_xticks([tick for tick in ax.get_xticks() if tick >= 0])

    if do_show:
        plt.show()

    return ax


==> hstrat/hstrat/stratum_retention_viz/plot/_mrca_uncertainty_relative_barplot.py <==
import itertools as it
import typing

import matplotlib as mpl
from matplotlib import pyplot as plt

from ...genome_instrumentation._HereditaryStratigraphicColumn import (
    HereditaryStratigraphicColumn,
)


def mrca_uncertainty_relative_barplot(
    stratum_retention_policy: typing.Any,
    num_generations: int,
    do_show: bool = False,
    ax: typing.Optional[plt.matplotlib.axes.Axes] = None,
) -> plt.matplotlib.axes.Axes:
    """Profile distribution of retained rank spacing under a retention policy.

    Plots relative uncertainty for MRCA estimation over column ranks
    (positions) in a hereditary stratigraphic column at a particular generation
    under a particular stratum retention policy.

    Parameters
    ----------
    stratum_retention_policy: Callable
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    ax : matplotlib/pylab axes, optional
        If a valid matplotlib.axes.Axes instance, the plot is drawn in that
        Axes. By default (None), a new axes is created.
    do_show : bool, optional
        Whether to show() the plot automatically.
    """
    if ax is None:
        fig = plt.figure()
        ax = fig.add_subplot(1, 1, 1)
    elif not isinstance(ax, plt.matplotlib.axes.Axes):
        raise ValueError(f"Invalid argument for ax: {ax}")

    xs = [0]
    ys = [0]
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=stratum_retention_policy,
    )
    for gen in range(1, num_generations):
        xs.append(gen)
        if stratum_retention_policy.CalcNumStrataRetainedExact is not None:
            ys.append(
                stratum_retention_policy.CalcMrcaUncertaintyAbsExact(
                    num_generations,
                    num_generations,
                    gen,
                )
                / (num_generations - gen),
            )
        else:
            ys.append(column.GetNumStrataRetained())
            column.DepositStratum()

    ax.bar(
        xs,
        ys,
        color=[
            *it.islice(
                it.cycle(
                    [
                        "mediumpurple",
                        "mediumslateblue",
                    ]
                ),
                num_generations,
            )
        ],
        width=1.0,
    )
    ax.set_xlabel("Position (Rank)")
    ax.set_ylabel("Relative MRCA\n Uncertainty", labelpad=20)
    ax.xaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )
    ax.yaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            min_n_ticks=0,
        )
    )

    # strip any negative xticks
    ax.set_xticks([tick for tick in ax.get_xticks() if tick >= 0])

    if do_show:
        plt.show()

    return ax


==> hstrat/hstrat/stratum_retention_viz/plot/_policy_panel_plot.py <==
import typing

from matplotlib import pyplot as plt

from ..._auxiliary_lib import ScalarFormatterFixedPrecision
from ._mrca_uncertainty_absolute_barplot import (
    mrca_uncertainty_absolute_barplot,
)
from ._mrca_uncertainty_relative_barplot import (
    mrca_uncertainty_relative_barplot,
)
from ._strata_retained_frac_lineplot import strata_retained_frac_lineplot
from ._strata_retained_num_lineplot import strata_retained_num_lineplot
from ._stratum_retention_dripplot import stratum_retention_dripplot


def policy_panel_plot(
    stratum_retention_policy: typing.Any,
    num_generations: int,
    do_show: bool = False,
    fig: typing.Optional[plt.matplotlib.figure.Figure] = None,
) -> plt.matplotlib.figure.Figure:
    """Holisticaly sketch stratum retention policy at a particular generation.

    Produces a composite multipanel plot.

    Parameters
    ----------
    stratum_retention_policy: any
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    do_show : bool, optional
        Whether to show() the plot automatically.
    fig : matplotlib/pylab figure, optional
        If a valid matplotlib.figure.Figure instance, the plot is drawn in that
        Figure. By default (None), a new figure is created.
    """
    if fig is None:
        fig = plt.figure(figsize=(8, 6))
    elif not isinstance(fig, plt.matplotlib.figure.Figure):
        raise ValueError(f"Invalid argument for fig: {fig}")

    top_left_ax = fig.add_subplot(3, 2, 1)
    mid_left_ax = fig.add_subplot(3, 2, 3)
    bot_left_ax = fig.add_subplot(3, 2, 5)
    top_right_ax = fig.add_subplot(2, 2, 2)
    bot_right_ax = fig.add_subplot(2, 2, 4)
    fig.suptitle(str(stratum_retention_policy))

    # left column
    stratum_retention_dripplot(
        stratum_retention_policy=stratum_retention_policy,
        num_generations=num_generations,
        ax=top_left_ax,
        do_show=False,
    )
    mrca_uncertainty_absolute_barplot(
        stratum_retention_policy=stratum_retention_policy,
        num_generations=num_generations,
        ax=mid_left_ax,
        do_show=False,
    )
    mrca_uncertainty_relative_barplot(
        stratum_retention_policy=stratum_retention_policy,
        num_generations=num_generations,
        ax=bot_left_ax,
        do_show=False,
    )

    # right column
    strata_retained_num_lineplot(
        stratum_retention_policy=stratum_retention_policy,
        num_generations=num_generations,
        ax=top_right_ax,
        do_show=False,
    )

    strata_retained_frac_lineplot(
        stratum_retention_policy=stratum_retention_policy,
        num_generations=num_generations,
        ax=bot_right_ax,
        do_show=False,
    )

    # TODO bot_right_ax text panel with params etc

    top_left_ax.get_yaxis().set_label_coords(-0.15, 0.5)
    mid_left_ax.get_yaxis().set_label_coords(-0.15, 0.5)
    bot_left_ax.get_yaxis().set_label_coords(-0.15, 0.5)
    top_right_ax.set(xlabel=None)
    top_left_ax.set(xlabel=None)
    mid_left_ax.set(xlabel=None)
    fig.subplots_adjust(wspace=0.3)
    fig.subplots_adjust(hspace=0.3)

    # can't reuse single object due to side effects between plots
    def make_fixed_prec_sci_formatter():
        formatter = ScalarFormatterFixedPrecision()
        formatter.set_scientific(True)
        formatter.set_powerlimits((0, 0))
        return formatter

    all_axes = (
        top_left_ax,
        mid_left_ax,
        bot_left_ax,
        top_right_ax,
        bot_right_ax,
    )
    for ax in all_axes:
        ax.yaxis.set_major_formatter(make_fixed_prec_sci_formatter())

    # ensure left col vertical alignment
    left_col = top_left_ax, mid_left_ax, bot_left_ax
    left_col_xlim = (
        min((ax.get_xlim()[0] for ax in left_col)),
        max((ax.get_xlim()[1] for ax in left_col)),
    )
    for ax in left_col:
        ax.set_xlim(left_col_xlim)

    # ensure right col vertical alignment
    right_col = top_right_ax, bot_right_ax
    right_col_xlim = (
        min((ax.get_xlim()[0] for ax in right_col)),
        max((ax.get_xlim()[1] for ax in right_col)),
    )
    for ax in right_col:
        ax.set_xlim(right_col_xlim)

    if do_show:
        plt.show()

    return fig


==> hstrat/hstrat/stratum_retention_viz/plot/_strata_retained_frac_lineplot.py <==
import typing

import matplotlib as mpl
from matplotlib import pyplot as plt
import seaborn as sns

from ...genome_instrumentation._HereditaryStratigraphicColumn import (
    HereditaryStratigraphicColumn,
)


def strata_retained_frac_lineplot(
    stratum_retention_policy: typing.Any,
    num_generations: int,
    do_show: bool = False,
    ax: typing.Optional[plt.matplotlib.axes.Axes] = None,
) -> plt.matplotlib.axes.Axes:
    """Plot fraction deposited strata that are retained at each generation.

    Parameters
    ----------
    stratum_retention_policy: any
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    ax : matplotlib/pylab axes, optional
        If a valid matplotlib.axes.Axes instance, the plot is drawn in that
        Axes. By default (None), a new axes is created.
    do_show : bool, optional
        Whether to show() the plot automatically.
    """
    if ax is None:
        fig = plt.figure()
        ax = fig.add_subplot(1, 1, 1)
    elif not isinstance(ax, plt.matplotlib.axes.Axes):
        raise ValueError(f"Invalid argument for ax: {ax}")

    xs = [0]
    ys = [1]
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=stratum_retention_policy,
    )
    for gen in range(1, num_generations):
        xs.append(gen)
        if stratum_retention_policy.CalcNumStrataRetainedExact is not None:
            ys.append(
                stratum_retention_policy.CalcNumStrataRetainedExact(gen) / gen,
            )
        else:
            ys.append(column.GetNumStrataRetained() / gen)
            column.DepositStratum()

    sns.lineplot(
        x=xs,
        y=ys,
        ax=ax,
    )
    ax.set_xlabel("Generation")
    ax.set_ylabel("Frac Strata Retained")

    ax.xaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )
    ax.set_ylim([-0.05, 1.05])

    # strip any negative xticks
    ax.set_xticks([tick for tick in ax.get_xticks() if tick >= 0])

    if do_show:
        plt.show()

    return ax


==> hstrat/hstrat/stratum_retention_viz/plot/_strata_retained_num_lineplot.py <==
import typing

import matplotlib as mpl
from matplotlib import pyplot as plt
import seaborn as sns

from ...genome_instrumentation._HereditaryStratigraphicColumn import (
    HereditaryStratigraphicColumn,
)


def strata_retained_num_lineplot(
    stratum_retention_policy: typing.Callable[[int, int], bool],
    num_generations: int,
    do_show: bool = False,
    ax: typing.Optional[plt.matplotlib.axes.Axes] = None,
) -> plt.matplotlib.axes.Axes:
    """Plot number deposited strata that are retained at each generation.

    Parameters
    ----------
    stratum_retention_policy: any
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    ax : matplotlib/pylab axes, optional
        If a valid matplotlib.axes.Axes instance, the plot is drawn in that
        Axes. By default (None), a new axes is created.
    do_show : bool, optional
        Whether to show() the plot automatically.
    """
    if ax is None:
        fig = plt.figure()
        ax = fig.add_subplot(1, 1, 1)
    elif not isinstance(ax, plt.matplotlib.axes.Axes):
        raise ValueError(f"Invalid argument for ax: {ax}")

    xs = [0]
    ys = [0]
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=stratum_retention_policy,
    )
    for gen in range(1, num_generations):
        xs.append(gen)
        if stratum_retention_policy.CalcNumStrataRetainedExact is not None:
            ys.append(
                stratum_retention_policy.CalcNumStrataRetainedExact(gen),
            )
        else:
            ys.append(column.GetNumStrataRetained())
            column.DepositStratum()

    sns.lineplot(
        x=xs,
        y=ys,
        ax=ax,
    )
    ax.set_xlabel("Generation")
    ax.set_ylabel("Num Strata Retained")

    ax.xaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )
    ax.yaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )
    ymin, ymax = ax.get_ylim()
    ax.set_ylim([ymin, ymax + 2])

    # strip any negative xticks
    ax.set_xticks([tick for tick in ax.get_xticks() if tick >= 0])

    if do_show:
        plt.show()

    return ax


==> hstrat/hstrat/stratum_retention_viz/plot/_stratum_retention_dripplot.py <==
import typing

import matplotlib as mpl
from matplotlib import pyplot as plt
import opytional as opyt

from ..._auxiliary_lib import scale_luminosity
from ...genome_instrumentation._HereditaryStratigraphicColumn import (
    HereditaryStratigraphicColumn,
)


def stratum_retention_dripplot(
    stratum_retention_policy: typing.Any,
    num_generations: int,
    do_show: bool = False,
    ax: typing.Optional[plt.matplotlib.axes.Axes] = None,
    draw_extant_history: bool = True,
    draw_extinct_history: bool = True,
    draw_extinct_placeholders: bool = False,
) -> plt.matplotlib.axes.Axes:
    """Show history of retained and purged strata at a particular generation.

    Plots position of retained strata within a hereditary stratigraphic
    column over successive depositions under a particular stratum retention
    policy.

    Parameters
    ----------
    stratum_retention_policy: any
        Object specifying stratum retention policy.
    num_generations: int
        Number of generations to plot.
    ax : matplotlib/pylab axes, optional
        If a valid matplotlib.axes.Axes instance, the plot is drawn in that
        Axes. By default (None), a new axes is created.
    do_show : bool, optional
        Whether to show() the plot automatically.
    """
    if ax is None:
        fig = plt.figure()
        ax = fig.add_subplot(1, 1, 1)
    elif not isinstance(ax, plt.matplotlib.axes.Axes):
        raise ValueError(f"Invalid argument for ax: {ax}")

    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=stratum_retention_policy,
    )
    for gen in range(1, num_generations):
        for rank in stratum_retention_policy.GenDropRanks(
            gen,
            opyt.apply_if_or_value(
                stratum_retention_policy.IterRetainedRanks,
                lambda x: x(gen),
                column.IterRetainedRanks(),
            ),
        ):
            if draw_extinct_placeholders:
                ax.plot(
                    rank,
                    num_generations - 1,
                    ms=20 / max(0.2 * num_generations, 1),
                    marker="v",
                    markerfacecolor="None",
                    markeredgecolor="w",
                    markeredgewidth=4 / max(0.2 * num_generations, 1),
                )
                ax.plot(
                    rank,
                    num_generations - 1,
                    ms=max(
                        20 / max(0.2 * num_generations, 1),
                        4,
                    ),
                    marker="v",
                    markerfacecolor=scale_luminosity(
                        "r", max(10 / max(0.2 * num_generations, 1), 1)
                    ),
                    markeredgecolor="r",
                    markeredgewidth=2 / max(0.05 * num_generations, 1),
                )

            if not draw_extinct_history:
                break
            ax.plot(
                rank,
                gen,
                ms=20 / max(0.2 * num_generations, 1),
                marker="v",
                markerfacecolor="None",
                markeredgecolor="w",
                markeredgewidth=4 / max(0.2 * num_generations, 1),
            )
            ax.plot(
                [rank, rank],
                [rank, gen],
                "w",
                lw=4 / max(0.2 * num_generations, 1),
            )
            ax.plot([rank, rank], [rank, gen], "r")
            ax.plot(
                rank,
                gen,
                ms=max(
                    20 / max(0.2 * num_generations, 1),
                    4,
                ),
                marker="v",
                markerfacecolor=scale_luminosity(
                    "r", max(10 / max(0.2 * num_generations, 1), 1)
                ),
                markeredgecolor="r",
                markeredgewidth=2 / max(0.05 * num_generations, 1),
            )
        column.DepositStratum()

    for remaining_rank in opyt.apply_if_or_value(
        stratum_retention_policy.IterRetainedRanks,
        lambda x: x(num_generations),
        column.IterRetainedRanks(),
    ):
        ax.plot(
            remaining_rank,
            num_generations - 1,
            ms=20 / max(0.2 * num_generations, 1),
            marker="v",
            markerfacecolor="None",
            markeredgecolor="w",
            markeredgewidth=4 / max(0.2 * num_generations, 1),
        )
        if draw_extant_history:
            ax.plot(
                [remaining_rank, remaining_rank],
                [remaining_rank, num_generations - 1],
                "w",
                lw=4 / max(0.2 * num_generations, 1),
            )
            ax.plot(
                [remaining_rank, remaining_rank],
                [remaining_rank, num_generations - 1],
                "k",
            )
        ax.plot(
            remaining_rank,
            num_generations - 1,
            ms=max(
                20 / max(0.2 * num_generations, 1),
                4,
            ),
            marker="v",
            markerfacecolor="k",
            markeredgecolor="k",
            markeredgewidth=2 / max(0.05 * num_generations, 1),
        )

    # make space for extant underbar
    ymin, ymax = ax.get_ylim()
    ymid = (ymin + ymax) / 2
    ax.set_ylim([min(ymin, ymid - 2), max(ymax, ymid + 2)])
    # make space for triangle markers
    ymin, ymax = ax.get_ylim()
    ax.set_ylim([ymin, ymax + 2])
    ax.xaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )
    ax.yaxis.set_major_locator(
        mpl.ticker.MaxNLocator(
            nbins="auto",
            steps=[1, 2, 5, 10],
            integer=True,
            min_n_ticks=0,
        )
    )

    # strip any negative xticks
    ax.set_xticks([tick for tick in ax.get_xticks() if tick >= 0])

    # make space for rectangle
    xmin, xmax = ax.get_xlim()
    ax.set_xlim(
        [
            min(xmin, -1),
            max(xmax, num_generations),
        ]
    )
    height = min(3, num_generations)
    ax.add_patch(
        mpl.patches.Rectangle(
            xy=(-0.5, num_generations - 1 - height / 2),
            width=num_generations,
            height=height,
            facecolor=scale_luminosity("C0", 1.5),
            edgecolor=scale_luminosity("C0", 0.5),
            linewidth=6 / max(0.2 * num_generations, 1),
        )
    )

    ax.set_xlabel("Position (Rank)")
    ax.set_ylabel("Retention History\n(Generations)")

    if do_show:
        plt.show()

    return ax


==> hstrat/hstrat/test_drive/descend_template_phylogeny/_descend_template_phylogeny.py <==
import typing

from ..._auxiliary_lib import demark
from ...genome_instrumentation import HereditaryStratigraphicColumn
from ._descend_template_phylogeny_naive import descend_template_phylogeny_naive
from ._descend_template_phylogeny_posthoc import (
    descend_template_phylogeny_posthoc,
)


def descend_template_phylogeny(
    ascending_lineage_iterables: typing.Iterable[typing.Iterable],
    descending_tree_iterable: typing.Iterable,
    get_parent: typing.Callable[[typing.Any], typing.Any],
    get_stem_length: typing.Callable[[typing.Any], int],
    seed_column: HereditaryStratigraphicColumn,
    demark: typing.Callable[[typing.Any], typing.Hashable] = demark,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Generate a population of hereditary stratigraphic columns that could
    have resulted from the template phylogeny.

    Parameters
    ----------
    ascending_lineage_iterables : iterable of phylogeny node iterables
        Iterable that yields an acending lineage iterable for each extant
        individual from template phylogeny.

        The acending lineage iterable should yield the extant individual's
        phylogeny node object and then successive parent node objects until
        yielding the root node object.
    descending_tree_iterable : iterable of phylogeny nodes
        Iterable over all phylogeny node objects in template phylogeny.

        The root node object must be yielded first. Then, each phylogeny node
        object should be yielded, with no object being yielded before its
        parent object. Any topologically sorted ordering is allowed, including
        pre-order depth-first iteration and breadth-first (a.k.a. leve-order)
        iteration.
    get_parent : function
        Function that returns the parent node object for a phylogeny node
        object.

        Will never be called on root node object.
    get_stem_length : function
        Function that returns the length of the subtending edge for a phylogeny
        node.

        Length should be an integer value representing the number of
        generations elapsed between the focal node's parent and the focal node.
        Will never be called on root node object.

        For phylogenies including all ancestors as distinct nodes, `lambda
        node: 1` can be specified.
    seed_column : HereditaryStratigraphicColumn
        Hereditary stratigraphic column to seed at root node of phylogeny.

        Returned hereditary stratigraphic column population will be generated
        as if repeatedly calling `CloneDescendant()` on `seed_column`. As such,
        specifies configuration (i.e., differentia bit width and stratum
        retention policy) for returned columns. May already have strata
        deposited, which will be incorporated into generated extant population.
    demark : function, default _auxiliary_lib.demark
        Function that converts returned nodes to a unique hashable value.

        For object-based Nodes, this might be `id`. For value-based Nodes, this
        might be an identity function.

        If default, will use runtime type information to make a reasonable
        guess. Passing a custom value allows bypass of this slow type
        inspection.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.

    Returns
    -------
    list of HereditaryStratigraphicColumn
        Population of hereditary stratigraphic columns for extant lineage
        members.

        Order of columns corresponds to order of `ascending_lineage_iterables`.

    Notes
    -----
    To improve performance, consider preprocessing template phylogeny
    representation to collapse unifurcation chains (i.e., converting chains of
    `n` nodes to a single node with stem length `n`).

    Delegates to `descend_template_phylogeny_naive` or
    `descend_template_phylogeny_posthoc`, depending on wheter retained ranks
    at an arbitrary generation can be calculated by the `seed_column`'s stratum
    retention policy.
    """

    impl = (
        descend_template_phylogeny_posthoc
        if seed_column._stratum_retention_policy.IterRetainedRanks is not None
        else descend_template_phylogeny_naive
    )

    return impl(
        ascending_lineage_iterables,
        descending_tree_iterable,
        get_parent,
        get_stem_length,
        seed_column,
        demark=demark,
        progress_wrap=progress_wrap,
    )


==> hstrat/hstrat/test_drive/descend_template_phylogeny/_descend_template_phylogeny_alifestd.py <==
import typing

import numpy as np
import pandas as pd

from ..._auxiliary_lib import (
    alifestd_find_leaf_ids,
    alifestd_has_contiguous_ids,
    alifestd_has_multiple_roots,
    alifestd_is_topologically_sorted,
    alifestd_to_working_format,
    alifestd_topological_sort,
    give_len,
    unfurl_lineage_with_contiguous_ids,
)
from ..._auxiliary_lib._alifestd_assign_contiguous_ids import _reassign_ids
from ...genome_instrumentation import HereditaryStratigraphicColumn
from ._descend_template_phylogeny import descend_template_phylogeny


def descend_template_phylogeny_alifestd(
    phylogeny_df: pd.DataFrame,
    seed_column: HereditaryStratigraphicColumn,
    extant_ids: typing.Optional[typing.Iterable[int]] = None,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Generate a population of hereditary stratigraphic columns that could
    have resulted from the template phylogeny.

    Parameters
    ----------
    phylogeny_df : pandas.DataFrame
        Phylogeny record as an alife-standard DataFrame.
    seed_column : HereditaryStratigraphicColumn
        Hereditary stratigraphic column to seed at root node of phylogeny.

        Returned hereditary stratigraphic column population will be generated
        as if repeatedly calling `CloneDescendant()` on `seed_column`. As such,
        specifies configuration (i.e., differentia bit width and stratum
        retention policy) for returned columns. May already have strata
        deposited, which will be incorporated into generated extant population.
    extant_ids : optional list of int
        Which organisms should hereditary stratigraphic columns be created for?

        Designates content and order of returned list of hereditary
        stratigraphic column, with id values corresponding to "id" column in
        `phylogeny_df`.

        If None, hereditary stratigraphic columns will be created for all
        phylogenetic leaves (organisms without offspring) in order of
        appearance in `phylogeny_df`.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.

    Returns
    -------
    list of HereditaryStratigraphicColumn
        Population of hereditary stratigraphic columns for extant lineage
        members (i.e., phylogeny leaf nodes).

        Columns ordered in order of appearance of corresponding extant organism
        id.
    """

    assert not alifestd_has_multiple_roots(phylogeny_df)

    # must take leaf_ids before possible topological sort to preserve order
    if extant_ids is None:
        extant_ids = alifestd_find_leaf_ids(phylogeny_df)

    working_df = alifestd_to_working_format(phylogeny_df)
    assert "ancestor_id" in working_df

    if not alifestd_has_contiguous_ids(phylogeny_df):
        if not alifestd_is_topologically_sorted(phylogeny_df):
            phylogeny_df = alifestd_topological_sort(phylogeny_df)

        __, extant_ids = _reassign_ids(
            phylogeny_df["id"].to_numpy(), np.fromiter(extant_ids, int)
        )

    ancestor_id_lookup = working_df["ancestor_id"].iloc

    def lookup_ancestor_id(id_: int) -> int:
        return ancestor_id_lookup[id_]

    def get_stem_length(id_: int) -> typing.Union[float, int]:
        ancestor_id = lookup_ancestor_id(id_)
        if ancestor_id == id_:
            return 0
        elif "origin_time" in working_df:
            res = (
                working_df["origin_time"].iloc[id_]
                - working_df["origin_time"].iloc[ancestor_id]
            )
            assert res >= 0
            return res
        elif "generation" in working_df:
            res = (
                working_df["generation"].iloc[id_]
                - working_df["generation"].iloc[ancestor_id]
            )
            assert res >= 0
            return res
        else:
            return 1

    return descend_template_phylogeny(
        give_len(
            (
                unfurl_lineage_with_contiguous_ids(
                    working_df["ancestor_id"].to_numpy(),
                    leaf_id,
                )
                for leaf_id in extant_ids
            ),
            len(extant_ids),
        ),
        working_df["id"].to_numpy(),  # descending_tree_iterable
        lookup_ancestor_id,
        get_stem_length,
        seed_column,
        demark=lambda x: x,
        progress_wrap=progress_wrap,
    )


==> hstrat/hstrat/test_drive/descend_template_phylogeny/_descend_template_phylogeny_biopython.py <==
import typing

from Bio import Phylo as BioPhylo
import opytional as opyt

from ...genome_instrumentation import HereditaryStratigraphicColumn
from ._descend_template_phylogeny import descend_template_phylogeny


def descend_template_phylogeny_biopython(
    tree: BioPhylo.BaseTree.Tree,
    seed_column: HereditaryStratigraphicColumn,
    extant_nodes: typing.Optional[
        typing.Iterable[BioPhylo.BaseTree.Clade]
    ] = None,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Generate a population of hereditary stratigraphic columns that could
    have resulted from the template phylogeny.

    Parameters
    ----------
    tree : biopython Tree
        Phylogeny record as a biopython Tree.
    seed_column : HereditaryStratigraphicColumn
        Hereditary stratigraphic column to seed at root node of phylogeny.

        Returned hereditary stratigraphic column population will be generated
        as if repeatedly calling `CloneDescendant()` on `seed_column`. As such,
        specifies configuration (i.e., differentia bit width and stratum
        retention policy) for returned columns. May already have strata
        deposited, which will be incorporated into generated extant population.
    extant_nodes : optional list of biopython Clade
        Which organisms should hereditary stratigraphic columns be created for?

        Designates content and order of returned list of hereditary
        stratigraphic column.

        If None, hereditary stratigraphic columns will be created for all
        phylogenetic leaves (organisms without offspring) in order of
        appearance in `tree.leaf_node_iter()`.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.

    Returns
    -------
    list of HereditaryStratigraphicColumn
        Population of hereditary stratigraphic columns for extant lineage
        members (i.e., phylogeny leaf nodes).

        Columns ordered in order of appearance of corresponding extant organism
        id.
    """

    # adapted from https://biopython.org/wiki/Phylo_cookbook
    def all_parents(tree: BioPhylo.BaseTree.Tree) -> typing.Dict:
        parents = {}
        for clade in tree.find_clades(order="level"):
            for child in clade:
                parents[child] = clade
        return parents

    parent_lookup = all_parents(tree)

    return descend_template_phylogeny(
        ascending_lineage_iterables=(
            [extant_node, *tree.trace(extant_node, tree.root)]
            for extant_node in opyt.or_value(
                extant_nodes, tree.get_terminals()
            )
        ),
        descending_tree_iterable=tree.find_clades(),
        get_parent=lambda node: parent_lookup.get(node, None),
        get_stem_length=lambda node: opyt.or_value(node.branch_length, 1),
        seed_column=seed_column,
        demark=id,
        progress_wrap=progress_wrap,
    )


==> hstrat/hstrat/test_drive/descend_template_phylogeny/_descend_template_phylogeny_dendropy.py <==
import typing

import dendropy as dp
import opytional as opyt

from ...genome_instrumentation import HereditaryStratigraphicColumn
from ._descend_template_phylogeny import descend_template_phylogeny


def descend_template_phylogeny_dendropy(
    tree: dp.Tree,
    seed_column: HereditaryStratigraphicColumn,
    extant_nodes: typing.Optional[typing.Iterable[dp.Node]] = None,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Generate a population of hereditary stratigraphic columns that could
    have resulted from the template phylogeny.

    Parameters
    ----------
    tree : dendropy.Tree
        Phylogeny record as a dendropy Tree.
    seed_column : HereditaryStratigraphicColumn
        Hereditary stratigraphic column to seed at root node of phylogeny.

        Returned hereditary stratigraphic column population will be generated
        as if repeatedly calling `CloneDescendant()` on `seed_column`. As such,
        specifies configuration (i.e., differentia bit width and stratum
        retention policy) for returned columns. May already have strata
        deposited, which will be incorporated into generated extant population.
    extant_nodes : optional list of dendropy.Node
        Which organisms should hereditary stratigraphic columns be created for?

        Designates content and order of returned list of hereditary
        stratigraphic column.

        If None, hereditary stratigraphic columns will be created for all
        phylogenetic leaves (organisms without offspring) in order of
        appearance in `tree.leaf_node_iter()`.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.

    Returns
    -------
    list of HereditaryStratigraphicColumn
        Population of hereditary stratigraphic columns for extant lineage
        members (i.e., phylogeny leaf nodes).

        Columns ordered in order of appearance of corresponding extant organism
        id.
    """

    return descend_template_phylogeny(
        ascending_lineage_iterables=(
            extant_node.ancestor_iter(
                inclusive=True,
            )
            for extant_node in opyt.or_value(
                extant_nodes, tree.leaf_node_iter()
            )
        ),
        descending_tree_iterable=tree.levelorder_node_iter(),
        get_parent=lambda node: node.parent_node,
        get_stem_length=lambda node: node.edge_length,
        seed_column=seed_column,
        demark=id,
        progress_wrap=progress_wrap,
    )


==> hstrat/hstrat/test_drive/descend_template_phylogeny/_descend_template_phylogeny_naive.py <==
import typing

from ..._auxiliary_lib import demark
from ...genome_instrumentation import HereditaryStratigraphicColumn


def descend_template_phylogeny_naive(
    ascending_lineage_iterables: typing.Iterable[typing.Iterable],
    descending_tree_iterable: typing.Iterable,
    get_parent: typing.Callable[[typing.Any], typing.Any],
    get_stem_length: typing.Callable[[typing.Any], int],
    seed_column: HereditaryStratigraphicColumn,
    demark: typing.Callable[[typing.Any], typing.Hashable] = demark,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Generate a population of hereditary stratigraphic columns that could
    have resulted from the template phylogeny.

    Traverses phylogenetic tree in topological order, generating a clone column
    with `get_stem_length(node)` additional stratum deposits for each node
    (including internal nodes). Uses `CloneNthDescendant()` instead of `n`
    calls to `CloneDescendant()` to improve efficiency where
    `get_stem_length(node)` > 1.

    Prefer to use `descend_template_phylogeny`, which will automatically
    delegate between naive and posthoc implementation, unless performance
    considerations merit manual override.
    """

    hstrat_column_lookup = dict()  # node id -> column

    descending_tree_iterator = iter(descending_tree_iterable)

    for root_node in descending_tree_iterator:
        hstrat_column_lookup[demark(root_node)] = seed_column
        break

    for node in progress_wrap(descending_tree_iterator):
        stem_length = get_stem_length(node)
        parent_node = get_parent(node)
        parent_hstrat_column = hstrat_column_lookup[demark(parent_node)]

        node_hstrat_column = parent_hstrat_column.CloneNthDescendant(
            stem_length
        )
        hstrat_column_lookup[demark(node)] = node_hstrat_column

    extant_population = [
        # extant node
        hstrat_column_lookup[demark(next(iter(ascending_lineage_iterable)))]
        for ascending_lineage_iterable in ascending_lineage_iterables
    ]
    return extant_population


==> hstrat/hstrat/test_drive/descend_template_phylogeny/_descend_template_phylogeny_networkx.py <==
import typing

from iterpop import iterpop as ip
import networkx as nx
import opytional as opyt

from ..._auxiliary_lib import unpairwise
from ...genome_instrumentation import HereditaryStratigraphicColumn
from ._descend_template_phylogeny import descend_template_phylogeny


def descend_template_phylogeny_networkx(
    tree: nx.DiGraph,
    seed_column: HereditaryStratigraphicColumn,
    extant_nodes: typing.Optional[typing.Iterable[typing.Any]] = None,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Generate a population of hereditary stratigraphic columns that could
    have resulted from the template phylogeny.

    Parameters
    ----------
    tree : nx.DiGraph
        Phylogeny record as a networkx DiGraph.

        Assumes directed edges point from ancestor to descendant. Does not
        support non-unit edge length.
    seed_column : HereditaryStratigraphicColumn
        Hereditary stratigraphic column to seed at root node of phylogeny.

        Returned hereditary stratigraphic column population will be generated
        as if repeatedly calling `CloneDescendant()` on `seed_column`. As such,
        specifies configuration (i.e., differentia bit width and stratum
        retention policy) for returned columns. May already have strata
        deposited, which will be incorporated into generated extant population.
    extant_nodes : optional list of networkx nodes
        Which organisms should hereditary stratigraphic columns be created for?

        Designates content and order of returned list of hereditary
        stratigraphic column.

        If None, hereditary stratigraphic columns will be created for all
        phylogenetic leaves (organisms without offspring) in order of
        appearance in `tree.nodes`.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.

    Returns
    -------
    list of HereditaryStratigraphicColumn
        Population of hereditary stratigraphic columns for extant lineage
        members (i.e., phylogeny leaf nodes).

        Columns ordered in order of appearance of corresponding extant organism
        id.
    """

    # handle empty case
    if len(tree) == 0:
        return []

    reversed_tree = tree.reverse(copy=False)
    root_node = ip.popsingleton(
        node for node in tree.nodes if tree.in_degree(node) == 0
    )
    leaf_nodes = [node for node in tree.nodes if tree.out_degree(node) == 0]

    return descend_template_phylogeny(
        ascending_lineage_iterables=(
            unpairwise(nx.dfs_edges(reversed_tree, extant_node))
            if len(tree) > 1
            else (extant_node,)
            for extant_node in opyt.or_value(extant_nodes, leaf_nodes)
        ),
        descending_tree_iterable=(
            unpairwise(nx.dfs_edges(tree, root_node))
            if len(tree) > 1
            else (root_node,)
        ),
        get_parent=lambda node: ip.poursingleton(reversed_tree[node]),
        get_stem_length=lambda node: 1,
        seed_column=seed_column,
        demark=lambda x: x,
        progress_wrap=progress_wrap,
    )


==> hstrat/hstrat/test_drive/descend_template_phylogeny/_descend_template_phylogeny_posthoc.py <==
from collections import defaultdict
from functools import lru_cache
import typing

import more_itertools as mit

from ..._auxiliary_lib import demark
from ...genome_instrumentation import (
    HereditaryStratigraphicColumn,
    HereditaryStratum,
    HereditaryStratumOrderedStoreList,
)


def _calc_node_depths(
    descending_tree_iterable: typing.Iterable,
    get_parent: typing.Callable[[typing.Any], typing.Any],
    get_stem_length: typing.Callable[[typing.Any], int],
    demark: typing.Callable[[typing.Any], typing.Hashable] = demark,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.Dict[int, int]:
    """Descend tree to prepare lookup table of `demark(node)` -> node depth."""

    node_depth_lookup = dict()

    descending_tree_iterator = iter(progress_wrap(descending_tree_iterable))

    for root_node in descending_tree_iterator:
        node_depth_lookup[demark(root_node)] = 0
        break

    for node in descending_tree_iterator:
        stem_length = get_stem_length(node)
        parent_node = get_parent(node)
        node_depth_lookup[demark(node)] = (
            node_depth_lookup[demark(parent_node)] + stem_length
        )

    return node_depth_lookup


def _educe_stratum_ordered_store(
    ascending_lineage_iterable: typing.Iterable,
    deposition_count_lookup: typing.Dict[int, int],
    stem_strata_lookup: typing.Dict[
        int, typing.Callable[[int], HereditaryStratum]
    ],
    stratum_retention_policy: typing.Any,
    demark: typing.Callable[[typing.Any], typing.Hashable] = demark,
) -> HereditaryStratumOrderedStoreList:
    """Prepare strata required by one extant lineage member, using cache lookup to ensure that identical strata are provided where common ancestry is shared with previously processesed extant lineage members."""

    try:
        extant_node = ascending_lineage_iterable[0]
    except TypeError:
        # usage ensures ascending_lineage_iterable not empty
        (extant_node,), ascending_lineage_iterable = mit.spy(
            ascending_lineage_iterable
        )

    extant_deposition_count = deposition_count_lookup[demark(extant_node)]

    rising_required_ranks_iterator = (
        stratum_retention_policy.IterRetainedRanks(
            extant_deposition_count,
        )
    )

    # pairwise ensures we exclude root node
    stratum_ordered_store = HereditaryStratumOrderedStoreList()
    try:
        descending_lineage_iterator = iter(
            reversed(ascending_lineage_iterable)
        )
    except TypeError:
        descending_lineage_iterator = iter(
            reversed([*ascending_lineage_iterable])
        )

    cur_node = next(descending_lineage_iterator)

    for rank in rising_required_ranks_iterator:
        while rank >= deposition_count_lookup[demark(cur_node)]:
            cur_node = next(descending_lineage_iterator)

        rank_stratum_lookup = stem_strata_lookup[demark(cur_node)]
        stratum_ordered_store.DepositStratum(
            rank=rank,
            stratum=rank_stratum_lookup(rank),
        )

    return stratum_ordered_store, extant_deposition_count


def descend_template_phylogeny_posthoc(
    ascending_lineage_iterables: typing.Iterable[typing.Iterable],
    descending_tree_iterable: typing.Iterable,
    get_parent: typing.Callable[[typing.Any], typing.Any],
    get_stem_length: typing.Callable[[typing.Any], int],
    seed_column: HereditaryStratigraphicColumn,
    demark: typing.Callable[[typing.Any], typing.Hashable] = demark,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.List[HereditaryStratigraphicColumn]:
    """Generate a population of hereditary stratigraphic columns that could
    have resulted from the template phylogeny.

    Calculates required ranks according to stratum retention policy for each
    extant lineage member, creating returned columns with strata at those
    ranks. Uses cache lookup to ensure that identical strata are provided where
    extant lineage members share common ancestry.

    Requires `seed_column`'s stratum retention policy to provide
    `IterRetainedRanks()` method.

    Prefer to use `descend_template_phylogeny`, which will automatically
    delegate to posthoc implementation if stratum retention policy requirements
    are met. See `descend_template_phylogeny` for parameter and return value details.
    """

    stratum_retention_policy = seed_column._stratum_retention_policy
    assert stratum_retention_policy.IterRetainedRanks is not None

    tree_depth_lookup = _calc_node_depths(
        descending_tree_iterable,
        get_parent,
        get_stem_length,
        progress_wrap=progress_wrap,
        demark=demark,
    )
    deposition_count_lookup = {
        k: v + seed_column.GetNumStrataDeposited()
        for k, v in tree_depth_lookup.items()
    }

    stem_strata_lookup = defaultdict(
        # use lru_cache as defaultdict with default factory conditioned on key
        lambda: lru_cache(maxsize=None)(
            lambda rank: (
                # if applicable, use stratum from seed column
                # otherwise, create new stratum
                seed_column.GetStratumAtRank(rank)
                if rank < seed_column.GetNumStrataDeposited()
                else seed_column._CreateStratum(rank)
            )
        )
    )

    extant_population = [
        HereditaryStratigraphicColumn(
            always_store_rank_in_stratum=seed_column._always_store_rank_in_stratum,
            stratum_retention_policy=stratum_retention_policy,
            stratum_differentia_bit_width=seed_column.GetStratumDifferentiaBitWidth(),
            stratum_ordered_store=_educe_stratum_ordered_store(
                iter_,
                deposition_count_lookup,
                stem_strata_lookup,
                stratum_retention_policy,
                demark=demark,
            ),
        )
        for iter_ in progress_wrap(ascending_lineage_iterables)
    ]
    return extant_population


==> hstrat/hstrat/test_drive/generate_template_phylogeny/_evolve_fitness_trait_population.py <==
import typing

import numpy as np
import pandas as pd

from ..perfect_tracking import GarbageCollectingPhyloTracker
from ._evolve_fitness_trait_population_ import (
    _apply_island_migrations,
    _apply_mutation,
    _apply_niche_invasions,
    _get_island_id,
    _get_niche_id,
    _select_parents,
)


def evolve_fitness_trait_population(
    population_size: int = 1024,
    iter_epochs: bool = False,
    num_islands: int = 4,
    num_niches: int = 4,
    num_generations: int = 100,
    tournament_size: int = 4,
    p_island_migration: float = 1e-3,
    p_niche_invasion: float = 1e-4,
    mut_distn: typing.Callable = np.random.standard_normal,
    share_common_ancestor: bool = True,
    progress_wrap: typing.Callable = lambda x: x,
    tracker_buffer_size: typing.Optional[int] = None,
) -> typing.Union[pd.DataFrame, typing.Iterator[pd.DataFrame]]:
    """Run simple evolutionary simulation to generate sample phylogeny.

    Organisms are simulated with a genetic trait, which directly corresponds to
    fitness. Mutations to this genetic trait are performed every generation.
    Tournament selection determines the composition of synchronous generations.
    One tournament is held for each slot within the upcoming generation, and
    the organism within a tournament with the highest genetic trait value is
    selected as the asexual parent of the organism to be placed in that slot.

    A simple island model allows incorporation of spatial structure into the
    simulation. Islands are arranged in a ring topology. Population size is
    evenly distributed across islands. In selection tournaments, organisms only
    compete against other organisms from the same island.

    Organisms migrate to either neighboring island with fixed per-organism per-
    generation probability. To maintain exactly fixed per-island population
    size, a copy of the migrating organism remains on the original island and
    an additional copy is placed on the target island, overwriting an
    inhabitant of that island. Care is taken such that the net number of
    migrations per generation corresponds to a binomial distribution with `n =
    population_size` and `p = p_island_migration`. A single organism may
    yield up to two migrant copies within a single generation (one migrating to
    each island). Migrant copies cannot yield further migrant copies within the
    same generation.

    A simple niche model allows incorporation of ecological dynamics into the
    simulation. A fixed number of niches are instantiated. In selection
    tournaments, organisms only compete against other organisms in the same
    niche. Islands' population capacity is evenly split between niches. That is,
    each niche hosts the same number of members within an island.

    Organisms switch to another niche ("invade" that niche) with fixed per-
    organism per-generation probabilty. The switched-to niche is determined
    randomly with all other niches having uniform probability of being chosen.
    To maintain exactly fixed niche population size, a copy of the invading
    organism remains in the original niche and an additional copy is created as
    a member of the invaded niche, overriding an existing member of the invaded
    niche. Care is taken such that the net number of niche invasions per
    generation corresponds to a binomial distribution with `n =
    population_size` and `p = p_niche_invasion`. A single organism may yield up
    to one invading copy per non-self niche available.

    Parameters
    ----------
    population_size : int, default 1024
        Number of organisms within each generational cohort.
    iter_epochs : bool, default False
        Should an iterator that yields phylogenies at successive time points
        be returned instead of a single final phylogeny?
    num_islands : int, default 4
        Must evenly divide `population_size`.
    num_niches : int, default 4
        Must evenly divide `population_size`.
    num_generations : int, default 100
        Number of generations to simulate.

        If `iter_epochs` is True, the number of generations to simulate within
        an epoch.
    tournament_size : int, default 4
        Number of organisms sampled to compete for each population slot.

        Higher `tournament_size` increases selection pressure. If set to 1,
        selection constitutes neutral drift.
    p_island_migration : float, default 1e-3
        Per-organism, per-generation probability of copying an organism into a
        neighboring island.
    p_niche_invasion : float, default 1e-4
        Per-organism, per-generation probability of copying an organism into a
        neighboring island.
    mut_distn : typing.Callable, default numpy.random.standard_normal
        Callable to generate mutation deltas applied to each organism at each
        generation.

        Must take int value `size` as sole kwarg. Must return a `numpy.array`
        of float with length `size`.
    share_common_ancestor : bool, default True
        Should a dummy common ancestor be inserted as the first entry in
        the phylogenetic record?

        If True, all initial population members will be recorded as
        children of this dummy ancestor. If False, all initial
        population members will be recorded as having no parent.

        The dummy ancestor's trait value is recorded as NaN and population
        loc is recorded as 0.
    progress_wrap : Callable, default identity function
        Wrapper applied around generation iterator and row generator for final
        phylogeny compilation process.

        Pass tqdm or equivalent to display progress bars.
    tracker_buffer_size : int, optional
        How many rows back should intermittent garbage collection on
        phylogenetic tracker reach?

        Adjustments to this parameter only affect performance, not tracking semantics. If None, a default value will be used.
    Returns
    -------
    pandas.DataFrame or iterator of pandas.DataFrame
        Full phylogenetic record of extant organisms in alife standard format
        either (1) at end of evolutionary simulation after `num_generations` or
        (2) at `num_generations` intervals as an infinite iterator.

        Return mode depends on `iter_epochs` parameter.

    Notes
    -----
    The product of `num_islands` and `num_niches` must divide
    `population_size`.
    """

    island_size = population_size // num_islands
    island_niche_size = population_size // (num_islands * num_niches)
    assert island_niche_size * num_islands * num_niches == population_size
    assert tournament_size <= island_niche_size

    pop_arr = np.zeros(population_size, dtype=np.single)
    pop_tracker = GarbageCollectingPhyloTracker(
        pop_arr,
        share_common_ancestor=share_common_ancestor,
        working_buffer_size=tracker_buffer_size,
    )

    def epoch_iterator(
        pop_arr: np.array,
        pop_tracker: GarbageCollectingPhyloTracker,
    ) -> typing.Iterator[pd.DataFrame]:
        """Infinite iterator that yields cumulative phylogeny at evenly-spaced
        generational epochs."""

        while True:
            for __ in progress_wrap(range(num_generations)):
                _apply_island_migrations(
                    pop_arr,
                    pop_tracker,
                    num_niches=num_niches,
                    island_size=island_size,
                    island_niche_size=island_niche_size,
                    p_island_migration=p_island_migration,
                )
                _apply_niche_invasions(
                    pop_arr,
                    pop_tracker,
                    num_islands=num_islands,
                    num_niches=num_niches,
                    island_size=island_size,
                    island_niche_size=island_niche_size,
                    p_niche_invasion=p_niche_invasion,
                )
                _apply_mutation(pop_arr, mut_distn)
                parent_locs = _select_parents(
                    island_niche_size=island_niche_size,
                    tournament_size=tournament_size,
                    pop_arr=pop_arr,
                )

                pop_arr = pop_arr[parent_locs]
                pop_tracker.ElapseGeneration(
                    parent_locs,
                    pop_arr,
                )

            yield pop_tracker.CompilePhylogeny(
                loc_transforms={
                    "island": lambda loc: _get_island_id(loc, island_size),
                    "niche": lambda loc: _get_niche_id(
                        loc, island_niche_size, num_niches
                    ),
                },
                progress_wrap=progress_wrap,
            )

    if iter_epochs:
        return epoch_iterator(pop_arr, pop_tracker)
    else:
        return next(epoch_iterator(pop_arr, pop_tracker))


==> hstrat/hstrat/test_drive/generate_template_phylogeny/_evolve_fitness_trait_population_/_apply_island_migrations.py <==
import numpy as np

from ...._auxiliary_lib import count_unique, indices_of_unique, is_in_unit_test
from ...perfect_tracking import GarbageCollectingPhyloTracker


def _apply_island_migrations(
    pop_arr: np.array,
    pop_tracker: GarbageCollectingPhyloTracker,
    num_niches: int,
    island_size: int,
    island_niche_size: int,
    p_island_migration: float,
) -> None:
    """Copy organisms to neighboring islands, altering `pop_arr` inplace.

    See `evolve_fitness_trait_population` for parameter specifications.
    """

    num_island_migrations = np.random.binomial(
        n=len(pop_arr),
        p=p_island_migration,
    )
    # end early for no-op
    if island_size == len(pop_arr) or not num_island_migrations:
        return

    copyto_locs = np.empty(num_island_migrations, dtype=np.int32)
    copyfrom_locs = np.empty(num_island_migrations, dtype=np.int32)
    num_finalized = 0  # loop until all copyto_locs are distinct
    while num_finalized < num_island_migrations:
        copyfrom_locs[num_finalized:] = np.random.randint(
            len(pop_arr), size=num_island_migrations - num_finalized
        )
        copyto_signs = (
            np.random.randint(2, size=num_island_migrations - num_finalized)
            * 2
            - 1
        )
        copyto_locs[num_finalized:] = (
            copyfrom_locs[num_finalized:] + copyto_signs * island_size
        )
        # wrap overflow
        copyto_locs[copyto_locs >= len(pop_arr)] -= len(pop_arr)

        # move unique to front
        indices_of_unique_ = indices_of_unique(copyto_locs)
        num_finalized = len(indices_of_unique_)
        copyfrom_locs[:num_finalized] = copyfrom_locs[indices_of_unique_]
        copyto_locs[:num_finalized] = copyto_locs[indices_of_unique_]

    if is_in_unit_test():
        assert len(copyto_locs) == len(copyfrom_locs)
        assert all(
            copyto_locs // island_niche_size % num_niches
            == copyfrom_locs // island_niche_size % num_niches
        )
        assert np.all(
            copyto_locs // island_size != copyfrom_locs // island_size
        )
        assert count_unique(copyto_locs) == len(copyto_locs)

    pop_arr[copyto_locs] = pop_arr[copyfrom_locs].copy()
    pop_tracker.ApplyLocPasteovers(copyfrom_locs, copyto_locs)


==> hstrat/hstrat/test_drive/generate_template_phylogeny/_evolve_fitness_trait_population_/_apply_mutation.py <==
import typing

import numpy as np


def _apply_mutation(
    pop_arr: np.array,
    mut_distn: typing.Callable,
) -> None:
    """Apply mutation to all organisms' genetic trait, altering `pop_arr`
    inplace.
    """
    pop_arr += mut_distn(size=len(pop_arr))


==> hstrat/hstrat/test_drive/generate_template_phylogeny/_evolve_fitness_trait_population_/_apply_niche_invasions.py <==
import numpy as np

from ...._auxiliary_lib import count_unique, indices_of_unique, is_in_unit_test
from ...perfect_tracking import GarbageCollectingPhyloTracker


def _apply_niche_invasions(
    pop_arr: np.array,
    pop_tracker: GarbageCollectingPhyloTracker,
    num_islands: int,
    num_niches: int,
    island_size: int,
    island_niche_size: int,
    p_niche_invasion: float,
) -> None:
    """Copy organisms to a new niche, altering `pop_arr` inplace.

    See `evolve_fitness_trait_population` for parameter specifications.
    """

    num_niche_invasions = np.random.binomial(
        n=len(pop_arr),
        p=p_niche_invasion,
    )

    # end early for no-op
    if num_niches == 1 or not num_niche_invasions:
        return

    copyto_locs = np.empty(num_niche_invasions, dtype=np.int32)
    copyfrom_locs = np.empty(num_niche_invasions, dtype=np.int32)
    num_finalized = 0  # loop until all copyto_locs are distinct
    while num_finalized < num_niche_invasions:
        copyfrom_locs[num_finalized:] = np.random.randint(
            len(pop_arr), size=(num_niche_invasions - num_finalized)
        )
        copyfrom_niches = (
            copyfrom_locs[num_finalized:] // island_niche_size
        ) % num_niches

        niche_steps = np.random.randint(
            num_niches - 1, size=(num_niche_invasions - num_finalized)
        )
        corrected_niche_steps = (
            niche_steps + (niche_steps >= copyfrom_niches) - copyfrom_niches
        )
        assert np.all(corrected_niche_steps != 0)
        swap_steps = corrected_niche_steps * island_niche_size
        if is_in_unit_test():
            assert np.all(abs(swap_steps) < island_size)

        copyto_locs[num_finalized:] = (
            copyfrom_locs[num_finalized:] + swap_steps
        )
        # move unique to front
        indices_of_unique_ = indices_of_unique(copyto_locs)
        num_finalized = len(indices_of_unique_)
        copyfrom_locs[:num_finalized] = copyfrom_locs[indices_of_unique_]
        copyto_locs[:num_finalized] = copyto_locs[indices_of_unique_]

    if is_in_unit_test():
        assert len(copyto_locs) == len(copyfrom_locs)
        assert np.all(
            copyto_locs // island_size == copyfrom_locs // island_size
        )
        assert all(
            copyto_locs // island_niche_size % num_niches
            != copyfrom_locs // island_niche_size % num_niches
        )
        assert count_unique(copyto_locs) == len(copyto_locs)

    pop_arr[copyto_locs] = pop_arr[copyfrom_locs].copy()
    pop_tracker.ApplyLocPasteovers(copyfrom_locs, copyto_locs)


==> hstrat/hstrat/test_drive/generate_template_phylogeny/_evolve_fitness_trait_population_/_get_island_id.py <==
from ...._auxiliary_lib import jit


@jit(nopython=True)
def _get_island_id(
    population_loc: int,
    island_size: int,
) -> int:
    """Get population slot's island ID."""
    # islands are contiguous and sequential within population
    return population_loc // island_size


==> hstrat/hstrat/test_drive/generate_template_phylogeny/_evolve_fitness_trait_population_/_get_niche_id.py <==
from ...._auxiliary_lib import jit


@jit(nopython=True)
def _get_niche_id(
    population_loc: int, island_niche_size: int, num_niches: int
) -> int:
    """Get population slot's niche ID."""
    # niches are contiguous and sequential within islands
    # if multiple islands are simulated, niches are fragmented in round robin
    # order across population
    return (population_loc // island_niche_size) % num_niches


==> hstrat/hstrat/test_drive/generate_template_phylogeny/_evolve_fitness_trait_population_/_select_parents.py <==
import numpy as np

from ...._auxiliary_lib import is_in_unit_test


def _select_parents(
    island_niche_size: int,
    tournament_size: int,
    pop_arr: np.array,
) -> np.array:
    """Perform tournament selection within island-niches.

    The population array `pop_arr` is not altered.

    Returns
    -------
    numpy.array of int
        Population locations (i.e., indices) specifying the parent for each
        population slot at the next generation.

        Position within array corresponds to post-turnover population members'
        population positions. Values within array correspond to those members'
        parents' population positions within the pre-turnover population.
    """
    num_island_niches = len(pop_arr) // island_niche_size

    tournament_boosters = (
        np.broadcast_to(
            np.repeat(
                np.arange(num_island_niches),
                island_niche_size,
            ),
            shape=(tournament_size, pop_arr.size),
        ).T
        * island_niche_size
    )
    tournament_rosters = (
        np.random.randint(
            0,
            island_niche_size,
            (pop_arr.size, tournament_size),
        )
        + tournament_boosters
    )

    tournament_fitnesses = np.take(pop_arr, tournament_rosters)
    winning_tournament_positions = tournament_fitnesses.argmax(axis=1)

    # https://stackoverflow.com/a/61234228
    winning_tournament_locs = np.take_along_axis(
        tournament_rosters,
        winning_tournament_positions[:, None],
        axis=1,
    )

    if is_in_unit_test():
        assert len(winning_tournament_locs.flatten()) == pop_arr.size
        assert np.all(
            np.arange(pop_arr.size) // island_niche_size
            == winning_tournament_locs.flatten() // island_niche_size
        )

    return winning_tournament_locs.flatten()


==> hstrat/hstrat/test_drive/perfect_tracking/_DecantingPhyloTracker.py <==
import typing

import numpy as np
import pandas as pd

from ..._auxiliary_lib import indices_of_unique
from ._compile_phylogeny_from_lineage_iters import (
    compile_phylogeny_from_lineage_iters,
)


# @MAM 02-04-2023
# created a partial implementation of missing features before testing showed
# it underperformed the GC tracker; left partial implementation here:
# https://gist.github.com/mmore500/06a359e528f59f3feb0c72dfc01b8fef
class DecantingPhyloTracker:
    """Data structure to enable perfect tracking over a fixed-size population
    with synchronous generations.

    Generally less performant than GarbageCollectingPhyloGracker; represents
    organism records as independent objects (which each require an independent
    allocations and, on lineage extinction, deletions). Uses a decanting buffer
    to reduce object creation overhead by only allocating record objects for
    organisms that produce extant lineages beyond a threshold length.

    Does not include organism population loc and trait values in phylogenetic
    record.
    """

    # static class constant
    _nan_val = -1

    @staticmethod
    def _is_nan(v: int) -> bool:
        return v < 0

    @staticmethod
    @np.vectorize
    def _tuple_wrap(v: typing.Any) -> typing.Tuple:
        return (v,)

    # decanting buffer layout
    #
    #                     population loc of extant organisms
    #                     |
    #                     |
    # generations ago ----|-> 0   1   2   3   4   ...   buffer_size - 1
    # from extant         V +----------------------------------------
    # organisms           0 |
    #                     1 |         POPULATION
    #                     2 |          POSITION
    #                     3 |             IDS
    #                     4 |
    #                   ... |
    #   population_size - 1 |
    #
    # layer 0 (z axis): organism's own population loc
    # layer 1 (z axis): parent's population loc
    #
    # every generation,
    # * the backtrack tree is updated using the subset population loc ids'
    #   that survived to the rightmost colun,
    # * population loc ids roll one column to the right,
    # * new population loc id's are pasted over column 0,
    # * and rows shuffle/duplicate according to the selected parent indices
    #
    _decanting_buffer: np.array  # [int]
    _buffer_pos: int  # current start position of circular decanting buffer

    # permanent phylogeny storage after consolidation traversing decant buffer
    # using tuples instead of PerfectBacktrackHandle gives significant speedup
    _decanted_tree_tips: np.array  # [typing.Tuple]

    def __init__(
        self: "DecantingPhyloTracker",
        population_size: int,
        buffer_size: int = 10,
        share_common_ancestor: bool = True,
    ) -> None:
        """Initialize data structure to perfectly track phylogenetic history of
        a population.

        Parameters
        ----------
        population_size : int
            How many locations are available within the tracked fixed-size
            population?
        buffer_size : int, optional
            How many generations should lineages be decanted before creating
            record objects for organisms with extant lineages?
        share_common_ancestor : bool, default True
            Should a dummy common ancestor be inserted as the first entry in
            the tracker?

            If True, all initial population members will be recorded as
            children of this dummy ancestor. If False, all initial
            population members will be recorded as having no parent.
        """

        # initialize decanting buffer with all nan values
        self._decanting_buffer = np.full(
            (population_size, buffer_size, 2),
            self._nan_val,
            dtype=np.min_scalar_type(-population_size + 1),
        )
        self._buffer_pos = 0

        handles = []
        if share_common_ancestor:
            common_ancestor = (None,)
            # can't use list comprehension due to non-distinct tuple ids
            handles = []
            for __ in range(population_size):
                handle = (common_ancestor,)
                handles.append(handle)
            assert len(set(map(id, handles))) == len(handles)
            assert len(set(map(lambda x: id(x[0]), handles))) == 1
        else:
            # must to use mutable lists so ancestors have distinct id
            # because contents (i.e., None) are identical
            handles = [[None] for __ in range(population_size)]
            assert len(set(map(id, handles))) == len(handles)

        handles_array = np.empty(len(handles), dtype=object)
        handles_array[:] = handles
        self._decanted_tree_tips = handles_array
        assert len(set(map(id, self._decanted_tree_tips))) == len(handles)

    def _ArchiveBufferTail(
        self: "DecantingPhyloTracker",
    ):
        """Create record objects for decanted organisms with extant
        lineages."""
        assert not self._is_nan(self._decanting_buffer[0, self._buffer_pos, 0])

        # find locs of unique ancestors with extant descendants
        unique_row_indices = indices_of_unique(
            self._decanting_buffer[:, self._buffer_pos, 0],
        )

        unique_locs = self._decanting_buffer[
            unique_row_indices, self._buffer_pos, 0
        ]
        unique_parent_locs = self._decanting_buffer[
            unique_row_indices, self._buffer_pos, 1
        ]
        # apply unique ancestors' generational step
        # to relevant perfect tracking handles
        # step 1: copy parents
        self._decanted_tree_tips[unique_locs] = self._tuple_wrap(
            self._decanted_tree_tips[unique_parent_locs]
        )

    def _AdvanceBuffer(
        self: "DecantingPhyloTracker",
    ) -> None:
        """Progress circular decanting buffer, archiving buffer tail first if
        necessary."""
        # if rightmost column not empty, archive it before overwriting
        if not self._is_nan(self._decanting_buffer[0, self._buffer_pos, 0]):
            self._ArchiveBufferTail()

        # copy columns 0 thru buffer_size - 2 one column rightwards
        self._buffer_pos += 1
        # wrap buffer position around
        self._buffer_pos -= self._decanting_buffer.shape[1] * (
            self._buffer_pos >= self._decanting_buffer.shape[1]
        )

    def ElapseGeneration(
        self: "DecantingPhyloTracker",
        parent_locs: typing.List[int],
    ) -> None:
        """Append generational turnover to the phylogenetic record.

        Parameters
        ----------
        parent_locs : array_like of int
            Parent's population loc for each population loc.

            Position within array corresponds to post-turnover population
            members' population positions. Values within array correspond to
            those members' parents' population positions within the pre-
            turnover population.
        """
        # consolidate rows that now share common ancestry
        self._decanting_buffer = self._decanting_buffer[parent_locs, :, :]

        # shift buffer one position right,
        # archiving rightmost column if necessary
        self._AdvanceBuffer()

        # set new (leftmost) column
        # note: 0 - 1 == -1 is valid for indexing
        # layer 0: own population loc
        self._decanting_buffer[:, self._buffer_pos - 1, 0] = np.arange(
            self._decanting_buffer.shape[0]
        )
        # layer 1: parent population loc
        self._decanting_buffer[:, self._buffer_pos - 1, 1] = parent_locs

    def _FlushBuffer(self: "DecantingPhyloTracker") -> None:
        """Clear decanting buffer, creating record objects for all organisms
        currently progressing through the decanting process."""
        # advance buffer and fill column 0 with nan until empty
        # note: buffer may only be partway full, in which case
        # columns will shift rightwards until reaching rightmost column
        # and then begin to be archived
        while not np.all(self._decanting_buffer.flatten(), self._nan_val):
            self._AdvanceBuffer()
            self._decanting_buffer[:, self._buffer_pos - 1, :] = self._nan_val

    def CompilePhylogeny(
        self: "DecantingPhyloTracker",
        progress_wrap=lambda x: x,
    ) -> pd.DataFrame:
        """Generate full phylogenetic record of extant organisms.

        Parameters
        ----------
        progress_wrap : Callable, default identity function
            Wrapper applied around record row iterator; pass tqdm or equivalent
            to display progress bar for compilation process.

        Returns
        -------
        pandas.DataFrame
            Full phylogenetic record of extant organisms alife standard format.

        Notes
        -----
        This operation is non-destructive; further record-keeping may be
        performed on the tracker object afterwards.
        """
        self._FlushBuffer()
        assert set(self._decanting_buffer.flatten()) == {self._nan_val}

        def iter_lineage(
            tuple_handle: typing.Tuple,
        ) -> typing.Iterable[typing.Tuple]:
            while True:
                yield tuple_handle

                if tuple_handle[0] is None:
                    break
                else:
                    tuple_handle = tuple_handle[0]

        return compile_phylogeny_from_lineage_iters(
            iter_lineage(tip)
            for tip in progress_wrap(self._decanted_tree_tips)
        )


==> hstrat/hstrat/test_drive/perfect_tracking/_GarbageCollectingPhyloTracker.py <==
import collections
import types
import typing

import numpy as np
import pandas as pd

from ..._auxiliary_lib import apply_swaps, count_unique
from ._GarbageCollectingPhyloTracker_ import _discern_referenced_rows


class GarbageCollectingPhyloTracker:
    """Data structure to enable perfect tracking over a fixed-size population
    with synchronous generations.

    Designed to provide low-overhead tracking. Instead of representing organism
    records as independent objects (which each require an independent
    allocations and, on lineage extinction, deletions), stores organism records
    as rows within a numpy array. Partial garbage collection at regular intervals compacts recent record entries to discard extinct lineages.

    Includes organism population loc and trait values in phylogenetic record.
    """

    _population_size: int
    _working_buffer_size: int

    _parentage_buffer: np.array  # [int]
    """1d array with entries representing individual organisms and stored
    value at each entry corresponding to index of entry representing that
    organism's parent."""

    _num_records: int
    """How many entries are stored in `_parentage_buffer`? May be less than
    `len(_parentage_buffer)`."""

    # parentage_buffer:
    #
    #                 +----------------+
    #  *gen 0*        | parent_row_idx |
    #                 | parent_row_idx |
    #
    #                 ...
    #  *gen 1*        | parent_row_idx |
    #                 | parent_row_idx |
    #
    #                 ...
    #                 | parent_row_idx |
    # num_records --> | UNINITIALIZED  |
    #                 | UNINITIALIZED  |
    #                 | UNINITIALIZED  |
    #
    #                 ...
    #                 | UNINITIALIZED  |
    #                 +----------------+
    #
    # notes:
    # * rows correspond to a single individual in the evolutionary simulation
    #   (i.e., an occupant of a particular population position at a single
    #    generation)
    # * parentage buffer works like a std::vector in C++ in the y (# rows)
    #   direction: extra, unused rows are allocated (but rows past num_records
    #   are empty); when space runs out, the buffer row count is grown 2x
    # * number of rows for each generation will decrease below population_size
    #   as rows corresponding to individuals without extant ancestors are
    #   garbage collected
    # * self-loop parent_row_idx's denotes no parent (i.e., lineage begin)

    _loc_buffer: np.array  # [int]
    """Population position of each tracked organism; entries describe same
    organism as entry with corresponding row index in `_parentage_buffer`."""

    _trait_buffer: np.array  # [float]
    """Phenotypic trait of each tracked organism; entries describe same
    organism as entry with corresponding row index in `_parentage_buffer`."""

    def __init__(
        self: "GarbageCollectingPhyloTracker",
        initial_population: typing.Union[int, np.array],  # [float]
        working_buffer_size: typing.Optional[int] = None,
        share_common_ancestor: bool = True,
    ) -> None:
        """Initialize data structure to perfectly track phylogenetic history of
        a population.

        Parameters
        ----------
        initial_population : int or numpy array of float
            Specification of founding organisms of population. Providing an
            integer arguent specifices population size, and founding organisms'
            float phenotypic traits are recorded as NaN. Providing a numpy
            array of float specifies phenotypic traits of founding organisms.
        working_buffer_size : int, optional
            Intermittent garbage collection depth.

            How many rows back should intermittent garbage collection reach?
            Adjustments to this parameter only affect performance, not tracking
            semantics. Initial buffer size is set to 150% of
            `working_buffer_size`.
        share_common_ancestor : bool, default True
            Should a dummy common ancestor be inserted as the first entry in
            the tracker?

            If True, all initial population members will be recorded as
            children of this dummy ancestor. If False, all initial
            population members will be recorded as having no parent.

            The dummy ancestor's trait value is recorded as NaN and population
            loc is recorded as 0.
        """

        if isinstance(initial_population, int):
            initial_population = np.full(initial_population, np.nan)

        self._population_size = len(initial_population)
        assert self._population_size

        if working_buffer_size is None:
            working_buffer_size = 1000 * self._population_size

        self._working_buffer_size = working_buffer_size
        self._working_buffer_end = working_buffer_size

        assert (
            working_buffer_size
            >= self._population_size + share_common_ancestor
        )

        initial_buffer_size = working_buffer_size * 3 // 2
        self._parentage_buffer = np.empty(
            initial_buffer_size,
            dtype=np.int32,
        )
        self._loc_buffer = np.empty(
            initial_buffer_size,
            dtype=np.min_scalar_type(self._population_size),
        )
        self._trait_buffer = np.empty(
            initial_buffer_size,
            dtype=np.single,
        )

        self._num_records = self._population_size + share_common_ancestor

        if share_common_ancestor:
            self._parentage_buffer[0] = 0
            self._loc_buffer[0] = 0
            self._trait_buffer[0] = np.nan

            self._parentage_buffer[1 : self._population_size + 1] = 0
            self._loc_buffer[1 : self._population_size + 1] = np.arange(
                self._population_size
            )
            self._trait_buffer[
                1 : self._population_size + 1
            ] = initial_population
        else:
            self._parentage_buffer[: self._population_size] = np.arange(
                self._population_size
            )
            self._loc_buffer[: self._population_size] = np.arange(
                self._population_size
            )
            self._trait_buffer[: self._population_size] = initial_population

    def _GetBufferCapacity(self: "GarbageCollectingPhyloTracker") -> int:
        """How much buffer space is allocated?"""
        return self._parentage_buffer.shape[0]

    def _GarbageCollect(
        self: "GarbageCollectingPhyloTracker",
        below_row: int = 0,
    ) -> None:
        """Prune entries with extinct lineages at or after `below_row`."""
        assert self._num_records > below_row

        referenced_rows = _discern_referenced_rows(
            self._parentage_buffer,
            self._num_records,
            self._population_size,
            below_row,
        )
        num_referenced_rows = np.sum(referenced_rows)
        cumsum = np.cumsum(np.invert(referenced_rows))
        targets = (
            self._parentage_buffer[below_row : self._num_records] - below_row
        )
        if below_row:
            adjustment = cumsum[np.maximum(targets, 0)]
            adjustment[targets < 0] = 0
        else:
            adjustment = cumsum[targets]
        self._parentage_buffer[below_row : self._num_records] -= adjustment

        # condense non-garbage-collected rows to front of buffer
        self._parentage_buffer[
            below_row : below_row + num_referenced_rows
        ] = self._parentage_buffer[below_row : self._num_records][
            referenced_rows
        ]
        self._trait_buffer[
            below_row : below_row + num_referenced_rows
        ] = self._trait_buffer[below_row : self._num_records][referenced_rows]
        self._loc_buffer[
            below_row : below_row + num_referenced_rows
        ] = self._loc_buffer[below_row : self._num_records][referenced_rows]

        self._num_records = num_referenced_rows + below_row

        self._working_buffer_end = (
            self._num_records + 2 * self._working_buffer_size // 3
        )

    def _GarbageCollectWorkingBuffer(
        self: "GarbageCollectingPhyloTracker",
    ) -> bool:
        """Prune entries with extinct lineages within the fixed-size working
        buffer segment."""
        self._GarbageCollect(
            max(self._num_records - self._working_buffer_size, 0)
        )

    def _WouldInsertionOverflow(
        self: "GarbageCollectingPhyloTracker", num_to_insert: int
    ) -> bool:
        """Is buffer capacity sufficinet to accomodate `num_to_insert`
        insertions?"""
        return self._num_records + num_to_insert >= self._GetBufferCapacity()

    def _GrowBuffer(self: "GarbageCollectingPhyloTracker") -> None:
        """Allocate a additional buffer space.

        Buffer grows by a fixed proportion of current buffer size.
        """
        # refcheck only seems to fail in coverage build,
        # but set False everywhere anyways
        self._parentage_buffer.resize(
            int(self._GetBufferCapacity() * 1.5),
            refcheck=False,
        )
        self._trait_buffer.resize(
            int(self._GetBufferCapacity() * 1.5),
            refcheck=False,
        )
        self._loc_buffer.resize(
            int(self._GetBufferCapacity() * 1.5),
            refcheck=False,
        )

    def _GrowBufferForInsertion(
        self: "GarbageCollectingPhyloTracker", num_to_insert: int
    ) -> None:
        """Allocate sufficient additonal buffer space to accomodate
        `num_to_insert` insertions."""
        while self._WouldInsertionOverflow(num_to_insert):
            self._GrowBuffer()

    def ElapseGeneration(
        self: "GarbageCollectingPhyloTracker",
        parent_locs: typing.List[int],  # np.array ok
        traits: typing.Optional[typing.List[float]] = None,  # np.array ok
    ) -> None:
        """Append generational turnover to the phylogenetic record.

        Parameters
        ----------
        parent_locs : array_like of int
            Parent's population loc for each population loc.

            Position within array corresponds to post-turnover population
            members' population positions. Values within array correspond to
            those members' parents' population positions within the pre-
            turnover population.
        traits: array_like of float, optional
            Traits of post-turnover population members.

            If unspecified, post-turnover population members' traits are
            recorded as NaN.
        """
        assert self._population_size == len(parent_locs)

        if self._num_records >= self._working_buffer_end:
            self._GarbageCollectWorkingBuffer()

        if self._WouldInsertionOverflow(self._population_size):
            self._GrowBufferForInsertion(self._population_size)
            self._GarbageCollect()

        begin_row = self._num_records
        end_row = begin_row + self._population_size
        self._parentage_buffer[begin_row:end_row] = (
            begin_row - self._population_size + parent_locs
        )
        self._loc_buffer[begin_row:end_row] = np.arange(self._population_size)
        if traits is not None:
            self._trait_buffer[begin_row:end_row] = traits

        self._num_records = end_row

    def ApplyLocSwaps(
        self: "GarbageCollectingPhyloTracker",
        swapfrom_locs: np.array,  # [int]
        swapto_locs: np.array,  # [int]
    ) -> None:
        """Swap organisms between population locations.

        Organisms' pre-swap population locations do not remain in the
        phylogenetic record. Zip of parameters specifies pairs of population
        locations to swap.

        Notes
        -----
        Swaps are performed sequentially, with the most recent organism swapped
        to a location used for subsequent swaps from or to that location.

        Parameter order is commutative.
        """
        begin_row = self._num_records - self._population_size
        end_row = self._num_records
        apply_swaps(
            self._parentage_buffer[begin_row:end_row],
            swapfrom_locs,
            swapto_locs,
        )
        apply_swaps(
            self._trait_buffer[begin_row:end_row], swapfrom_locs, swapto_locs
        )

    def ApplyLocPasteovers(
        self: "GarbageCollectingPhyloTracker",
        copyfrom_locs: np.array,  # [int]
        copyto_locs: np.array,  # [int]
    ) -> None:
        """Replace organisms at `copyfto_locs` locations with non-descendant
        clones of organisms at `copyfrom_locs` locations.

        Pasted-over organisms do not remain in the phylogenetic record. The
        pasted-in organism is not recorded as the child of the pasted-from
        organism; rather, the pasted-in organism is recorded as the child of
        the pasted-from organism's parent.

        Zip of parameters specifies pasteovers to perform, with the first
        element of zipped tuples specifying the population location to copy
        from and the second element specifying the population location to paste
        over.

        Notes
        -----
        The original organism at each location is copied from, ignoring any
        preceding pasteovers that may have placed a new organism at that
        location during this operation.

        No repeated entries are allosed in `copyto_locs`.
        """
        assert len(copyto_locs) == count_unique(copyto_locs)

        begin_row = self._num_records - self._population_size
        end_row = self._num_records
        self._parentage_buffer[begin_row:end_row][
            copyto_locs
        ] = self._parentage_buffer[begin_row:end_row][copyfrom_locs].copy()
        self._trait_buffer[begin_row:end_row][
            copyto_locs
        ] = self._trait_buffer[begin_row:end_row][copyfrom_locs].copy()

    def CompilePhylogeny(
        self: "GarbageCollectingPhyloTracker",
        progress_wrap=lambda x: x,
        loc_transforms: typing.Dict[
            str, typing.Callable
        ] = types.MappingProxyType({}),
    ) -> pd.DataFrame:
        """Generate full phylogenetic record of extant organisms.

        Parameters
        ----------
        progress_wrap : Callable, default identity function
            Wrapper applied around record row iterator; pass tqdm or equivalent
            to display progress bar for compilation process.
        loc_transforms: Dict of str -> Callable, default empty
            Specification for custom columns in returned dataframe.

            Each dict item creates a new column with name corresponding to the
            item's key populated with the result of mapping the item's Callable value over organisms' locs.

        Returns
        -------
        pandas.DataFrame
            Full phylogenetic record of extant organisms alife standard format.

        Notes
        -----
        This operation is non-destructive; further record-keeping may be
        performed on the tracker object afterwards.
        """
        self._GarbageCollect()
        generation_lookup = collections.Counter()

        records = []
        for idx, (parent_idx, loc, trait) in enumerate(
            zip(
                progress_wrap(self._parentage_buffer[: self._num_records]),
                self._loc_buffer[: self._num_records],
                self._trait_buffer[: self._num_records],
            )
        ):
            generation_lookup[idx] = generation_lookup[parent_idx] + (
                parent_idx != idx
            )
            records.append(
                {
                    **{
                        "id": idx,
                        "ancestor_list": str(
                            [parent_idx if parent_idx != idx else None]
                        ),
                        "loc": loc,
                        "trait": trait,
                        "origin_time": generation_lookup[idx],
                    },
                    **{
                        key: transform(loc)
                        for key, transform in loc_transforms.items()
                    },
                }
            )
        return pd.DataFrame.from_records(records)


==> hstrat/hstrat/test_drive/perfect_tracking/_GarbageCollectingPhyloTracker_/_discern_referenced_rows.py <==
import numpy as np

from ...._auxiliary_lib import jit, jit_numpy_bool_t


# implemented as free function (not member) so self param doesn't interfere
# with nopython directive
@jit(nopython=True)
def _discern_referenced_rows(
    parentage_buffer: np.array,
    num_records: int,
    population_size: int,
    below_row: int = 0,
) -> np.array:
    """Return array of indices for all rows at or below `below_row` that
    represent organisms with extant lineages.

    Indices of rows with extinct lineages are not included.
    """

    assert below_row >= 0
    assert num_records >= below_row

    referenced_rows = np.zeros(num_records - below_row, dtype=jit_numpy_bool_t)
    for pop_position in range(population_size):
        idx = num_records - population_size + pop_position
        while (
            idx != parentage_buffer[idx]
            and idx >= below_row
            and not referenced_rows[idx - below_row]
        ):
            referenced_rows[idx - below_row] = True
            idx = parentage_buffer[idx]

        if idx >= below_row:
            referenced_rows[idx - below_row] = True

    return referenced_rows


==> hstrat/hstrat/test_drive/perfect_tracking/_PerfectBacktrackHandle.py <==
import typing


class PerfectBacktrackHandle:
    """Breadcrumb for perfectly backtracking a phylogenetic chain of descent.

    Because only backwards references are held, Python garbage collection takes
    care of pruning away extinct lineages.
    """

    # Achieves 60% the performance of C++ shared_ptr-based implementation in
    # tracking a unbranching linked list and outperforms the C++ implementation
    # by 30% in tracking a phylogenetic tree with random selection
    #
    #   p = [impl() for __ in range(100)]
    #   for __ in tqdm(range(10000000)):
    #       p[random.randrange(len(p))] = random.choice(p).CreateDescendant()
    #
    # see https://gist.github.com/mmore500/d6ee9011e38355f1be6c02a70db5b785
    # and https://gist.github.com/mmore500/71eb2f3f14afb02fba476dd2cea45210
    # (didn't complete debugging, but is representative of speed)

    # tried a dict-based database approach, but even with native implementaiton
    # was aboutt 3x slower than this approach
    # see https://gist.github.com/mmore500/7e9b85f005882d1e4b0206a9ef6d1de2

    parent: "PerfectBacktrackHandle"
    data: typing.Any

    __slots__ = ("parent", "data")

    def __init__(
        self: "PerfectBacktrackHandle",
        parent: "PerfectBacktrackHandle" = None,
        data: typing.Any = None,
    ) -> None:
        """Create backtracking breadcrumb, with `parent` as preceding
        breadcrumb in line of descent or `None` if associated with seed
        organism."""
        self.parent = parent
        self.data = data

    def CreateDescendant(
        self: "PerfectBacktrackHandle", data: typing.Any = None
    ) -> "PerfectBacktrackHandle":
        """Convenience factory method to create backtracking breadcrumbs
        succeeding `self` in line of descent."""
        cls = self.__class__
        return cls(self, data)


==> hstrat/hstrat/test_drive/perfect_tracking/_compile_perfect_backtrack_phylogeny.py <==
import typing

import pandas as pd

from ._PerfectBacktrackHandle import PerfectBacktrackHandle
from ._compile_phylogeny_from_lineage_iters import (
    compile_phylogeny_from_lineage_iters,
)
from ._iter_perfect_backtrack_lineage import iter_perfect_backtrack_lineage


def compile_perfect_backtrack_phylogeny(
    population: typing.Iterable[PerfectBacktrackHandle],
) -> pd.DataFrame:
    """Compile phylogenetic history tracked using `PerfectBacktrackHandle`
    breadcrumbs.

    Parameters
    ----------
    population : iterable of `PerfectBactrackHandle`
        PerfectBacktrackHandle objects associated with extant population
        members.

    Returns
    -------
    pd.DataFrame
        Phylogenetic record in alife data standards format.
    """

    return compile_phylogeny_from_lineage_iters(
        iter_perfect_backtrack_lineage(extant_handle)
        for extant_handle in population
    )


==> hstrat/hstrat/test_drive/perfect_tracking/_compile_phylogeny_from_lineage_iters.py <==
import itertools as it
import typing

import opytional as opyt
import pandas as pd

from ..._auxiliary_lib import demark


def compile_phylogeny_from_lineage_iters(
    population: typing.Iterable[typing.Iterable[typing.Any]],
) -> pd.DataFrame:
    """Compile phylogenetic history tracked using generic backtracking breadcrumbs.

    Parameters
    ----------
    population : iterable of iterable
        Ascending lineage iterators associated with extant population members.

    Returns
    -------
    pd.DataFrame
        Phylogenetic record in alife data standards format.
    """

    seen_handle_ids = set()

    records = list()
    for lineage_it1, lineage_it2 in map(it.tee, population):
        for descendant_handle, ancestor_handle in it.zip_longest(
            lineage_it1,
            it.islice(lineage_it2, 1, None),
        ):
            assert descendant_handle is not None
            if demark(descendant_handle) not in seen_handle_ids:
                seen_handle_ids.add(demark(descendant_handle))
                records.append(
                    {
                        **{
                            "id": demark(descendant_handle),
                            "ancestor_list": str(
                                [opyt.apply_if(ancestor_handle, demark)]
                            ),
                        },
                        **(
                            {}
                            if not hasattr(descendant_handle, "data")
                            else descendant_handle.data
                            if isinstance(descendant_handle.data, dict)
                            else {"data": descendant_handle.data}
                            if descendant_handle.data is not None
                            else {}
                        ),
                    }
                )

    return pd.DataFrame.from_dict(records)


==> hstrat/hstrat/test_drive/perfect_tracking/_iter_perfect_backtrack_lineage.py <==
import typing

from ._PerfectBacktrackHandle import PerfectBacktrackHandle


def iter_perfect_backtrack_lineage(
    handle: PerfectBacktrackHandle,
) -> typing.Iterator[PerfectBacktrackHandle]:
    """Iterate up `PerfectBacktrackHandle` breadcrumbs for line of descent
    ending in `handle`, including `handle`."""
    while True:
        yield handle

        if handle.parent is None:
            break
        else:
            handle = handle.parent


==> hstrat/joss/bibtex-tidy.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

cd "${script_dir}"

bibtex-tidy --omit=abstract,keywords --curly --numeric --space=2 --align=0 --sort=key --duplicates=key,doi --merge=combine --strip-enclosing-braces --drop-all-caps --no-escape --sort-fields=title,shorttitle,author,year,month,day,journal,booktitle,location,on,publisher,address,series,volume,number,pages,doi,isbn,issn,url,urldate,copyright,category,note,metadata --trailing-commas --remove-empty-fields --no-backup paper.bib


==> hstrat/requirements-dev/py310/regenerate.sh <==
#!/bin/bash

# cd to scrip directory
# adapted from https://stackoverflow.com/a/6393573
cd "${0%/*}"

echo "generating requirements-all.txt"
python3.10 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 --extra docs --extra pinned_jit --extra release --extra testing_py310 -o requirements-all.txt

echo "generating requirements-docs.txt"
python3.10 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 --extra docs -o requirements-docs.txt

echo "generating requirements-jit.txt"
python3.10 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 --extra pinned_jit -o requirements-jit.txt

echo "generating requirements-minimal.txt"
python3.10 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 -o requirements-minimal.txt

echo "generating requirements-release.txt"
python3.10 -m piptools compile  --allow-unsafe ../../pyproject.toml --extra pinned_dependencies_py310 --extra release -o requirements-release.txt

echo "generating requirements-testing.txt"
python3.10 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 --extra pinned_jit --extra testing_py310 -o requirements-testing.txt


==> hstrat/requirements-dev/py311/regenerate.sh <==
#!/bin/bash

# cd to scrip directory
# adapted from https://stackoverflow.com/a/6393573
cd "${0%/*}"

echo "generating requirements-all.txt"
python3.11 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 --extra docs --extra release --extra testing_py310 -o requirements-all.txt

echo "generating requirements-docs.txt"
python3.11 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 --extra docs -o requirements-docs.txt

echo "generating requirements-minimal.txt"
python3.11 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 -o requirements-minimal.txt

echo "generating requirements-release.txt"
python3.11 -m piptools compile  --allow-unsafe ../../pyproject.toml --extra pinned_dependencies_py310 --extra release -o requirements-release.txt

echo "generating requirements-testing.txt"
python3.11 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py310 --extra testing_py310 -o requirements-testing.txt


==> hstrat/requirements-dev/py37/regenerate.sh <==
#!/bin/bash

# cd to scrip directory
# adapted from https://stackoverflow.com/a/6393573
cd "${0%/*}"

echo "generating requirements-all.txt"
python3.7 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py37 --extra pinned_jit --extra docs --extra release --extra testing_py37 -o requirements-all.txt

echo "generating requirements-docs.txt"
python3.7 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py37 --extra docs -o requirements-docs.txt

echo "generating requirements-jit.txt"
python3.7 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py37 --extra pinned_jit -o requirements-jit.txt

echo "generating requirements-minimal.txt"
python3.7 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py37 -o requirements-minimal.txt

echo "generating requirements-release.txt"
python3.7 -m piptools compile --allow-unsafe ../../pyproject.toml --extra pinned_dependencies_py37 --extra release -o requirements-release.txt

echo "generating requirements-testing.txt"
python3.7 -m piptools compile ../../pyproject.toml --extra pinned_dependencies_py37 --extra pinned_jit --extra testing_py37 -o requirements-testing.txt


==> hstrat/requirements-dev/regenerate.sh <==
#!/bin/bash

# cd to scrip directory
# adapted from https://stackoverflow.com/a/6393573
cd "${0%/*}"

# python versions 3.8 and 3.9 are symlinked to 3.7
./py37/regenerate.sh

./py310/regenerate.sh

./py311/regenerate.sh

for f in py37/*.txt; do
  cat "${f}" | sed "s/==/>=/g" > "$(basename "${f}")"
done


==> hstrat/setup.py <==
#!/usr/bin/env python

"""The setup script."""

# shim for compatibility with setuptools build workflow
# adapted from https://stackoverflow.com/a/58754298

from setuptools import setup

setup()


==> hstrat/tests/test_hstrat/conftest.py <==
"""Configuration file for pytest."""

import random
import warnings

import numpy as np
import pkg_resources
import pytest


def pytest_configure(config):
    # check for testing requirements
    # provide install instructions if they're missing
    try:
        from hstrat._auxiliary_lib._check_testing_requirements import (
            check_testing_requirements,
        )

        check_testing_requirements()
    except (
        ModuleNotFoundError,
        pkg_resources.DistributionNotFound,
        pkg_resources.VersionConflict,
    ) as exception:
        warnings.warn(
            "Missing some testing requirements. "
            "For instructions on installing dev dependencies, see "
            "https://hstrat.readthedocs.io/en/latest/contributing.html "
            "or CONTRIBUTING.rst"
            "\n"
            '  (Warning caused by exception "' + str(exception) + '".)'
        )


@pytest.fixture(autouse=True)
def reseed_random(request: pytest.FixtureRequest) -> None:
    """Reseed random number generator to ensure determinstic test."""
    random.seed(request.node.name)
    np.random.seed(random.randint(1, 2**32))


==> hstrat/tests/test_hstrat/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; assert sys.version_info >= (3, 8, 0)"

"${which_python}" "$(which pytest)" "${script_dir}"


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_AnyTreeAscendingIter.py <==
import random

import anytree
import pytest

from hstrat._auxiliary_lib import AnyTreeAscendingIter


@pytest.fixture
def singleton_tree():
    root = anytree.Node("A")
    return root


@pytest.fixture
def linked_list_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    return root


@pytest.fixture
def multifurcating_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=root)
    anytree.Node("E", parent=b)
    anytree.Node("F", parent=c)
    anytree.Node("G", parent=c)
    anytree.Node("H", parent=d)
    anytree.Node("I", parent=d)
    anytree.Node("J", parent=d)
    return root


@pytest.fixture
def large_tree():
    max_depth = 50

    def create_tree(root, depth):
        if depth >= max_depth:
            return
        for i in range(random.choice((1, 1, 1, 1, 1, 1, 1, 2))):
            child = anytree.Node(f"{i}", parent=root)
            create_tree(child, depth + 1)

    # create the root node
    root = anytree.Node("root")
    # create tree from root
    create_tree(root, 0)
    return root


@pytest.mark.parametrize(
    "tree_fixture",
    [
        "singleton_tree",
        "linked_list_tree",
        "multifurcating_tree",
        "large_tree",
    ],
)
def test_preorder_iterator(tree_fixture, request):
    tree = request.getfixturevalue(tree_fixture)
    for node in anytree.PreOrderIter(tree):
        assert all(
            n1 is n2
            for n1, n2 in zip(
                AnyTreeAscendingIter(node),
                node.iter_path_reverse(),
            )
        )


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_AnyTreeFastLeafIter.py <==
import random

import anytree
import contexttimer as ctt
import pytest

from hstrat._auxiliary_lib import AnyTreeFastLeafIter, consume


@pytest.fixture
def singleton_tree():
    root = anytree.Node("A")
    return root


@pytest.fixture
def linked_list_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    return root


@pytest.fixture
def multifurcating_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=root)
    anytree.Node("E", parent=b)
    anytree.Node("F", parent=c)
    anytree.Node("G", parent=c)
    anytree.Node("H", parent=d)
    anytree.Node("I", parent=d)
    anytree.Node("J", parent=d)
    return root


@pytest.fixture
def large_tree():
    max_depth = 50

    def create_tree(root, depth):
        if depth >= max_depth:
            return
        for i in range(random.choice((1, 1, 1, 1, 1, 1, 1, 2))):
            child = anytree.Node(f"{i}", parent=root)
            create_tree(child, depth + 1)

    # create the root node
    root = anytree.Node("root")
    # create tree from root
    create_tree(root, 0)
    return root


@pytest.mark.parametrize(
    "tree_fixture",
    [
        "singleton_tree",
        "linked_list_tree",
        "multifurcating_tree",
        "large_tree",
    ],
)
def test_leaf_iter(tree_fixture, request):
    tree = request.getfixturevalue(tree_fixture)
    all(
        n1 is n2
        for n1, n2 in zip(
            AnyTreeFastLeafIter(tree),
            tree.leaves,
        )
    )


def test_benchmark(large_tree):
    with ctt.Timer(factor=1000) as t_recursive:
        for __ in range(1):
            _ = large_tree.leaves

    with ctt.Timer(factor=1000) as t_iterative:
        for __ in range(1):
            consume(AnyTreeFastLeafIter(large_tree))

    print(f"t_recursive={t_recursive}")
    print(f"t_iterative={t_iterative} ")


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_AnyTreeFastLevelOrderIter.py <==
import random

import anytree
import contexttimer as ctt
import pytest

from hstrat._auxiliary_lib import AnyTreeFastLevelOrderIter, consume


@pytest.fixture
def singleton_tree():
    root = anytree.Node("A")
    return root


@pytest.fixture
def linked_list_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    return root


@pytest.fixture
def multifurcating_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=root)
    anytree.Node("E", parent=b)
    anytree.Node("F", parent=c)
    anytree.Node("G", parent=c)
    anytree.Node("H", parent=d)
    anytree.Node("I", parent=d)
    anytree.Node("J", parent=d)
    return root


@pytest.fixture
def large_tree():
    max_depth = 50

    def create_tree(root, depth):
        if depth >= max_depth:
            return
        for i in range(random.choice((1, 1, 1, 1, 1, 1, 1, 2))):
            child = anytree.Node(f"{i}", parent=root)
            create_tree(child, depth + 1)

    # create the root node
    root = anytree.Node("root")
    # create tree from root
    create_tree(root, 0)
    return root


@pytest.mark.parametrize(
    "tree_fixture",
    [
        "singleton_tree",
        "linked_list_tree",
        "multifurcating_tree",
        "large_tree",
    ],
)
def test_levelorder_iterator(tree_fixture, request):
    tree = request.getfixturevalue(tree_fixture)
    all(
        n1 is n2
        for n1, n2 in zip(
            AnyTreeFastLevelOrderIter(tree),
            anytree.LevelOrderIter(tree),
        )
    )


def test_benchmark(large_tree):
    with ctt.Timer(factor=1000) as t_recursive:
        for __ in range(1):
            consume(anytree.LevelOrderIter(large_tree))

    with ctt.Timer(factor=1000) as t_iterative:
        for __ in range(1):
            consume(AnyTreeFastLevelOrderIter(large_tree))

    print(f"t_recursive={t_recursive}")
    print(f"t_iterative={t_iterative} ")


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_AnyTreeFastPostOrderIter.py <==
import random

import anytree
import contexttimer as ctt
import pytest

from hstrat._auxiliary_lib import AnyTreeFastPostOrderIter, consume


@pytest.fixture
def singleton_tree():
    root = anytree.Node("A")
    return root


@pytest.fixture
def linked_list_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    return root


@pytest.fixture
def multifurcating_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=root)
    anytree.Node("E", parent=b)
    anytree.Node("F", parent=c)
    anytree.Node("G", parent=c)
    anytree.Node("H", parent=d)
    anytree.Node("I", parent=d)
    anytree.Node("J", parent=d)
    return root


@pytest.fixture
def large_tree():
    max_depth = 50

    def create_tree(root, depth):
        if depth >= max_depth:
            return
        for i in range(random.choice((1, 1, 1, 1, 1, 1, 1, 2))):
            child = anytree.Node(f"{i}", parent=root)
            create_tree(child, depth + 1)

    # create the root node
    root = anytree.Node("root")
    # create tree from root
    create_tree(root, 0)
    return root


@pytest.mark.parametrize(
    "tree_fixture",
    [
        "singleton_tree",
        "linked_list_tree",
        "multifurcating_tree",
        "large_tree",
    ],
)
def test_postorder_iterator(tree_fixture, request):
    tree = request.getfixturevalue(tree_fixture)
    all(
        n1 is n2
        for n1, n2 in zip(
            AnyTreeFastPostOrderIter(tree),
            anytree.PostOrderIter(tree),
        )
    )


def test_benchmark(large_tree):
    with ctt.Timer(factor=1000) as t_recursive:
        for __ in range(1):
            consume(anytree.PostOrderIter(large_tree))

    with ctt.Timer(factor=1000) as t_iterative:
        for __ in range(1):
            consume(AnyTreeFastPostOrderIter(large_tree))

    print(f"t_recursive={t_recursive}")
    print(f"t_iterative={t_iterative} ")


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_AnyTreeFastPreOrderIter.py <==
import random

import anytree
import contexttimer as ctt
import pytest

from hstrat._auxiliary_lib import AnyTreeFastPreOrderIter, consume


@pytest.fixture
def singleton_tree():
    root = anytree.Node("A")
    return root


@pytest.fixture
def linked_list_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    return root


@pytest.fixture
def multifurcating_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=root)
    anytree.Node("E", parent=b)
    anytree.Node("F", parent=c)
    anytree.Node("G", parent=c)
    anytree.Node("H", parent=d)
    anytree.Node("I", parent=d)
    anytree.Node("J", parent=d)
    return root


@pytest.fixture
def large_tree():
    max_depth = 50

    def create_tree(root, depth):
        if depth >= max_depth:
            return
        for i in range(random.choice((1, 1, 1, 1, 1, 1, 1, 2))):
            child = anytree.Node(f"{i}", parent=root)
            create_tree(child, depth + 1)

    # create the root node
    root = anytree.Node("root")
    # create tree from root
    create_tree(root, 0)
    return root


@pytest.mark.parametrize(
    "tree_fixture",
    [
        "singleton_tree",
        "linked_list_tree",
        "multifurcating_tree",
        "large_tree",
    ],
)
def test_preorder_iterator(tree_fixture, request):
    tree = request.getfixturevalue(tree_fixture)
    all(
        n1 is n2
        for n1, n2 in zip(
            AnyTreeFastPreOrderIter(tree),
            anytree.PreOrderIter(tree),
        )
    )


def test_benchmark(large_tree):
    with ctt.Timer(factor=1000) as t_recursive:
        for __ in range(1):
            consume(anytree.PreOrderIter(large_tree))

    with ctt.Timer(factor=1000) as t_iterative:
        for __ in range(1):
            consume(AnyTreeFastPreOrderIter(large_tree))

    print(f"t_recursive={t_recursive}")
    print(f"t_iterative={t_iterative} ")


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_CopyableSeriesItemsIter.py <==
from copy import copy

import pandas as pd
import pytest

from hstrat._auxiliary_lib import CopyableSeriesItemsIter


@pytest.fixture
def sample_series():
    return pd.Series([10, 20, 30, 40], index=["a", "b", "c", "d"])


def test_copyable_series_items_iter_initial_position(sample_series):
    c = CopyableSeriesItemsIter(sample_series)
    assert c._position == 0


def test_copyable_series_items_iter_next_returns_tuple(sample_series):
    c = CopyableSeriesItemsIter(sample_series)
    assert isinstance(next(c), tuple)


def test_copyable_series_items_iter_iteration(sample_series):
    c = CopyableSeriesItemsIter(sample_series)
    items = list(c)
    assert len(items) == len(sample_series)
    assert items[0] == ("a", 10)
    assert items[-1] == ("d", 40)


def test_copyable_series_items_iter_empty_series():
    empty_series = pd.Series(dtype=int)
    c = CopyableSeriesItemsIter(empty_series)
    with pytest.raises(StopIteration):
        next(c)


def test_copyable_series_items_iter_copy1():
    s = pd.Series([1, 2, 3])
    c = CopyableSeriesItemsIter(s)
    c_copy = copy(c)
    assert isinstance(c_copy, CopyableSeriesItemsIter)
    assert list(c_copy) == list(c)


def test_copyable_series_items_iter_copy2():
    s = pd.Series([1, 2, 3])
    c = CopyableSeriesItemsIter(s)
    next(c)
    c_copy = copy(c)
    assert isinstance(c_copy, CopyableSeriesItemsIter)
    assert list(c_copy) == list(c)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_HereditaryStratigraphicArtifact.py <==
from hstrat._auxiliary_lib import HereditaryStratigraphicArtifact


def test_HereditaryStratigraphicArtifact():
    def testfun(i: HereditaryStratigraphicArtifact):
        pass

    _ = testfun


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_RngStateContext.py <==
import random
import typing

import pytest

from hstrat._auxiliary_lib import RngStateContext


@pytest.fixture
def seed_values() -> typing.Dict[int, typing.List[float]]:
    """Returns a dictionary of seed values to their first five elements.

    Returns:
    --------
    seed_values: Dict[int, List[float]]
        A dictionary mapping seed values to a list of their first five elements.
    """
    seed_list = [10, 20, 30, 42, 50, 420, 12345]
    num_elements = 5
    seed_values = {}
    for seed in seed_list:
        random.seed(seed)
        seed_values[seed] = [random.random() for _ in range(num_elements)]
    return seed_values


def test_reseeded_rng_temporarily_reseed_rng(seed_values):
    outer_seed = 42
    inner_seed = 420

    random.seed(outer_seed)
    assert random.random() == seed_values[outer_seed][0]
    with RngStateContext(inner_seed):
        for i, __ in enumerate(seed_values[inner_seed]):
            assert random.random() == seed_values[inner_seed][i]
    assert random.random() == seed_values[outer_seed][1]


def test_reseeded_rng_temporarily_reseed_rng_multiple_times(seed_values):
    seed1 = 10
    expected_values1 = seed_values[seed1]
    with RngStateContext(seed1):
        for i, __ in enumerate(expected_values1):
            assert random.random() == expected_values1[i]

    seed2 = 20
    expected_values2 = seed_values[seed2]
    with RngStateContext(seed2):
        for i, __ in enumerate(expected_values2):
            assert random.random() == expected_values2[i]

    seed3 = 30
    expected_values3 = seed_values[seed3]
    with RngStateContext(seed3):
        for i, __ in enumerate(expected_values3):
            assert random.random() == expected_values3[i]

    assert random.random() != expected_values3[-1]
    assert random.random() != expected_values2[-1]
    assert random.random() != expected_values1[-1]


def test_reseeded_rng_nested_reseeding(seed_values):
    outer_seed = 42
    inner_seed = 420

    random.seed(outer_seed)
    assert random.random() == seed_values[outer_seed][0]

    with RngStateContext(inner_seed):
        assert random.random() == seed_values[inner_seed][0]

        inner_inner_seed = 12345
        with RngStateContext(inner_inner_seed):
            for j, __ in enumerate(seed_values[inner_inner_seed]):
                assert random.random() == seed_values[inner_inner_seed][j]

        assert random.random() == seed_values[inner_seed][1]

    assert random.random() == seed_values[outer_seed][1]


def test_reseeded_rng_exception(seed_values):
    seed = 50
    expected_value = seed_values[seed][0]
    with pytest.raises(ValueError):
        with RngStateContext(seed):
            assert random.random() == expected_value
            raise ValueError()
    assert random.random() != expected_value


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_aggregate_phylogenies.py <==
from collections import Counter
import os

import alifedata_phyloinformatics_convert as apc
import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_find_leaf_ids,
    alifestd_has_contiguous_ids,
    alifestd_is_asexual,
    alifestd_is_sexual,
    alifestd_is_topologically_sorted,
    alifestd_make_ancestor_id_col,
    alifestd_to_working_format,
    alifestd_try_add_ancestor_id_col,
    alifestd_validate,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df1",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv")[-1:0],
    ],
)
@pytest.mark.parametrize(
    "phylogeny_df2",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv")[-1:0],
        None,
    ],
)
@pytest.mark.parametrize(
    "phylogeny_df3",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv")[-1:0],
        None,
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_try_add_ancestor_id_col,
        alifestd_to_working_format,
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "apply_all",
    [
        True,
        False,
    ],
)
def test_alifestd_aggregate_phylogenies(
    phylogeny_df1,
    phylogeny_df2,
    phylogeny_df3,
    apply,
    apply_all,
):

    if phylogeny_df3 is None and phylogeny_df2 is not None:
        return

    phylogeny_df1 = apply(phylogeny_df1)
    phylogeny_df1_ = phylogeny_df1.copy()
    phylogenies = [phylogeny_df1]
    if phylogeny_df2 is not None:
        if apply_all:
            phylogeny_df2 = apply(phylogeny_df2)
        phylogeny_df2_ = phylogeny_df2.copy()
        phylogenies.append(phylogeny_df2)
    if phylogeny_df3 is not None:
        if apply_all:
            phylogeny_df3 = apply(phylogeny_df3)
        phylogeny_df3_ = phylogeny_df3.copy()
        phylogenies.append(phylogeny_df3)

    aggregate_df = alifestd_aggregate_phylogenies(phylogenies)
    assert alifestd_validate(aggregate_df)
    # check for side effects
    assert phylogeny_df1.equals(phylogeny_df1_)
    if phylogeny_df2 is not None:
        assert phylogeny_df2.equals(phylogeny_df2_)
    if phylogeny_df3 is not None:
        assert phylogeny_df3.equals(phylogeny_df3_)

    assert len(alifestd_find_leaf_ids(aggregate_df)) == sum(
        map(len, map(alifestd_find_leaf_ids, phylogenies)),
    )
    assert all(
        map(alifestd_has_contiguous_ids, phylogenies)
    ) == alifestd_has_contiguous_ids(aggregate_df)
    assert all(map(alifestd_is_asexual, phylogenies)) == alifestd_is_asexual(
        aggregate_df
    )
    assert all(
        map(alifestd_is_topologically_sorted, phylogenies)
    ) == alifestd_is_topologically_sorted(aggregate_df)
    assert any(map(alifestd_is_sexual, phylogenies)) == alifestd_is_sexual(
        aggregate_df
    )

    assert len(aggregate_df["id"].unique()) == len(aggregate_df["id"])
    if "ancestor_id" in aggregate_df:
        assert (
            aggregate_df["ancestor_id"]
            == alifestd_make_ancestor_id_col(
                aggregate_df["id"], aggregate_df["ancestor_list"]
            )
        ).all()

    if alifestd_is_asexual(aggregate_df):
        assert len(apc.alife_dataframe_to_dendropy_trees(aggregate_df)) == sum(
            bool(len(phylogeny)) for phylogeny in phylogenies
        )
        assert Counter(
            (node.level(), len(node.child_nodes()))
            for tree in apc.alife_dataframe_to_dendropy_trees(aggregate_df)
            for node in tree
        ) == Counter(
            (node.level(), len(node.child_nodes()))
            for tree in map(apc.alife_dataframe_to_dendropy_tree, phylogenies)
            if tree is not None
            for node in tree
        )


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_assign_contiguous_ids.py <==
from collections import Counter
import os

import alifedata_phyloinformatics_convert as apc
import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_assign_contiguous_ids,
    alifestd_find_leaf_ids,
    alifestd_has_contiguous_ids,
    alifestd_is_asexual,
    alifestd_make_ancestor_id_col,
    alifestd_to_working_format,
    alifestd_validate,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        lambda x: x,
    ],
)
def test_alifestd_assign_contiguous_ids(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    reassigned_df = alifestd_assign_contiguous_ids(phylogeny_df)
    assert alifestd_validate(reassigned_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    assert alifestd_has_contiguous_ids(reassigned_df)

    assert len(phylogeny_df) == len(reassigned_df)
    assert len(alifestd_find_leaf_ids(phylogeny_df)) == len(
        alifestd_find_leaf_ids(reassigned_df)
    )
    if "ancestor_id" in phylogeny_df:
        assert (
            phylogeny_df["ancestor_id"]
            == alifestd_make_ancestor_id_col(
                phylogeny_df["id"],
                phylogeny_df["ancestor_list"],
            )
        ).all()

    if alifestd_is_asexual(phylogeny_df):
        phylogeny_trees = apc.alife_dataframe_to_dendropy_trees(phylogeny_df)
        reassigned_trees = apc.alife_dataframe_to_dendropy_trees(reassigned_df)

        assert Counter(
            node.level() for tree in phylogeny_trees for node in tree
        ) == Counter(
            node.level() for tree in reassigned_trees for node in tree
        )
        assert Counter(
            len(node.child_nodes())
            for tree in phylogeny_trees
            for node in tree
        ) == Counter(
            len(node.child_nodes())
            for tree in reassigned_trees
            for node in tree
        )
        assert Counter(
            (node.level(), len(node.child_nodes()))
            for tree in phylogeny_trees
            for node in tree
        ) == Counter(
            (node.level(), len(node.child_nodes()))
            for tree in reassigned_trees
            for node in tree
        )


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_assign_root_ancestor_token.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_assign_root_ancestor_token,
    alifestd_find_root_ids,
    alifestd_to_working_format,
    alifestd_try_add_ancestor_id_col,
    alifestd_validate,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "root_ancestor_token",
    [
        "",
        "None",
        "none",
    ],
)
def test_alifestd_assign_root_ancestor_token(
    phylogeny_df, apply, root_ancestor_token
):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    res_df = alifestd_assign_root_ancestor_token(
        phylogeny_df, root_ancestor_token
    )
    assert alifestd_validate(res_df)
    assert sorted(
        res_df[res_df["ancestor_list"] == f"[{root_ancestor_token}]"]["id"]
    ) == sorted(alifestd_find_root_ids(phylogeny_df_))
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "root_ancestor_token",
    [
        "",
        "None",
        "none",
    ],
)
def test_alifestd_assign_root_ancestor_token_mutate(
    phylogeny_df, apply, root_ancestor_token
):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    res_df = alifestd_assign_root_ancestor_token(
        phylogeny_df, root_ancestor_token, mutate=True
    )
    assert alifestd_validate(res_df)
    assert sorted(
        res_df[res_df["ancestor_list"] == f"[{root_ancestor_token}]"]["id"]
    ) == sorted(alifestd_find_root_ids(phylogeny_df_))


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_collapse_unifurcations.py <==
from collections import Counter, defaultdict
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_assign_contiguous_ids,
    alifestd_collapse_unifurcations,
    alifestd_find_leaf_ids,
    alifestd_find_root_ids,
    alifestd_is_asexual,
    alifestd_is_sexual,
    alifestd_is_topologically_sorted,
    alifestd_parse_ancestor_ids,
    alifestd_to_working_format,
    alifestd_topological_sort,
    alifestd_try_add_ancestor_id_col,
    alifestd_validate,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_assign_contiguous_ids,
        alifestd_to_working_format,
        alifestd_topological_sort,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "root_ancestor_token",
    [
        "",
        "None",
        "none",
    ],
)
def test_alifestd_collapse_unifurcations(
    phylogeny_df, apply, root_ancestor_token
):
    phylogeny_df = apply(phylogeny_df.copy())

    phylogeny_df_ = phylogeny_df.copy()
    collapsed_df = alifestd_collapse_unifurcations(
        phylogeny_df, root_ancestor_token=root_ancestor_token
    )
    assert len(alifestd_find_root_ids(phylogeny_df)) == sum(
        collapsed_df["ancestor_list"] == f"[{root_ancestor_token}]"
    )
    assert alifestd_validate(collapsed_df)
    assert phylogeny_df.equals(phylogeny_df_)

    assert alifestd_is_asexual(collapsed_df) == alifestd_is_asexual(
        phylogeny_df
    )
    assert alifestd_is_sexual(collapsed_df) == alifestd_is_sexual(phylogeny_df)
    if alifestd_is_asexual(phylogeny_df):
        assert len(collapsed_df) < len(phylogeny_df)

    assert set(alifestd_find_leaf_ids(phylogeny_df)) == set(
        alifestd_find_leaf_ids(collapsed_df)
    )

    phylogeny_df_ = phylogeny_df.set_index("id", drop=False)
    for _idx, row in collapsed_df.iterrows():
        assert all(
            phylogeny_df_.loc[row["id"]]
            .drop(["ancestor_list", "ancestor_id"], errors="ignore")
            .dropna()
            == row.drop(
                ["ancestor_list", "ancestor_id"], errors="ignore"
            ).dropna()
        )

    ref_counts = Counter(
        id_
        for ancestor_list_str in collapsed_df["ancestor_list"]
        for id_ in alifestd_parse_ancestor_ids(ancestor_list_str)
    )
    for _idx, row in collapsed_df.iterrows():
        if len(alifestd_parse_ancestor_ids(row["ancestor_list"])) == 1:
            assert ref_counts[row["id"]] != 1

    phylogeny_df = alifestd_topological_sort(phylogeny_df)
    assert alifestd_is_topologically_sorted(collapsed_df)

    collapsed_descendants_lookup = defaultdict(set)
    phylogeny_descendants_lookup = defaultdict(set)

    for df, lookup in (
        (phylogeny_df, phylogeny_descendants_lookup),
        (collapsed_df, collapsed_descendants_lookup),
    ):
        for _idx, row in df[::-1].iterrows():
            id_ = row["id"]
            ancestor_ids = alifestd_parse_ancestor_ids(row["ancestor_list"])
            lookup[id_].add(id_)
            for ancestor_id in ancestor_ids:
                lookup[ancestor_id] |= lookup[id_]

    dropped_ids = set(phylogeny_df["id"]) - set(collapsed_df["id"])
    for id_, descendants in collapsed_descendants_lookup.items():
        assert descendants <= phylogeny_descendants_lookup[id_]
        assert descendants == (phylogeny_descendants_lookup[id_] - dropped_ids)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_convert_root_ancestor_token.py <==
import pandas as pd
import pytest

from hstrat._auxiliary_lib import alifestd_convert_root_ancestor_token


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("token", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_empty(mutate, token):
    ancestor_list_series = pd.Series(dtype=str)
    expected_output = pd.Series(dtype=str)
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, token, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_singleton(
    mutate, tokenfrom, tokento
):
    ancestor_list_series = pd.Series([f"[{tokenfrom}]"])
    expected_output = pd.Series([f"[{tokento}]"])
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_single_root1(
    mutate, tokenfrom, tokento
):
    ancestor_list_series = pd.Series([f"[{tokenfrom}]", "[0]", "[0,1]"])
    expected_output = pd.Series([f"[{tokento}]", "[0]", "[0,1]"])
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_single_root2(
    mutate, tokenfrom, tokento
):
    ancestor_list_series = pd.Series(["[1]", f"[{tokenfrom}]", "[1]"])
    expected_output = pd.Series(["[1]", f"[{tokento}]", "[1]"])
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_multiple_roots1(
    mutate, tokenfrom, tokento
):
    ancestor_list_series = pd.Series(
        [f"[{tokenfrom}]", f"[{tokenfrom}]", "[1]"]
    )
    expected_output = pd.Series([f"[{tokento}]", f"[{tokento}]", "[1]"])
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_multiple_roots2(
    mutate, tokenfrom, tokento
):
    ancestor_list_series = pd.Series(
        [f"[{tokenfrom}]", f"[{tokenfrom}]", "[0, 1]"]
    )
    expected_output = pd.Series([f"[{tokento}]", f"[{tokento}]", "[0, 1]"])
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_multiple_roots3(
    mutate, tokenfrom, tokento
):
    ancestor_list_series = pd.Series(
        [f"[{tokenfrom}]", "[0, 1]", f"[{tokenfrom}]"]
    )
    expected_output = pd.Series([f"[{tokento}]", "[0, 1]", f"[{tokento}]"])
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_multiple_roots4(
    mutate, tokenfrom, tokento
):
    ancestor_list_series = pd.Series(
        [f"[{tokenfrom}]", f"[{tokenfrom}]", f"[{tokenfrom}]"]
    )
    expected_output = pd.Series(
        [f"[{tokento}]", f"[{tokento}]", f"[{tokento}]"]
    )
    output = alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=mutate
    )
    pd.testing.assert_series_equal(output, expected_output)


@pytest.mark.parametrize(
    "subject",
    [
        "pd.Series(dtype=str)",
        'pd.Series([f"[{tokenfrom}]"])',
        'pd.Series([f"[{tokenfrom}]", "[0]", "[0,1]"])',
        'pd.Series(["[1]", f"[{tokenfrom}]", "[1]"])',
        'pd.Series([f"[{tokenfrom}]", f"[{tokenfrom}]", "[1]"])',
        'pd.Series([f"[{tokenfrom}]", f"[{tokenfrom}]", "[0, 1]"])',
        'pd.Series([f"[{tokenfrom}]", f"[{tokenfrom}]", f"[{tokenfrom}]"])',
        'pd.Series([f"[{tokenfrom}]", "[0, 1]", f"[{tokenfrom}]"])',
    ],
)
@pytest.mark.parametrize("tokenfrom", ["none", "None", ""])
@pytest.mark.parametrize("tokento", ["none", "None", ""])
def test_alifestd_convert_root_ancestor_token_with_multiple_roots5(
    subject, tokenfrom, tokento
):
    ancestor_list_series = eval(subject)
    alifestd_convert_root_ancestor_token(
        ancestor_list_series, tokento, mutate=False
    )
    pd.testing.assert_series_equal(ancestor_list_series, eval(subject))


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_find_chronological_inconsistency.py <==
import typing

import pandas as pd

from hstrat._auxiliary_lib import (
    alifestd_assign_contiguous_ids,
    alifestd_find_chronological_inconsistency,
    alifestd_make_empty,
    alifestd_parse_ancestor_ids,
    alifestd_try_add_ancestor_id_col,
)


def _is_chronological_inconsistency(
    df: pd.DataFrame, id_: typing.Optional[int]
) -> bool:
    if id_ is None:
        return False
    ancestor_list_str = df.loc[df["id"] == id_, "ancestor_list"].iloc[0]
    ancestor_ids = alifestd_parse_ancestor_ids(ancestor_list_str)

    if not ancestor_ids:
        return False

    for parent_id in ancestor_ids:
        parent_origin_time = df.loc[df["id"] == parent_id, "origin_time"].iloc[
            0
        ]
        if parent_origin_time > df.loc[df["id"] == id_, "origin_time"].iloc[0]:
            return True

    return False


def test_find_chronological_inconsistency_empty():
    df = alifestd_make_empty()
    df["origin_time"] = []
    assert alifestd_find_chronological_inconsistency(df) is None


def test_is_chronologically_ordered_empty():
    df = alifestd_make_empty()
    df["origin_time"] = []
    assert alifestd_find_chronological_inconsistency(df) is None


def test_is_chronologically_ordered_sexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 0],
        }
    )

    for phylogeny_df_ in phylogeny_df, alifestd_assign_contiguous_ids(
        phylogeny_df
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_find_chronological_inconsistency(df) is None
            assert (
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                )
                is None
            )
            assert df.equals(df_)


def test_is_chronologically_ordered_sexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 2],
        }
    )

    for phylogeny_df_ in phylogeny_df, alifestd_assign_contiguous_ids(
        phylogeny_df
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_find_chronological_inconsistency(df) is None
            assert (
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                )
                is None
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_sexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 6],
        }
    )

    for phylogeny_df_ in phylogeny_df, alifestd_assign_contiguous_ids(
        phylogeny_df
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(df),
            )
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                ),
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_sexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 1, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(df),
            )
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                ),
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_sexual3():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 3, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(df),
            )
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                ),
            )
            assert df.equals(df_)


def test_is_chronologically_ordered_asexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[44]",
                "[5]",
                "[333]",
                "[none]",
                "[1]",
                "[333]",
            ],
            "origin_time": [6, 5, 2, 1, 6, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_find_chronological_inconsistency(df) is None
            assert (
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                )
                is None
            )
            assert df.equals(df_)


def test_is_chronologically_ordered_asexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[44]",
                "[5]",
                "[333]",
                "[none]",
                "[1]",
                "[none]",
            ],
            "origin_time": [6, 5, 2, 1, 6, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_find_chronological_inconsistency(df) is None
            assert (
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                )
                is None
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_asexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333]",
                "[333]",
                "[333]",
                "[none]",
                "[333]",
                "[0]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 4],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(df),
            )
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                ),
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_asexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[44]",
                "[0]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 1, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(df),
            )
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                ),
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_asexual3():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333]",
                "[5]",
                "[44]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 3, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(df),
            )
            assert _is_chronological_inconsistency(
                df_,
                alifestd_find_chronological_inconsistency(
                    df.astype({"origin_time": float})
                ),
            )
            assert df.equals(df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_find_leaf_ids.py <==
import os

import alifedata_phyloinformatics_convert as apc
import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_find_leaf_ids,
    alifestd_is_asexual,
    alifestd_parse_ancestor_ids,
    alifestd_to_working_format,
    alifestd_try_add_ancestor_id_col,
    swap_rows_and_indices,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_find_leaf_ids_empty(phylogeny_df, apply):
    phylogeny_df = phylogeny_df.copy()
    phylogeny_df = apply(phylogeny_df)
    assert alifestd_find_leaf_ids(phylogeny_df.iloc[-1:0, :]) == []


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_find_leaf_ids_singleton(phylogeny_df, apply):
    phylogeny_df = phylogeny_df.copy()
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df.sort_values("id", ascending=True, inplace=True)

    assert alifestd_find_leaf_ids(phylogeny_df.iloc[0:1, :]) == [
        phylogeny_df.iloc[0].at["id"]
    ]


def test_alifestd_find_leaf_ids_tworoots():

    phylo1 = pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv")
    phylo1.sort_values("id", ascending=True, inplace=True)

    phylo2 = pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv")
    phylo2.sort_values("id", ascending=True, inplace=True)
    phylo2["id"] += phylo1["id"].max()

    assert alifestd_find_leaf_ids(
        pd.concat(
            [
                phylo1.iloc[0:1, :],
                phylo2.iloc[0:1, :],
            ]
        )
    ) == [phylo1.iloc[0].at["id"]] + [phylo2.iloc[0].at["id"]]


def test_alifestd_find_leaf_ids_empty():
    phylo1 = pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv")
    assert alifestd_find_leaf_ids(phylo1[-1:0]) == []
    phylo1["ancestor_id"] = 0
    assert alifestd_find_leaf_ids(phylo1[-1:0]) == []


def _test_alifestd_find_leaf_ids_impl(phylogeny_df):
    phylogeny_df_ = phylogeny_df.set_index("id")
    if alifestd_is_asexual(phylogeny_df):
        trees = apc.alife_dataframe_to_dendropy_trees(phylogeny_df)
        leaf_ids = [
            leaf_node.id
            for tree in trees
            for leaf_node in tree.leaf_node_iter()
        ]
        leaf_ids.sort(key=phylogeny_df_.index.get_loc)

        assert leaf_ids == alifestd_find_leaf_ids(phylogeny_df)
    else:
        # sexual phylogenies
        leaf_ids = alifestd_find_leaf_ids(phylogeny_df)
        assert sorted(leaf_ids, key=phylogeny_df_.index.get_loc) == leaf_ids

        all_ids = set(phylogeny_df["id"])
        internal_ids = all_ids - set(leaf_ids)

        for leaf_id in leaf_ids:
            assert not any(
                leaf_id in alifestd_parse_ancestor_ids(ancestor_list_str)
                for ancestor_list_str in phylogeny_df["ancestor_list"]
            )
        for internal_id in internal_ids:
            assert any(
                internal_id in alifestd_parse_ancestor_ids(ancestor_list_str)
                for ancestor_list_str in phylogeny_df["ancestor_list"]
            )


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_find_leaf_ids_twolineages(phylogeny_df, apply):
    phylogeny_df = phylogeny_df.copy()
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df.reset_index(inplace=True)

    aggregated_df = alifestd_aggregate_phylogenies(
        [
            phylogeny_df.copy(),
            phylogeny_df.copy(),
        ]
    )

    lineage1 = aggregated_df[len(phylogeny_df) :]
    lineage2 = aggregated_df[: len(phylogeny_df)]

    _test_alifestd_find_leaf_ids_impl(
        pd.concat(
            [
                lineage1,
                lineage2,
            ]
        )
    )
    _test_alifestd_find_leaf_ids_impl(
        pd.concat(
            [
                lineage1,
                lineage2,
            ]
        ).sort_index()
    )

    _test_alifestd_find_leaf_ids_impl(
        pd.concat(
            [
                lineage1.iloc[::-1, :],
                lineage2,
            ]
        )
    )
    _test_alifestd_find_leaf_ids_impl(
        pd.concat(
            [
                lineage1.iloc[:10:-1, :],
                lineage2,
                lineage1.iloc[10::-1, :],
            ]
        )
    )
    _test_alifestd_find_leaf_ids_impl(
        pd.concat(
            [
                lineage1.iloc[10::, :],
                lineage2,
                lineage1.iloc[:10:, :],
            ]
        )
    )


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_find_leaf_ids_true(phylogeny_df, apply):
    phylogeny_df = phylogeny_df.copy()
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df.sort_values("id", ascending=True, inplace=True)

    phylogeny_df_ = phylogeny_df.copy()
    _test_alifestd_find_leaf_ids_impl(phylogeny_df)

    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_find_leaf_ids_false(phylogeny_df, apply):
    phylogeny_df = phylogeny_df.copy()
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df_ = phylogeny_df.copy()
    _test_alifestd_find_leaf_ids_impl(phylogeny_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    phylogeny_df.sort_values("id", ascending=False, inplace=True)
    phylogeny_df.set_index("id", drop=False, inplace=True)

    phylogeny_df_ = phylogeny_df.copy()
    _test_alifestd_find_leaf_ids_impl(phylogeny_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    # one-by-one transpositions
    for idx, row in phylogeny_df.sample(min(10, len(phylogeny_df))).iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            phylogeny_df_ = swap_rows_and_indices(
                phylogeny_df, idx, ancestor_id
            )
            _test_alifestd_find_leaf_ids_impl(phylogeny_df_)

    # cumulative transpositions in random order
    for idx, row in phylogeny_df.sample(min(10, len(phylogeny_df))).iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            assert ancestor_id in phylogeny_df_.index
            phylogeny_df = swap_rows_and_indices(
                phylogeny_df, idx, ancestor_id
            )
            _test_alifestd_find_leaf_ids_impl(phylogeny_df)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_find_root_ids.py <==
import numpy as np
import pandas as pd

from hstrat._auxiliary_lib import alifestd_find_root_ids


def test_alifestd_find_root_ids_returns_expected_output_with_single_root():
    phylogeny_df = pd.DataFrame(
        {
            "id": [1, 2, 3],
            "ancestor_list": ["[none]", "1", "2"],
        }
    )
    expected_output = np.array([1])
    for df in phylogeny_df, phylogeny_df.sample(frac=1):
        output = alifestd_find_root_ids(df)
        assert np.array_equal(output, expected_output)


def test_alifestd_find_root_ids_returns_expected_output_with_multiple_roots():
    phylogeny_df = pd.DataFrame(
        {
            "id": [1, 2, 3, 4],
            "ancestor_list": ["[none]", "[none]", "1", "2"],
        }
    )
    expected_output = np.array([1, 2])
    for df in phylogeny_df, phylogeny_df.sample(frac=1):
        output = alifestd_find_root_ids(df)
        assert np.array_equal(output, expected_output)


def test_alifestd_find_root_ids_does_not_mutate_input_dataframe():
    phylogeny_df = pd.DataFrame(
        {
            "id": [1, 2, 3],
            "ancestor_list": ["[none]", "1", "2"],
        }
    )
    input_df = phylogeny_df.copy()
    alifestd_find_root_ids(input_df)
    assert phylogeny_df.equals(input_df)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_has_compact_ids.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import alifestd_has_compact_ids

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv")[-1:0],
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        )[0:1],
    ],
)
def test_alifestd_has_compact_ids_true(phylogeny_df):
    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_has_compact_ids(phylogeny_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_has_compact_ids_false(phylogeny_df):
    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_has_compact_ids(phylogeny_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_has_contiguous_ids.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import alifestd_has_contiguous_ids

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv")[-1:0],
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        )[0:1],
    ],
)
def test_alifestd_has_contiguous_ids_true(phylogeny_df):
    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_has_contiguous_ids(phylogeny_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_has_contiguous_ids_false(phylogeny_df):
    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_has_contiguous_ids(phylogeny_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_has_multiple_roots.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_has_multiple_roots,
    alifestd_parse_ancestor_ids,
    swap_rows_and_indices,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_has_multiple_roots_empty(phylogeny_df):
    phylogeny_df.sort_values("id", ascending=True, inplace=True)

    assert not alifestd_has_multiple_roots(phylogeny_df.iloc[-1:0, :])


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_has_multiple_roots_singleton(phylogeny_df):
    phylogeny_df.sort_values("id", ascending=True, inplace=True)

    assert not alifestd_has_multiple_roots(phylogeny_df.iloc[0:1, :])


def test_alifestd_has_multiple_roots_tworoots():

    phylo1 = pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv")
    phylo1.sort_values("id", ascending=True, inplace=True)

    phylo2 = pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv")
    phylo2.sort_values("id", ascending=True, inplace=True)

    assert alifestd_has_multiple_roots(
        pd.concat(
            [
                phylo1.iloc[0:1, :],
                phylo2.iloc[0:1, :],
            ]
        )
    )


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_has_multiple_roots_twolineages(phylogeny_df):

    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df.reset_index(inplace=True)

    aggregated_df = alifestd_aggregate_phylogenies(
        [
            phylogeny_df.copy(),
            phylogeny_df.copy(),
        ]
    )

    lineage1 = aggregated_df[len(phylogeny_df) :]
    lineage2 = aggregated_df[: len(phylogeny_df)]

    assert alifestd_has_multiple_roots(
        pd.concat(
            [
                lineage1,
                lineage2,
            ]
        )
    )
    assert alifestd_has_multiple_roots(
        pd.concat(
            [
                lineage1,
                lineage2,
            ]
        ).sort_index()
    )
    assert alifestd_has_multiple_roots(
        pd.concat(
            [
                lineage1.iloc[::-1, :],
                lineage2,
            ]
        )
    )
    assert alifestd_has_multiple_roots(
        pd.concat(
            [
                lineage1.iloc[:10:-1, :],
                lineage2,
                lineage1.iloc[10::-1, :],
            ]
        )
    )
    assert alifestd_has_multiple_roots(
        pd.concat(
            [
                lineage1.iloc[10::, :],
                lineage2,
                lineage1.iloc[:10:, :],
            ]
        )
    )


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_has_multiple_roots_false(phylogeny_df):
    phylogeny_df.sort_values("id", ascending=False, inplace=True)
    phylogeny_df.set_index("id", drop=False, inplace=True)

    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_has_multiple_roots(phylogeny_df)

    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    # reverse dataframe
    phylogeny_df = phylogeny_df.iloc[::-1]
    assert not alifestd_has_multiple_roots(phylogeny_df)

    # one-by-one transpositions
    for idx, row in phylogeny_df.iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            phylogeny_df_ = swap_rows_and_indices(
                phylogeny_df, idx, ancestor_id
            )

            assert not alifestd_has_multiple_roots(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
    ],
)
def test_alifestd_has_multiple_roots_true(phylogeny_df):
    phylogeny_df.sort_values("id", ascending=False, inplace=True)
    phylogeny_df.set_index("id", drop=False, inplace=True)

    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_has_multiple_roots(phylogeny_df)

    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    # reverse dataframe
    phylogeny_df = phylogeny_df.iloc[::-1]
    assert alifestd_has_multiple_roots(phylogeny_df)

    # one-by-one transpositions
    for idx, row in phylogeny_df.iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            phylogeny_df_ = swap_rows_and_indices(
                phylogeny_df, idx, ancestor_id
            )

            assert alifestd_has_multiple_roots(phylogeny_df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_is_asexual.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_is_asexual,
    alifestd_to_working_format,
    alifestd_try_add_ancestor_id_col,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_asexual_false(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_is_asexual(phylogeny_df)
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_asexual_true(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_is_asexual(phylogeny_df)
    assert phylogeny_df.equals(phylogeny_df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_is_chronologically_ordered.py <==
import pandas as pd

from hstrat._auxiliary_lib import (
    alifestd_assign_contiguous_ids,
    alifestd_is_chronologically_ordered,
    alifestd_make_empty,
    alifestd_try_add_ancestor_id_col,
)


def test_is_chronologically_ordered_empty():
    df = alifestd_make_empty()
    df["origin_time"] = []
    assert alifestd_is_chronologically_ordered(df)


def test_is_chronologically_ordered_sexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 0],
        }
    )

    for phylogeny_df_ in phylogeny_df, alifestd_assign_contiguous_ids(
        phylogeny_df
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_is_chronologically_ordered(df)
            assert alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_ordered_sexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 2],
        }
    )

    for phylogeny_df_ in phylogeny_df, alifestd_assign_contiguous_ids(
        phylogeny_df
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_sexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 6],
        }
    )

    for phylogeny_df_ in phylogeny_df, alifestd_assign_contiguous_ids(
        phylogeny_df
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert not alifestd_is_chronologically_ordered(df)
            assert not alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_sexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 1, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert not alifestd_is_chronologically_ordered(df)
            assert not alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_sexual3():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333,44]",
                "[333,5]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 3, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert not alifestd_is_chronologically_ordered(df)
            assert not alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_ordered_asexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[44]",
                "[5]",
                "[333]",
                "[none]",
                "[1]",
                "[333]",
            ],
            "origin_time": [6, 5, 2, 1, 6, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_is_chronologically_ordered(df)
            assert alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_ordered_asexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[44]",
                "[5]",
                "[333]",
                "[none]",
                "[1]",
                "[none]",
            ],
            "origin_time": [6, 5, 2, 1, 6, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_asexual1():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333]",
                "[333]",
                "[333]",
                "[none]",
                "[333]",
                "[0]",
            ],
            "origin_time": [5, 5, 2, 1, 2, 4],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert not alifestd_is_chronologically_ordered(df)
            assert not alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_asexual2():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[44]",
                "[0]",
                "[333]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 1, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert not alifestd_is_chronologically_ordered(df)
            assert not alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


def test_is_chronologically_unordered_asexual3():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 22, 333, 44, 5],
            "ancestor_list": [
                "[333]",
                "[5]",
                "[44]",
                "[none]",
                "[333]",
                "[none]",
            ],
            "origin_time": [1, 5, 2, 3, 2, 2],
        }
    )

    for phylogeny_df_ in (
        phylogeny_df,
        alifestd_assign_contiguous_ids(phylogeny_df),
        alifestd_try_add_ancestor_id_col(phylogeny_df),
        alifestd_try_add_ancestor_id_col(
            alifestd_assign_contiguous_ids(phylogeny_df)
        ),
    ):
        for df in phylogeny_df_, phylogeny_df_.sample(frac=1):
            df_ = df.copy()
            assert not alifestd_is_chronologically_ordered(df)
            assert not alifestd_is_chronologically_ordered(
                df.astype({"origin_time": float})
            )
            assert df.equals(df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_is_sexual.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_is_sexual,
    alifestd_to_working_format,
    alifestd_try_add_ancestor_id_col,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_sexual_true(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_is_sexual(phylogeny_df)
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        pd.DataFrame({"id": [], "ancestor_list": []}),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_sexual_false(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_is_sexual(phylogeny_df)
    assert phylogeny_df.equals(phylogeny_df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_is_topologically_sorted.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_is_topologically_sorted,
    alifestd_parse_ancestor_ids,
    alifestd_to_working_format,
    alifestd_topological_sort,
    alifestd_try_add_ancestor_id_col,
    swap_rows_and_indices,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_topological_sort,
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_topologically_sorted_empty(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df.sort_values("id", ascending=True, inplace=True)

    assert alifestd_is_topologically_sorted(phylogeny_df.iloc[-1:0, :])


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_topological_sort,
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_topologically_sorted_singleton(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df.sort_values("id", ascending=True, inplace=True)

    assert alifestd_is_topologically_sorted(phylogeny_df.iloc[0:1, :])


def test_alifestd_is_topologically_sorted_tworoots():

    phylo1 = pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv")
    phylo1.sort_values("id", ascending=True, inplace=True)

    phylo2 = pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv")
    phylo2.sort_values("id", ascending=True, inplace=True)

    assert alifestd_is_topologically_sorted(
        pd.concat(
            [
                phylo1.iloc[0:1, :],
                phylo2.iloc[0:1, :],
            ]
        )
    )


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_is_topologically_sorted_twolineages_true(phylogeny_df):

    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df.reset_index(inplace=True)

    aggregated_df = alifestd_aggregate_phylogenies(
        [
            phylogeny_df.copy(),
            phylogeny_df.copy(),
        ]
    )

    lineage1 = aggregated_df[len(phylogeny_df) :]
    lineage2 = aggregated_df[: len(phylogeny_df)]

    assert alifestd_is_topologically_sorted(
        pd.concat(
            [
                lineage1,
                lineage2,
            ]
        )
    )
    assert alifestd_is_topologically_sorted(
        pd.concat(
            [
                lineage1,
                lineage2,
            ]
        ).sort_index()
    )


def test_alifestd_is_topologically_sorted_twolineages_true_sexual():
    assert alifestd_is_topologically_sorted(
        pd.read_csv(f"{assets_path}/example-standard-toy-sexual-phylogeny.csv")
    )


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_topological_sort,
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_topologically_sorted_twolineages_false(
    phylogeny_df, apply
):
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df.reset_index(inplace=True)
    max_id = phylogeny_df["id"].max()

    lineage1 = phylogeny_df.copy()
    lineage2 = phylogeny_df.copy()
    lineage2["id"] += max_id + 1
    lineage2["ancestor_list"] = lineage2["ancestor_list"].apply(
        lambda ancestor_list_str: str(
            [
                ancestor_id + max_id + 1
                for ancestor_id in alifestd_parse_ancestor_ids(
                    ancestor_list_str
                )
            ]
        )
    )
    assert not alifestd_is_topologically_sorted(
        pd.concat(
            [
                lineage1.iloc[::-1, :],
                lineage2,
            ]
        )
    )
    assert not alifestd_is_topologically_sorted(
        pd.concat(
            [
                lineage1.iloc[:10:-1, :],
                lineage2,
                lineage1.iloc[10::-1, :],
            ]
        )
    )
    assert not alifestd_is_topologically_sorted(
        pd.concat(
            [
                lineage1.iloc[10::, :],
                lineage2,
                lineage1.iloc[:10:, :],
            ]
        )
    )


def test_alifestd_is_topologically_sorted_twolineages_false_sexual():
    df = pd.read_csv(
        f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
    )
    assert not alifestd_is_topologically_sorted(df.iloc[::-1])


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_topological_sort,
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_topologically_sorted_true(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df.sort_values("id", ascending=True, inplace=True)

    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_is_topologically_sorted(phylogeny_df)

    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_topological_sort,
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_is_topologically_sorted_false(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)

    phylogeny_df = phylogeny_df.copy()
    phylogeny_df.sort_values("id", ascending=False, inplace=True)
    phylogeny_df.set_index("id", drop=False, inplace=True)

    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_is_topologically_sorted(phylogeny_df)

    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    # reverse dataframe
    phylogeny_df = phylogeny_df.iloc[::-1]
    assert alifestd_is_topologically_sorted(phylogeny_df)

    # one-by-one transpositions
    for idx, row in phylogeny_df.iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            phylogeny_df_ = swap_rows_and_indices(
                phylogeny_df, idx, ancestor_id
            )

            assert not alifestd_is_topologically_sorted(phylogeny_df_)

    # cumulative transpositions in random order
    for idx, row in phylogeny_df.sample(frac=1).iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            assert ancestor_id in phylogeny_df_.index
            phylogeny_df = swap_rows_and_indices(
                phylogeny_df, idx, ancestor_id
            )

            assert not alifestd_is_topologically_sorted(phylogeny_df)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_make_ancestor_id_col.py <==
import os

import opytional as opyt
import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_make_ancestor_id_col,
    alifestd_parse_ancestor_id,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny-empty-list-notation.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_make_ancestor_id_col(phylogeny_df):

    phylogeny_df["ancestor_id"] = alifestd_make_ancestor_id_col(
        phylogeny_df["id"], phylogeny_df["ancestor_list"]
    )
    assert all(
        (
            ancestor_id
            == opyt.or_value(alifestd_parse_ancestor_id(ancestor_list), id_)
            for id_, ancestor_id, ancestor_list in zip(
                phylogeny_df["id"],
                phylogeny_df["ancestor_id"],
                phylogeny_df["ancestor_list"],
            )
        )
    )


def test_alifestd_make_ancestor_id_col_empty():
    res = alifestd_make_ancestor_id_col(
        pd.Series(dtype=int), pd.Series(dtype=str)
    )
    assert len(res) == 0
    assert pd.api.types.is_integer_dtype(res.dtype)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_make_ancestor_list_col.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_make_ancestor_id_col,
    alifestd_make_ancestor_list_col,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_make_ancestor_list_col(phylogeny_df):

    phylogeny_df["ancestor_id"] = alifestd_make_ancestor_id_col(
        phylogeny_df["id"], phylogeny_df["ancestor_list"]
    )
    assert all(
        alifestd_make_ancestor_list_col(
            phylogeny_df["id"], phylogeny_df["ancestor_id"]
        ).str.lower()
        == phylogeny_df["ancestor_list"].str.lower()
    )


def test_alifestd_make_ancestor_list_col_empty():
    res = alifestd_make_ancestor_list_col(
        pd.Series(dtype=int), pd.Series(dtype=int)
    )
    assert len(res) == 0
    assert pd.api.types.is_string_dtype(res.dtype)


def test_alifestd_make_ancestor_list_col_root_ancestor_token():
    res = alifestd_make_ancestor_list_col(
        pd.Series([0]),
        pd.Series([0]),
        root_ancestor_token="boop",
    )
    assert len(res) == 1
    pd.testing.assert_series_equal(
        res,
        pd.Series("[boop]"),
    )


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_make_empty.py <==
from hstrat._auxiliary_lib import alifestd_make_empty, alifestd_validate


def test_alifestd_make_empty():
    assert len(alifestd_make_empty()) == 0
    assert alifestd_validate(alifestd_make_empty())
    assert "id" in alifestd_make_empty()
    assert "ancestor_list" in alifestd_make_empty()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_parse_ancestor_id.py <==
import unittest

from hstrat._auxiliary_lib import alifestd_parse_ancestor_id


class TestOmitLast(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert alifestd_parse_ancestor_id("[]") is None
        assert alifestd_parse_ancestor_id("[None]") is None
        assert alifestd_parse_ancestor_id("[none]") is None
        assert alifestd_parse_ancestor_id("[NONE]") is None

    def test_singleton(self):
        assert alifestd_parse_ancestor_id("[1]") == 1
        assert alifestd_parse_ancestor_id("[12]") == 12
        assert alifestd_parse_ancestor_id("[0]") == 0
        assert alifestd_parse_ancestor_id("[1289]") == 1289


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_parse_ancestor_ids.py <==
import unittest

from hstrat._auxiliary_lib import alifestd_parse_ancestor_ids


class TestOmitLast(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert alifestd_parse_ancestor_ids("[]") == []
        assert alifestd_parse_ancestor_ids("[None]") == []
        assert alifestd_parse_ancestor_ids("[none]") == []
        assert alifestd_parse_ancestor_ids("[NONE]") == []

    def test_singleton(self):
        assert alifestd_parse_ancestor_ids("[1]") == [1]
        assert alifestd_parse_ancestor_ids("[12]") == [12]
        assert alifestd_parse_ancestor_ids("[0]") == [0]

    def test_double(self):
        assert alifestd_parse_ancestor_ids("[1,12]") == [1, 12]
        assert alifestd_parse_ancestor_ids("[12,1]") == [12, 1]
        assert alifestd_parse_ancestor_ids("[0,1]") == [0, 1]

        assert alifestd_parse_ancestor_ids("[1, 0]") == [1, 0]
        assert alifestd_parse_ancestor_ids("[12, 1]") == [12, 1]
        assert alifestd_parse_ancestor_ids("[0, 1]") == [0, 1]

    def test_triple(self):
        assert alifestd_parse_ancestor_ids("[1,12,128]") == [1, 12, 128]
        assert alifestd_parse_ancestor_ids("[12,1, 0]") == [12, 1, 0]
        assert alifestd_parse_ancestor_ids("[0, 1,143]") == [0, 1, 143]
        assert alifestd_parse_ancestor_ids("[1, 0, 199]") == [1, 0, 199]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_reroot_at_id_asexual.py <==
import numpy as np
import pandas as pd

from hstrat._auxiliary_lib import (
    alifestd_reroot_at_id_asexual,
    alifestd_validate,
)


def test_alifestd_reroot_at_id_asexual_inner_node_terminal_node():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_id": [3, 3, 4, 4, 5, 5],
            "ancestor_list": ["[3]", "[3]", "[4]", "[4]", "[5]", "[none]"],
        }
    )
    assert alifestd_validate(phylogeny_df)
    reroot_at = 1
    expected_result = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_id": [3, 1, 4, 1, 3, 4],
            "ancestor_list": ["[3]", "[none]", "[4]", "[1]", "[3]", "[4]"],
        }
    )

    for df in (phylogeny_df, phylogeny_df.sample(frac=1)):
        df_ = df.copy()
        result = alifestd_reroot_at_id_asexual(df, reroot_at)

        assert expected_result.equals(result.sort_index())
        assert df.equals(df_)


def test_alifestd_reroot_at_id_asexual_inner_node_bifurcation():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_id": [1, 3, 4, 4, 4, 1],
            "ancestor_list": ["[1]", "[3]", "[4]", "[4]", "[none]", "[1]"],
        }
    )
    assert alifestd_validate(phylogeny_df)
    reroot_at = 1
    expected_result = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_id": [1, 1, 4, 1, 3, 1],
            "ancestor_list": ["[1]", "[none]", "[4]", "[1]", "[3]", "[1]"],
        }
    )

    for df in (phylogeny_df, phylogeny_df.sample(frac=1)):
        df_ = df.copy()
        result = alifestd_reroot_at_id_asexual(df, reroot_at)

        assert expected_result.equals(result.sort_index())
        assert df.equals(df_)


def test_alifestd_reroot_at_id_asexual_inner_node_trifurcation():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_id": [1, 3, 1, 4, 4, 1],
            "ancestor_list": ["[1]", "[3]", "[1]", "[4]", "[none]", "[1]"],
        }
    )
    assert alifestd_validate(phylogeny_df)
    reroot_at = 1
    expected_result = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_id": [1, 1, 1, 1, 3, 1],
            "ancestor_list": ["[1]", "[none]", "[1]", "[1]", "[3]", "[1]"],
        }
    )

    for df in (phylogeny_df, phylogeny_df.sample(frac=1)):
        df_ = df.copy()
        result = alifestd_reroot_at_id_asexual(df, reroot_at)

        assert expected_result.equals(result.sort_index())
        assert df.equals(df_)


def test_alifestd_reroot_at_id_asexual_singleton():
    phylogeny_df = pd.DataFrame(
        {
            "id": [7],
            "ancestor_id": [7],
            "ancestor_list": "[none]",
        }
    )
    reroot_at = 7
    expected_result = phylogeny_df

    df_ = phylogeny_df.copy()
    result = alifestd_reroot_at_id_asexual(phylogeny_df, reroot_at)
    assert np.array_equal(expected_result, result)
    assert phylogeny_df.equals(df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_splay_polytomies.py <==
import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_assign_contiguous_ids,
    alifestd_make_empty,
    alifestd_splay_polytomies,
    alifestd_try_add_ancestor_id_col,
    alifestd_validate,
)


def test_alifestd_splay_polytomies_empty():
    pd.testing.assert_frame_equal(
        alifestd_splay_polytomies(alifestd_make_empty()).reset_index(
            drop=True
        ),
        alifestd_try_add_ancestor_id_col(alifestd_make_empty()).reset_index(
            drop=True
        ),
    )


def test_alifestd_splay_polytomies_singleton():
    df = pd.DataFrame(
        {
            "id": [0],
            "ancestor_list": ["[none]"],
            "ancestor_id": [0],
            "trait": [1.2],
        }
    )
    expected_df = df.copy()
    result_df = alifestd_splay_polytomies(df, mutate=False)
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(result_df, expected_df)


@pytest.mark.parametrize("shuffle", [True, False])
def test_alifestd_splay_polytomies_no_polytomies(shuffle):
    # Test case for a phylogeny dataframe with only bifurcations
    #    99
    #  /   \
    # 2     3
    #     /   \
    #    4     5
    df = pd.DataFrame(
        {
            "id": [99, 2, 3, 4, 5],
            "ancestor_list": ["[none]", "[99]", "[99]", "[3]", "[3]"],
            "ancestor_id": [99, 99, 99, 3, 3],
            "trait": [1.2, 3.1, 2.5, 1.7, 0.9],
        }
    )
    if shuffle:
        df = df.sample(frac=1).reset_index(drop=True)
    expected_df = df.copy()
    result_df = alifestd_splay_polytomies(df, mutate=False)
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(result_df, expected_df)


@pytest.mark.parametrize("shuffle", [True, False])
def test_alifestd_splay_polytomies_no_polytomies_unifurcation(shuffle):
    # Test case for a phylogeny dataframe with no polytomies,
    # but with unifurcations
    #    0
    #    |
    #    1
    #  /   \
    # 2     4
    # |     |
    # 5     7
    df = pd.DataFrame(
        {
            "id": [0, 1, 2, 4, 5, 7],
            "ancestor_list": [
                "[none]",
                "[0]",
                "[1]",
                "[1]",
                "[2]",
                "[4]",
            ],
            "ancestor_id": [0, 0, 1, 1, 2, 4],
            "trait": [1.2, 3.1, 2.5, 0.9, 12.1, 9.9],
        }
    )
    if shuffle:
        df = df.sample(frac=1).reset_index(drop=True)
    expected_df = df.copy()
    result_df = alifestd_splay_polytomies(df, mutate=False)
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(result_df, expected_df)


@pytest.mark.parametrize("shuffle", [True, False])
def test_alifestd_splay_polytomies_no_polytomies_only_unifurcation(shuffle):
    # Test case for a phylogeny dataframe with only unifurcations
    #    0
    #    |
    #    1
    #    |
    #    2
    #    |
    #    3
    df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3],
            "ancestor_list": [
                "[none]",
                "[0]",
                "[1]",
                "[2]",
            ],
            "ancestor_id": [0, 0, 1, 2],
            "trait": [1.2, 3.1, 2.5, 0.9],
        }
    )
    if shuffle:
        df = df.sample(frac=1).reset_index(drop=True)
    expected_df = df.copy()
    result_df = alifestd_splay_polytomies(df, mutate=False)
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(result_df, expected_df)


@pytest.mark.parametrize("rotate", [True, False])
def test_alifestd_splay_polytomies_one_polytomy_of_size_three(rotate):
    # Test case for a phylogeny dataframe with one polytomy of size three
    #   1
    #  /|\
    # 2 3 4
    df = pd.DataFrame(
        {
            "id": [1, 2, 3, 4],
            "ancestor_list": ["[none]", "[1]", "[1]", "[1]"],
            "ancestor_id": [1, 1, 1, 1],
            "trait": [1.2, 3.1, 2.5, 1.7],
            "origin_time": [0, 1, 1, 1],
        }
    )
    if rotate:
        df = pd.concat([df.iloc[1:], df.iloc[:1]]).reset_index(drop=True)
        assert len(df) == 4
    #   1
    #  / \
    # 2   5
    #    /  \
    #   3    4
    expected_df = pd.DataFrame(
        {
            "id": [1, 2, 3, 4, 5],
            "ancestor_list": ["[none]", "[1]", "[5]", "[5]", "[1]"],
            "ancestor_id": [1, 1, 5, 5, 1],
            "trait": [1.2, 3.1, 2.5, 1.7, 1.2],
            "origin_time": [0, 1, 1, 1, 0],
        }
    )
    result_df = alifestd_splay_polytomies(df, mutate=False)
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(
        result_df.sort_values("id").reset_index(drop=True),
        expected_df.sort_values("id").reset_index(drop=True),
    )


def test_alifestd_splay_polytomies_one_polytomy_of_size_three_with_unifurcation():
    # Test case for a phylogeny dataframe with one polytomy of size three
    # and unifurcations
    #    1
    #  / | \
    # 2  0  3
    # |     |
    # 4     5
    #       |
    #       6
    df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5, 6],
            "ancestor_list": [
                "[1]",
                "[none]",
                "[1]",
                "[1]",
                "[2]",
                "[3]",
                "[5]",
            ],
            "ancestor_id": [1, 1, 1, 1, 2, 3, 5],
            "trait": [1.2, 3.1, 2.5, 1.7, 0.9, 101.9, 22.0],
        }
    )
    #    1
    #  /   \
    # 0     7
    #     /   \
    #    2     3
    #    |     |
    #    4     5
    #          |
    #          6
    expected_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5, 6, 7],
            "ancestor_list": [
                "[1]",
                "[none]",
                "[7]",
                "[7]",
                "[2]",
                "[3]",
                "[5]",
                "[1]",
            ],
            "ancestor_id": [1, 1, 7, 7, 2, 3, 5, 1],
            "trait": [1.2, 3.1, 2.5, 1.7, 0.9, 101.9, 22.0, 3.1],
        }
    )
    result_df = alifestd_splay_polytomies(df, mutate=False)
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(result_df, expected_df)

    result_df = alifestd_splay_polytomies(
        df.reindex([0, 1, 2, 4, 3, 5, 6]), mutate=False
    )
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(
        result_df,
        expected_df.reindex([0, 1, 2, 4, 3, 5, 6, 7]).reset_index(drop=True),
    )


def test_alifestd_splay_polytomies_two_polytomies_with_unifurcation():
    # Test case for a phylogeny dataframe with two polytomies, one of size
    # three and one of size four, and a unifurcation
    #    0
    #    | \
    #    1  10
    #  / | \
    # 2  3  4
    # |    /||\
    # 5   / || \
    #    / / | |
    #   6 7  8 9
    df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10],
            "ancestor_list": [
                "[none]",
                "[0]",
                "[1]",
                "[1]",
                "[1]",
                "[2]",
                "[4]",
                "[4]",
                "[4]",
                "[4]",
                "[0]",
            ],
            "ancestor_id": [0, 0, 1, 1, 1, 2, 4, 4, 4, 4, 0],
        }
    )
    #    0
    #    | \
    #    1  10
    #  /   \
    # 2     11
    # |    /  \
    # 5   3    4
    #         / \
    #        6   12
    #           /  \
    #          7    13
    #              /  \
    #             8    9
    expected_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13],
            "ancestor_list": [
                "[none]",
                "[0]",
                "[1]",
                "[11]",
                "[11]",
                "[2]",
                "[4]",
                "[12]",
                "[13]",
                "[13]",
                "[0]",
                "[1]",
                "[4]",
                "[12]",
            ],
            "ancestor_id": [0, 0, 1, 11, 11, 2, 4, 12, 13, 13, 0, 1, 4, 12],
        }
    )
    result_df = alifestd_assign_contiguous_ids(
        alifestd_splay_polytomies(df, mutate=False)
    )
    alifestd_validate(result_df)
    pd.testing.assert_frame_equal(result_df, expected_df)


@pytest.mark.parametrize(
    "df",
    [
        pd.DataFrame(
            {
                "id": [99, 2, 3, 4, 5],
                "ancestor_list": ["[none]", "[99]", "[99]", "[3]", "[3]"],
                "ancestor_id": [99, 99, 99, 3, 3],
                "trait": [1.2, 3.1, 2.5, 1.7, 0.9],
            }
        ),  #  <- no polytomies
        pd.DataFrame(
            {
                "id": [0, 1, 2, 3, 4, 5, 6],
                "ancestor_list": [
                    "[1]",
                    "[none]",
                    "[1]",
                    "[1]",
                    "[2]",
                    "[3]",
                    "[5]",
                ],
                "ancestor_id": [1, 1, 1, 1, 2, 3, 5],
                "trait": [1.2, 3.1, 2.5, 1.7, 0.9, 101.9, 22.0],
            }
        ),  #  <- has polytomy
    ],
)
def test_alifestd_splay_polytomies_mutate(df):
    df_ = df.copy()
    alifestd_splay_polytomies(df, mutate=False)
    pd.testing.assert_frame_equal(df_, df)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_to_working_format.py <==
from collections import Counter
import os

import alifedata_phyloinformatics_convert as apc
import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_find_leaf_ids,
    alifestd_has_contiguous_ids,
    alifestd_is_asexual,
    alifestd_is_topologically_sorted,
    alifestd_parse_ancestor_ids,
    alifestd_to_working_format,
    alifestd_validate,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_to_working_format(phylogeny_df):
    phylogeny_df_ = phylogeny_df.copy()
    working_df = alifestd_to_working_format(phylogeny_df)
    assert alifestd_validate(working_df)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    assert alifestd_has_contiguous_ids(working_df)
    assert alifestd_is_topologically_sorted(working_df)

    assert len(phylogeny_df) == len(working_df)
    assert len(alifestd_find_leaf_ids(phylogeny_df)) == len(
        alifestd_find_leaf_ids(working_df)
    )

    if alifestd_is_asexual(phylogeny_df):
        phylogeny_trees = apc.alife_dataframe_to_dendropy_trees(phylogeny_df)
        working_trees = apc.alife_dataframe_to_dendropy_trees(working_df)

        assert Counter(
            node.level() for tree in phylogeny_trees for node in tree
        ) == Counter(node.level() for tree in working_trees for node in tree)
        assert Counter(
            len(node.child_nodes())
            for tree in phylogeny_trees
            for node in tree
        ) == Counter(
            len(node.child_nodes()) for tree in working_trees for node in tree
        )
        assert Counter(
            (node.level(), len(node.child_nodes()))
            for tree in phylogeny_trees
            for node in tree
        ) == Counter(
            (node.level(), len(node.child_nodes()))
            for tree in working_trees
            for node in tree
        )

        assert "ancestor_id" in working_df
        assert set(
            working_df.loc[
                working_df["ancestor_id"] != working_df["id"],
                "ancestor_id",
            ]
        ) == set(
            ancestor_id
            for ancestor_list_str in working_df["ancestor_list"]
            for ancestor_id in alifestd_parse_ancestor_ids(ancestor_list_str)
        )


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_topological_sort.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_is_topologically_sorted,
    alifestd_parse_ancestor_ids,
    alifestd_topological_sort,
    alifestd_validate,
    swap_rows_and_indices,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_topological_sort_empty(phylogeny_df):
    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df_ = phylogeny_df.copy()

    operand = phylogeny_df.iloc[-1:0, :]
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)
    # ensure no side effects
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_topological_sort_singleton(phylogeny_df):
    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df_ = phylogeny_df.copy()

    operand = phylogeny_df.iloc[0:1, :]
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)
    # ensure no side effects
    assert phylogeny_df.equals(phylogeny_df_)


def test_alifestd_topological_sort_tworoots():

    phylo1 = pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv")
    phylo1.sort_values("id", ascending=True, inplace=True)
    phylo2 = pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv")
    phylo2.sort_values("id", ascending=True, inplace=True)

    operand = alifestd_aggregate_phylogenies(
        [
            phylo1.iloc[0:1, :],
            phylo2.iloc[0:1, :],
        ]
    )
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_topological_sort_twolineages(phylogeny_df):

    phylogeny_df.sort_values("id", ascending=True, inplace=True)
    phylogeny_df.reset_index(inplace=True)

    aggregated_df = alifestd_aggregate_phylogenies(
        [
            phylogeny_df.copy(),
            phylogeny_df.copy(),
        ]
    )

    lineage1 = aggregated_df[len(phylogeny_df) :]
    lineage2 = aggregated_df[: len(phylogeny_df)]

    operand = alifestd_aggregate_phylogenies(
        [
            lineage1.iloc[::-1, :],
            lineage2,
        ]
    )
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)

    operand = alifestd_aggregate_phylogenies(
        [
            lineage1.iloc[::-1, :],
            lineage2,
            lineage1.iloc[::-1, :],
        ]
    )
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)

    operand = alifestd_aggregate_phylogenies(
        [
            lineage1.iloc[::, :],
            lineage2,
            lineage1.iloc[::, :],
        ]
    )
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)


def test_alifestd_topologically_sort_twolineages_sexual():
    operand = pd.read_csv(
        f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
    )
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)

    operand = operand[::-1]
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_alifestd_topological_sort(phylogeny_df):
    phylogeny_df.sort_values("id", ascending=False, inplace=True)
    phylogeny_df.set_index("id", drop=False, inplace=True)
    phylogeny_df_ = phylogeny_df.copy()

    operand = phylogeny_df
    res = alifestd_topological_sort(operand)
    assert alifestd_validate(res)
    assert alifestd_is_topologically_sorted(res)
    assert len(res) == len(operand)
    # check for side effects
    assert phylogeny_df.equals(phylogeny_df_)

    # reverse dataframe
    phylogeny_df = phylogeny_df.iloc[::-1]
    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_is_topologically_sorted(phylogeny_df)

    # one-by-one transpositions
    for idx, row in phylogeny_df.sample(min(10, len(phylogeny_df))).iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            operand = swap_rows_and_indices(phylogeny_df, idx, ancestor_id)
            res = alifestd_topological_sort(operand)
            assert alifestd_validate(res)
            assert alifestd_is_topologically_sorted(res)
            assert len(res) == len(operand)
            # check for side effects
            assert phylogeny_df.equals(phylogeny_df_)

    # cumulative transpositions in random order
    for idx, row in phylogeny_df.sample(min(10, len(phylogeny_df))).iterrows():
        for ancestor_id in alifestd_parse_ancestor_ids(row["ancestor_list"]):
            assert ancestor_id in phylogeny_df_.index
            phylogeny_df = swap_rows_and_indices(
                phylogeny_df, idx, ancestor_id
            )
            res = alifestd_topological_sort(operand)
            assert alifestd_validate(res)
            assert alifestd_is_topologically_sorted(res)
            assert len(res) == len(operand)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_try_add_ancestor_id_col.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_make_ancestor_id_col,
    alifestd_to_working_format,
    alifestd_try_add_ancestor_id_col,
    alifestd_validate,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_try_add_ancestor_id_col_sexual(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    res_df = alifestd_try_add_ancestor_id_col(phylogeny_df)
    assert "ancestor_id" not in res_df
    assert phylogeny_df.equals(phylogeny_df_)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_to_working_format,
        alifestd_try_add_ancestor_id_col,
        lambda x: x,
    ],
)
def test_alifestd_try_add_ancestor_id_col_asexual(phylogeny_df, apply):
    phylogeny_df = apply(phylogeny_df)
    phylogeny_df_ = phylogeny_df.copy()
    res_df = alifestd_try_add_ancestor_id_col(phylogeny_df)
    assert alifestd_validate(res_df)
    assert "ancestor_id" in res_df
    assert (
        res_df["ancestor_id"]
        == alifestd_make_ancestor_id_col(res_df["id"], res_df["ancestor_list"])
    ).all()
    assert phylogeny_df.equals(phylogeny_df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_unfurl_lineage_asexual.py <==
import numpy as np
import pandas as pd

from hstrat._auxiliary_lib import alifestd_unfurl_lineage_asexual


def test_alifestd_unfurl_lineage_asexual():
    phylogeny_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_id": [3, 3, 4, 4, 5, 5],
        }
    )
    leaf_id = 1
    expected_result = np.array([1, 3, 4, 5])

    for df in phylogeny_df, phylogeny_df.sample(frac=1):
        df_ = df.copy()
        result = alifestd_unfurl_lineage_asexual(df, leaf_id)
        assert np.array_equal(expected_result, result)
        assert df.equals(df_)


def test_alifestd_unfurl_lineage_asexual_singleton():
    phylogeny_df = pd.DataFrame(
        {
            "id": [7],
            "ancestor_id": [7],
        }
    )
    leaf_id = 7
    expected_result = np.array([7])

    df_ = phylogeny_df.copy()
    result = alifestd_unfurl_lineage_asexual(phylogeny_df, leaf_id)
    assert np.array_equal(expected_result, result)
    assert phylogeny_df.equals(df_)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_alifestd_validate.py <==
import os

import pandas as pd
import pytest

from hstrat._auxiliary_lib import (
    alifestd_aggregate_phylogenies,
    alifestd_try_add_ancestor_id_col,
    alifestd_validate,
)

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
                ),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
                )[0:1],
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
                )[0:1],
            ]
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        )[-1:0],
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
        )[0:1],
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        alifestd_aggregate_phylogenies(
            [
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
                pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            ]
        ),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny-empty-list-notation.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny-noncompact1.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny-noncompact2.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-asexual-phylogeny-uniq.csv"
        ),
    ],
)
@pytest.mark.parametrize(
    "apply_combine",
    [
        lambda x: alifestd_aggregate_phylogenies(
            [
                x,
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
                ),
            ]
        ),
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_try_add_ancestor_id_col,
        lambda x: x.sample(frac=1),
        lambda x: alifestd_try_add_ancestor_id_col(x.sample(frac=1)),
        lambda x: x,
    ],
)
def test_valid_asexual(phylogeny_df, apply_combine, apply):
    phylogeny_df = apply(apply_combine(phylogeny_df.copy()))

    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_validate(phylogeny_df)
    assert phylogeny_df_.equals(phylogeny_df)


@pytest.mark.parametrize(
    "phylogeny_path",
    [
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-missing-id-column.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-ancestor_list-syntax1.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-ancestor_list-syntax2.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-ancestor_list-syntax3.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-ancestor_list-syntax4.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-duplicate-id1.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-duplicate-id2.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-duplicate-id3.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-mismatched-ancestor_id-ancestor_list-columns1.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-mismatched-ancestor_id-ancestor_list-columns2.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-mismatched-ancestor_id-ancestor_list-columns3.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-missing-ancestor_list-column1.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-missing-ancestor_list-column2.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-negative-id1.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-negative-id2.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-negative-id3.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-nonexistant-ancestor_id-id1.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-nonexistant-ancestor_id-id2.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-nonexistant-ancestor_id-id3.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-nonexistant-ancestor_id-id4.csv",
        f"{assets_path}/example-standard-toy-asexual-phylogeny--invalid-nonexistant-ancestor_list-id.csv",
    ],
)
@pytest.mark.parametrize(
    "apply_combine",
    [
        lambda x: pd.concat(
            [
                x,
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-asexual-phylogeny-uniq.csv"
                ),
            ]
        ),
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "apply",
    [
        alifestd_try_add_ancestor_id_col,
        lambda x: x.sample(frac=1),
        lambda x: alifestd_try_add_ancestor_id_col(x.sample(frac=1)),
        lambda x: x,
    ],
)
def test_invalid_asexual(phylogeny_path, apply_combine, apply):
    phylogeny_df = apply_combine(pd.read_csv(phylogeny_path))
    try:
        phylogeny_df = apply(phylogeny_df)
    except:
        pass

    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_validate(phylogeny_df)
    assert phylogeny_df_.equals(phylogeny_df)


@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
        )[0:2],
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny-empty-list-notation.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny-noncompact1.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny-noncompact2.csv"
        ),
        pd.read_csv(
            f"{assets_path}/example-standard-toy-sexual-phylogeny-uniq.csv"
        ),
    ],
)
@pytest.mark.parametrize(
    "apply_combine",
    [
        lambda x: alifestd_aggregate_phylogenies(
            [
                x,
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-asexual-phylogeny.csv"
                ),
            ]
        ),
        lambda x: alifestd_aggregate_phylogenies(
            [
                x,
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny.csv"
                ),
            ]
        ),
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "apply_shuffle",
    [
        lambda x: x.sample(frac=1),
        lambda x: x,
    ],
)
def test_valid_sexual(phylogeny_df, apply_combine, apply_shuffle):
    phylogeny_df = apply_shuffle(apply_combine(phylogeny_df.copy()))

    phylogeny_df_ = phylogeny_df.copy()
    assert alifestd_validate(phylogeny_df)
    assert phylogeny_df_.equals(phylogeny_df)


@pytest.mark.parametrize(
    "phylogeny_path",
    [
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-missing-id-column.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-ancestor_list-syntax1.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-ancestor_list-syntax2.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-ancestor_list-syntax3.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-ancestor_list-syntax4.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-duplicate-id1.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-duplicate-id2.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-duplicate-id3.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-mismatched-ancestor_id-ancestor_list-columns1.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-mismatched-ancestor_id-ancestor_list-columns2.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-negative-id1.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-negative-id2.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-negative-id3.csv",
        f"{assets_path}/example-standard-toy-sexual-phylogeny--invalid-nonexistant-ancestor_list-id.csv",
    ],
)
@pytest.mark.parametrize(
    "apply_combine",
    [
        lambda x: pd.concat(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-asexual-phylogeny-uniq.csv"
                ),
                x,
            ]
        ),
        lambda x: pd.concat(
            [
                pd.read_csv(
                    f"{assets_path}/example-standard-toy-sexual-phylogeny-uniq.csv"
                ),
                x,
            ]
        ),
        lambda x: x,
    ],
)
@pytest.mark.parametrize(
    "apply_shuffle",
    [
        lambda x: x.sample(frac=1),
        lambda x: x,
    ],
)
def test_invalid_sexual(phylogeny_path, apply_combine, apply_shuffle):
    phylogeny_df = apply_shuffle(apply_combine(pd.read_csv(phylogeny_path)))

    phylogeny_df_ = phylogeny_df.copy()
    assert not alifestd_validate(phylogeny_df)
    assert phylogeny_df_.equals(phylogeny_df)


def test_empty():
    empty1 = pd.DataFrame(
        {
            "ancestor_list": [],
            "id": [],
        }
    )
    assert alifestd_validate(empty1)

    empty2 = pd.DataFrame(
        {
            "ancestor_list": [],
            "id": [],
            "origin_time": [],
        }
    )
    assert alifestd_validate(empty2)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_all_same.py <==
import itertools as it
import unittest

from hstrat._auxiliary_lib import all_same


class TestAllSame(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        for container in list, dict, set, iter:
            assert all_same(container(()))

    def test_singleton(self):
        for container in list, iter:
            for content in None, True, False, "a", 1, 0, "asdf", [1, 2, 3]:
                assert all_same(container((content,)))

        for container in (set,):
            for hashable_content in None, True, False, "a", 1, 0, "asdf":
                assert all_same(container((hashable_content,)))

    def test_doublet_same(self):
        for container in list, iter:
            for content in None, True, False, "a", 1, 0, "asdf", [1, 2, 3]:
                assert all_same(container((content, content)))

        for container in (set,):
            for hashable_content in None, True, False, "a", 1, 0, "asdf":
                assert all_same(
                    container((hashable_content, hashable_content))
                )

    def test_doublet_notsame(self):
        content = None, True, False, "a", 1, 0, "asdf", [1, 2, 3]
        for container in list, iter:
            for a, b in it.permutations(content, 2):
                assert all_same(container((a, b))) == (a == b)

        hashable_content = None, True, False, "a", 1, 0, "asdf"
        for container in (set,):
            for a, b in it.permutations(hashable_content, 2):
                assert all_same(container((a, b))) == (a == b)

    def test_triplet_same(self):
        for container in list, iter:
            for content in None, True, False, "a", 1, 0, "asdf", [1, 2, 3]:
                assert all_same(container((content, content, content)))

        for container in (set,):
            for hashable_content in None, True, False, "a", 1, 0, "asdf":
                assert all_same(
                    container(
                        (
                            hashable_content,
                            hashable_content,
                            hashable_content,
                        )
                    )
                )

    def test_triplet_onenotsame(self):
        content = None, True, False, "a", 1, 0, "asdf", [1, 2, 3]
        for container in list, iter:
            for a, b in it.permutations(content, 2):
                assert all_same(container((a, b, a))) == (a == b)
                assert all_same(container((a, a, b))) == (a == b)

        hashable_content = None, True, False, "a", 1, 0, "asdf"
        for container in (set,):
            for a, b in it.permutations(hashable_content, 2):
                assert all_same(container((a, b, a))) == (a == b)
                assert all_same(container((a, a, b))) == (a == b)

    def test_triplet_allnotsame(self):
        content = None, True, False, "a", 1, 0, "asdf", [1, 2, 3]
        for container in list, iter:
            for a, b, c in it.permutations(content, 3):
                assert all_same(container((a, b, c))) == (a == b == c)

        hashable_content = None, True, False, "a", 1, 0, "asdf"
        for container in (set,):
            for a, b, c in it.permutations(hashable_content, 3):
                assert all_same(container((a, b, c))) == (a == b == c)


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_all_unique.py <==
import itertools as it
import unittest

import numpy as np

from hstrat._auxiliary_lib import all_unique


class TestAllUnique(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test(self):

        for num_unique, num_duplications, shuffle, in it.product(
            np.arange(10),
            np.arange(1, 10),
            [True, False],
        ):
            test_arr = np.array(
                [
                    val
                    for val in range(num_unique)
                    for __ in range(num_duplications)
                ]
            )

            if shuffle:
                np.random.shuffle(test_arr)

            assert (num_unique == len(test_arr)) == all_unique(test_arr)


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anynode_deepcopy_except_neighbors.py <==
import random

import anytree
import pytest

from hstrat._auxiliary_lib import anynode_deepcopy_except_neighbors


@pytest.fixture
def singleton_tree():
    root = anytree.Node("A")
    return root


@pytest.fixture
def linked_list_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    return root


@pytest.fixture
def multifurcating_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=root)
    anytree.Node("E", parent=b)
    anytree.Node("F", parent=c)
    anytree.Node("G", parent=c)
    anytree.Node("H", parent=d)
    anytree.Node("I", parent=d)
    anytree.Node("J", parent=d)
    return root


@pytest.fixture
def large_tree():
    max_depth = 12

    def create_tree(root, depth):
        if depth >= max_depth:
            return
        for i in range(random.choice((1, 1, 1, 1, 1, 1, 1, 2))):
            child = anytree.Node(f"{i}", parent=root)
            create_tree(child, depth + 1)

    # create the root node
    root = anytree.Node("root")
    # create tree from root
    create_tree(root, 0)
    return root


@pytest.mark.parametrize(
    "tree_fixture",
    [
        "singleton_tree",
        "linked_list_tree",
        "multifurcating_tree",
        "large_tree",
    ],
)
def test_deepcopy_except_neighbors(tree_fixture, request):
    tree = request.getfixturevalue(tree_fixture)

    snapshot_before = str(anytree.RenderTree(tree))
    for node in anytree.PreOrderIter(tree):
        children_before = node.children
        parent_before = node.parent

        node_copy = anynode_deepcopy_except_neighbors(node)
        assert node_copy.is_leaf
        assert node_copy.is_root

        assert node.children == children_before
        assert node.parent == parent_before

    snapshot_after = str(anytree.RenderTree(tree))
    assert snapshot_after == snapshot_before


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anytree_calc_leaf_counts.py <==
import anytree

from hstrat._auxiliary_lib import anytree_calc_leaf_counts


def test_anytree_calc_leaf_counts_single_node():
    # Test for a tree with a single node
    root = anytree.Node("A")
    expected_res = {id(root): 1}
    assert anytree_calc_leaf_counts(root) == expected_res


def test_anytree_calc_leaf_counts_multiple_nodes():
    # Example tree structure
    # Node('/A')
    # ├── Node('/A/B')
    # │   ├── Node('/A/B/D')
    # │   └── Node('/A/B/E')
    # └── Node('/A/C')
    #     ├── Node('/A/C/F')
    #     └── Node('/A/C/G')
    #         └── Node('/A/C/G/H')
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=b)
    e = anytree.Node("E", parent=b)
    f = anytree.Node("F", parent=c)
    g = anytree.Node("G", parent=c)
    h = anytree.Node("H", parent=g)

    # Test for a tree with multiple nodes
    expected_res = {
        id(root): 4,
        id(b): 2,
        id(c): 2,
        id(d): 1,
        id(e): 1,
        id(f): 1,
        id(g): 1,
        id(h): 1,
    }
    assert anytree_calc_leaf_counts(root) == expected_res


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anytree_cardinality.py <==
import anytree

from hstrat._auxiliary_lib import anytree_cardinality


def test_empty_tree():
    # Create an empty tree
    root = anytree.Node("root")
    # Assert that the length of the tree is 1 (just the root node)
    assert anytree_cardinality(root) == 1


def test_single_node_tree():
    # Create a tree with just one node
    root = anytree.Node("root")
    # Assert that the length of the tree is 1
    assert anytree_cardinality(root) == 1


def test_two_node_tree():
    # Create a tree with two nodes
    root = anytree.Node("root")
    anytree.Node("child1", parent=root)
    # Assert that the length of the tree is 2 (root and child1)
    assert anytree_cardinality(root) == 2


def test_multi_level_tree():
    # Create a multi-level tree
    root = anytree.Node("root")
    child1 = anytree.Node("child1", parent=root)
    child2 = anytree.Node("child2", parent=root)
    anytree.Node("grandchild1", parent=child1)
    anytree.Node("grandchild2", parent=child1)
    anytree.Node("grandchild3", parent=child2)
    # Assert that the length of the tree is 6 (root, child1, child2, grandchild1, grandchild2, and grandchild3)
    assert anytree_cardinality(root) == 6


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anytree_has_grandparent.py <==
import anytree
import pytest

from hstrat._auxiliary_lib import anytree_has_grandparent


@pytest.fixture
def tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    e = anytree.Node("E", parent=root)
    anytree.Node("F", parent=e)
    anytree.Node("X", parent=root)
    return root


def test_node_has_grandparent(tree):
    assert anytree_has_grandparent(tree.children[0].children[0])
    assert anytree_has_grandparent(tree.children[1].children[0])


def test_root_node_has_no_grandparent(tree):
    assert not anytree_has_grandparent(tree)
    assert not anytree_has_grandparent(anytree.Node("root"))


def test_node_has_no_grandparent(tree):
    for child in tree.children:
        assert not anytree_has_grandparent(child)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anytree_has_sibling.py <==
import anytree

from hstrat._auxiliary_lib import anytree_has_sibling


def test_no_sibling_lone_root():
    # Create a tree with just one node
    root = anytree.Node("root")
    # Assert that the node has no siblings
    assert anytree_has_sibling(root) == False


def test_no_sibling_only_child():
    # Create a tree with just one node
    root = anytree.Node("root")
    child1 = anytree.Node("child1", parent=root)
    # Assert that the node has no siblings
    assert anytree_has_sibling(child1) == False


def test_single_sibling():
    # Create a tree with two sibling nodes
    root = anytree.Node("root")
    child1 = anytree.Node("child1", parent=root)
    child2 = anytree.Node("child2", parent=root)
    # Assert that child1 has at least one sibling
    assert anytree_has_sibling(child1) == True
    # Assert that child2 has at least one sibling
    assert anytree_has_sibling(child2) == True


def test_multiple_siblings():
    # Create a tree with multiple sibling nodes
    root = anytree.Node("root")
    child1 = anytree.Node("child1", parent=root)
    anytree.Node("child2", parent=root)
    grandchild1 = anytree.Node("grandchild1", parent=child1)
    grandchild2 = anytree.Node("grandchild2", parent=child1)
    # Assert that grandchild1 has at least one sibling
    assert anytree_has_sibling(grandchild1) == True
    # Assert that grandchild2 has at least one sibling
    assert anytree_has_sibling(grandchild2) == True
    # Assert that root has no siblings
    assert anytree_has_sibling(root) == False


def test_root_node():
    # Create a tree with multiple nodes
    root = anytree.Node("root")
    anytree.Node("child1", parent=root)
    anytree.Node("child2", parent=root)
    # Assert that the root node has no siblings
    assert anytree_has_sibling(root) == False


def test_leaf_node():
    # Create a tree with multiple nodes
    root = anytree.Node("root")
    child1 = anytree.Node("child1", parent=root)
    anytree.Node("child2", parent=root)
    anytree.Node("grandchild1", parent=child1)
    grandchild2 = anytree.Node("grandchild2", parent=child1)
    # Assert that the leaf node grandchild2 has at least one sibling
    assert anytree_has_sibling(grandchild2) == True


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anytree_iterative_deepcopy.py <==
import copy
import itertools as it
import random

import anytree
import contexttimer as ctt
import pytest

from hstrat._auxiliary_lib import anytree_iterative_deepcopy


@pytest.fixture
def singleton_tree():
    root = anytree.Node("A")
    return root


@pytest.fixture
def linked_list_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=b)
    anytree.Node("D", parent=c)
    return root


@pytest.fixture
def multifurcating_tree():
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    c = anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=root)
    anytree.Node("E", parent=b)
    anytree.Node("F", parent=c)
    anytree.Node("G", parent=c)
    anytree.Node("H", parent=d)
    anytree.Node("I", parent=d)
    anytree.Node("J", parent=d)
    return root


@pytest.fixture
def large_tree():
    max_depth = 50

    def create_tree(root, depth):
        if depth >= max_depth:
            return
        for i in range(random.choice((1, 1, 1, 1, 1, 1, 1, 2))):
            child = anytree.Node(f"{i}", parent=root)
            create_tree(child, depth + 1)

    # create the root node
    root = anytree.Node("root")
    # create tree from root
    create_tree(root, 0)
    return root


@pytest.mark.parametrize(
    "tree_fixture",
    [
        "singleton_tree",
        "linked_list_tree",
        "multifurcating_tree",
        "large_tree",
    ],
)
def test_iterative_deepcopy(tree_fixture, request):
    tree = request.getfixturevalue(tree_fixture)
    for subtree in it.islice(anytree.PreOrderIter(tree), 10):
        subtree_snapshot = str(anytree.RenderTree(subtree).by_attr("name"))

        subtree_copy = anytree_iterative_deepcopy(subtree)
        subtree_copy_snapshot = str(
            anytree.RenderTree(subtree_copy).by_attr("name")
        )
        assert subtree_copy_snapshot == subtree_snapshot

        subtree_after_snapshot = str(
            anytree.RenderTree(subtree).by_attr("name")
        )
        assert subtree_after_snapshot == subtree_snapshot


def test_benchmark(large_tree):
    with ctt.Timer(factor=1000) as t_recursive:
        for __ in range(1):
            copy.deepcopy(large_tree)

    with ctt.Timer(factor=1000) as t_iterative:
        for __ in range(1):
            anytree_iterative_deepcopy(large_tree)

    print(f"t_recursive={t_recursive}")
    print(f"t_iterative={t_iterative} ")


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anytree_peel_sibling_to_cousin.py <==
import anytree
import pytest

from hstrat._auxiliary_lib import (
    anytree_cardinality,
    anytree_peel_sibling_to_cousin,
    is_in,
)


def test_anytree_peel_sibling_to_cousin_with_leaf_node():
    #    A
    #   / \
    #  B   C
    # /
    # D
    root = anytree.Node("A")
    b = anytree.Node("B", parent=root)
    anytree.Node("C", parent=root)
    d = anytree.Node("D", parent=b)

    with pytest.raises(AssertionError):
        anytree_peel_sibling_to_cousin(d)

    # Tree structure should not change
    #    A
    #   / \
    #  B   C
    # /
    # D


def test_anytree_peel_sibling_to_cousin_with_node_without_sibling():
    #    A
    #   / \
    #  B   C
    root = anytree.Node("A")
    anytree.Node("B", parent=root)
    anytree.Node("C", parent=root)

    with pytest.raises(AssertionError):
        anytree_peel_sibling_to_cousin(root)

    # Tree structure should not change
    #    A
    #   / \
    #  B   C


def test_anytree_peel_sibling_to_cousin_with_node_with_sibling():
    #    A
    #   / \
    #  B   C
    # / \
    # D   E
    #    / \
    #   F   G
    a = anytree.Node("A")
    b = anytree.Node("B", parent=a)
    c = anytree.Node("C", parent=a)
    d = anytree.Node("D", parent=b)
    e = anytree.Node("E", parent=b)
    f = anytree.Node("F", parent=e)
    g = anytree.Node("G", parent=e)
    assert anytree_cardinality(a) == 7

    anytree_peel_sibling_to_cousin(e)
    # Tree structure after the first peel:
    #    A
    #   /|\
    #  B C B'
    #  |   |
    #  D   E
    #     / \
    #    F   G

    b_prime = next(node for node in a.children if not is_in(node, (b, c)))
    assert b_prime.name == "B"

    assert anytree_cardinality(a) == 8
    assert a.parent is None
    assert b.parent is a
    assert b_prime.parent is a
    assert c.parent is a
    assert d.parent is b
    assert e.parent is b_prime
    assert f.parent is e
    assert g.parent is e

    anytree_peel_sibling_to_cousin(g)
    # Tree structure after the second peel:
    #    A
    #   /|\
    #  B C B'
    #  |  / \
    #  D  E  E'
    #     |  |
    #     F  G

    e_prime = next(node for node in b_prime.children if node is not e)
    assert e_prime.name == "E"

    assert anytree_cardinality(a) == 9
    assert a.parent is None
    assert b.parent is a
    assert b_prime.parent is a
    assert c.parent is a
    assert d.parent is b
    assert e.parent is b_prime
    assert e_prime.parent is b_prime
    assert f.parent is e
    assert g.parent is e_prime

    anytree_peel_sibling_to_cousin(e_prime)
    # Tree structure after the third peel:
    #      A
    #   /|\  \
    #  B C B' B''
    #  |   |  |
    #  D   E  E'
    #      |  |
    #      F  G

    b_double_prime = next(
        node for node in a.children if not is_in(node, (b, c, b_prime))
    )
    assert b_double_prime.name == "B"

    assert anytree_cardinality(a) == 10
    assert a.parent is None
    assert b.parent is a
    assert b_prime.parent is a
    assert b_double_prime.parent is a
    assert c.parent is a
    assert d.parent is b
    assert e.parent is b_prime
    assert e_prime.parent is b_double_prime
    assert f.parent is e
    assert g.parent is e_prime


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_anytree_tree_to_alife_dataframe.py <==
import anytree
import pandas as pd

from hstrat._auxiliary_lib import anytree_tree_to_alife_dataframe


def test_singleton():
    original_tree = anytree.Node("beep")
    assert original_tree.name == "beep"
    converted_df = anytree_tree_to_alife_dataframe(original_tree)

    expected_df = pd.DataFrame(
        {
            "id": [0],
            "ancestor_list": ["[None]"],
            "name": ["beep"],
        }
    )

    assert converted_df.equals(expected_df)


def test_simple_tree():
    udo = anytree.Node("Udo", id=0)
    marc = anytree.Node("Marc", parent=udo, id=1111)
    anytree.Node("Lian", parent=marc, id=2222)
    dan = anytree.Node("Dan", parent=udo, id=333)
    anytree.Node("Jet", parent=dan, id=444)
    anytree.Node("Jan", parent=dan, id=555)
    anytree.Node("Joe", parent=dan, id=666)

    converted_df = anytree_tree_to_alife_dataframe(udo)
    expected_df = pd.DataFrame(
        {
            "id": [0, 1111, 333, 2222, 444, 555, 666],
            "ancestor_list": [
                "[None]",
                "[0]",
                "[0]",
                "[1111]",
                "[333]",
                "[333]",
                "[333]",
            ],
            "name": ["Udo", "Marc", "Dan", "Lian", "Jet", "Jan", "Joe"],
        }
    )

    assert converted_df.equals(expected_df)


def test_simple_tree_origin_times():
    udo = anytree.Node("Udo", id=0, edge_length=1)
    marc = anytree.Node("Marc", parent=udo, id=1111, edge_length=1)
    anytree.Node("Lian", parent=marc, id=2222, edge_length=1)
    dan = anytree.Node("Dan", parent=udo, id=333, edge_length=2)
    anytree.Node("Jet", parent=dan, id=444, edge_length=4)
    anytree.Node("Jan", parent=dan, id=555, edge_length=5)
    anytree.Node("Joe", parent=dan, id=666, edge_length=6)

    converted_df = anytree_tree_to_alife_dataframe(udo)
    expected_df = pd.DataFrame(
        {
            "id": [0, 1111, 333, 2222, 444, 555, 666],
            "ancestor_list": [
                "[None]",
                "[0]",
                "[0]",
                "[1111]",
                "[333]",
                "[333]",
                "[333]",
            ],
            "edge_length": [1, 1, 2, 1, 4, 5, 6],
            "name": ["Udo", "Marc", "Dan", "Lian", "Jet", "Jan", "Joe"],
            "origin_time": [1, 2, 3, 3, 7, 8, 9],
        }
    )

    assert converted_df.equals(expected_df)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_apply_swaps.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import apply_swaps


@pytest.mark.parametrize(
    "pop_size",
    [
        0,
        1,
        2,
        5,
        100,
    ],
)
def test_apply_zero_swaps(pop_size):

    iota = np.arange(pop_size)
    apply_swaps(iota, np.array([], dtype=int), np.array([], dtype=int))
    assert len(set(iota)) == len(iota)
    assert all(iota == np.arange(pop_size))


@pytest.mark.parametrize(
    "pop_size",
    [
        1,
        2,
        5,
        100,
    ],
)
def test_apply_one_swap(pop_size):

    for operand in [np.array([0]), np.array([-1])]:
        iota = np.arange(pop_size)
        apply_swaps(iota, operand, operand)
        assert all(iota == np.arange(pop_size))

    for operands in it.permutations([np.array([0]), np.array([-1])]):
        iota = np.arange(pop_size)
        apply_swaps(iota, *operands)
        assert len(set(iota)) == len(iota)
        assert iota[0] == pop_size - 1
        assert iota[-1] == 0

    target_idx = min(pop_size - 1, 3)
    for operands in it.permutations(
        [np.array([target_idx]), np.array([target_idx - 1])]
    ):
        iota = np.arange(pop_size)

        apply_swaps(iota, *operands)
        assert len(set(iota)) == len(iota)
        assert iota[target_idx] == max(target_idx - 1, 0)
        assert iota[target_idx - 1] == target_idx


@pytest.mark.parametrize(
    "pop_size",
    [
        3,
        5,
        100,
    ],
)
def test_apply_two_swaps(pop_size):

    iota = np.arange(pop_size)
    apply_swaps(iota, np.array([0, 1]), np.array([1, 2]))
    assert iota[0] == 1
    assert iota[1] == 2
    assert iota[2] == 0

    if pop_size > 3:
        iota = np.arange(pop_size)
        apply_swaps(iota, np.array([0, -1]), np.array([1, -2]))
        assert iota[0] == 1
        assert iota[1] == 0
        assert iota[-1] == pop_size - 2
        assert iota[-2] == pop_size - 1


@pytest.mark.parametrize(
    "pop_size",
    [
        1,
        2,
        5,
        100,
    ],
)
@pytest.mark.parametrize(
    "num_swaps",
    [
        0,
        1,
        2,
        5,
        100,
        1000,
    ],
)
def test_apply_swaps_conserves(pop_size, num_swaps):
    iota = np.arange(pop_size)
    swap_from_idxs = np.random.randint(pop_size, size=num_swaps)
    swap_to_idxs = np.random.randint(pop_size, size=num_swaps)
    apply_swaps(iota, swap_from_idxs, swap_to_idxs)
    assert len(set(iota)) == len(iota)


@pytest.mark.parametrize(
    "pop_size",
    [
        1,
        2,
        5,
        100,
    ],
)
@pytest.mark.parametrize(
    "num_swaps",
    [
        0,
        1,
        2,
        5,
        100,
        1000,
    ],
)
def test_apply_swaps_decomposes(pop_size, num_swaps):
    for split in range(pop_size):
        iota = np.arange(pop_size)
        swap_from_idxs = np.random.randint(pop_size, size=num_swaps)
        swap_to_idxs = np.random.randint(pop_size, size=num_swaps)
        apply_swaps(iota, swap_from_idxs[:split], swap_to_idxs[:split])
        apply_swaps(iota, swap_from_idxs[split:], swap_to_idxs[split:])

        iota2 = np.arange(pop_size)
        apply_swaps(iota2, swap_from_idxs, swap_to_idxs)

        assert all(iota == iota2)


@pytest.mark.parametrize(
    "pop_size",
    [
        1,
        2,
        5,
        100,
    ],
)
@pytest.mark.parametrize(
    "num_swaps",
    [
        0,
        1,
        2,
        5,
        100,
        1000,
    ],
)
def test_apply_swaps_reversible(pop_size, num_swaps):
    iota = np.arange(pop_size)
    swap_from_idxs = np.random.randint(pop_size, size=num_swaps)
    swap_to_idxs = np.random.randint(pop_size, size=num_swaps)
    apply_swaps(iota, swap_from_idxs, swap_to_idxs)
    apply_swaps(iota, swap_from_idxs[::-1], swap_to_idxs[::-1])
    assert all(iota == np.arange(pop_size))


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_argsort.py <==
import pytest

from hstrat._auxiliary_lib import argsort


@pytest.fixture
def seq():
    return [4.0, 2.0, 1.0, 3.0]


def test_argsort(seq):
    expected_output = [2, 1, 3, 0]
    assert argsort(seq) == expected_output


def test_argsort_reverse(seq):
    expected_output = [0, 3, 1, 2]
    assert argsort(seq, reverse=True) == expected_output


def test_argsort_empty_input():
    assert argsort([]) == []


def test_argsort_single_input():
    assert argsort([1]) == [0]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_as_compact_type.py <==
import numpy as np

from hstrat._auxiliary_lib import as_compact_type


def test_as_compact_type_empty():
    arr = np.array([])
    assert np.array_equal(
        as_compact_type(arr), np.array([], dtype=np.dtype("int64"))
    )


def test_as_compact_type_int8():
    arr = np.array([1, 2, 3, 4, 5])
    assert np.array_equal(
        as_compact_type(arr), np.array([1, 2, 3, 4, 5], dtype=np.dtype("int8"))
    )


def test_as_compact_type_uint8():
    arr = np.array([255, 0, 1])
    assert np.array_equal(
        as_compact_type(arr), np.array([255, 0, 1], dtype=np.dtype("uint8"))
    )


def test_as_compact_type_int16():
    arr = np.array([-128, 0, 127])
    assert np.array_equal(
        as_compact_type(arr), np.array([-128, 0, 127], dtype=np.dtype("int8"))
    )


def test_as_compact_type_uint16():
    arr = np.array([-32768, 0, 32767])
    assert np.array_equal(
        as_compact_type(arr),
        np.array([-32768, 0, 32767], dtype=np.dtype("int16")),
    )


def test_as_compact_type_float16():
    arr = np.array([-0.5, 0, 0.5])
    assert np.array_equal(
        as_compact_type(arr),
        np.array([-0.5, 0, 0.5], dtype=np.dtype("float16")),
    )

    arr = np.array([1e-6])
    assert np.array_equal(
        as_compact_type(arr), np.array([1e-6], dtype=np.dtype("float16"))
    )

    arr = np.array([1e-20])
    assert np.array_equal(
        as_compact_type(arr), np.array([1e-20], dtype=np.dtype("float16"))
    )


def test_as_compact_type_float32():
    arr = np.array([-1e-8, 0, 1e8])
    assert np.array_equal(
        as_compact_type(arr),
        np.array([-1e-8, 0, 1e8], dtype=np.dtype("float32")),
    )


def test_as_compact_type_float64():
    arr = np.array([1e200])
    assert np.array_equal(
        as_compact_type(arr), np.array([1e200], dtype=np.dtype("float64"))
    )

    arr = np.array([1e-200, 1, 1e200])
    assert np.array_equal(
        as_compact_type(arr),
        np.array([1e-200, 1, 1e200], dtype=np.dtype("float64")),
    )


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_as_nullable_type.py <==
import numpy as np
import pandas as pd

from hstrat._auxiliary_lib import as_nullable_type


def test_as_nullable_type_integer():
    s_int = pd.Series([1, 2, 3, 4], dtype="int16")
    s_int_nullable = as_nullable_type(s_int)
    print(s_int_nullable)
    assert s_int_nullable.dtype == "Int16"
    assert all(s_int_nullable == s_int)


def test_as_nullable_type_unsigned_integer():
    s_int = pd.Series([1, 2, 3, 4], dtype="uint8")
    s_int_nullable = as_nullable_type(s_int)
    print(s_int_nullable)
    assert s_int_nullable.dtype == "UInt8"
    assert all(s_int_nullable == s_int)


def test_as_nullable_type_Integer():
    s_int = pd.Series([1, 2, 3, 4, pd.NA], dtype="Int64")
    s_int_nullable = as_nullable_type(s_int)
    print(s_int_nullable)
    assert s_int_nullable.dtype == "Int64"
    pd.testing.assert_series_equal(s_int_nullable, s_int)


def test_as_nullable_type_float():
    s_float = pd.Series([1.0, 2.0, 3.0, np.nan, 4.0])
    s_float_nullable = as_nullable_type(s_float)
    assert s_float_nullable.dtype == "float64"
    pd.testing.assert_series_equal(s_float_nullable, s_float)


def test_as_nullable_type_bool():
    s_bool = pd.Series([True, False, True])
    s_bool_nullable = as_nullable_type(s_bool)
    assert s_bool_nullable.dtype == "boolean"
    assert all(s_bool_nullable == s_bool)


def test_as_nullable_type_boolean():
    s_bool = pd.Series([True, False, True], dtype="boolean")
    s_bool_nullable = as_nullable_type(s_bool)
    assert s_bool_nullable.dtype == "boolean"
    pd.testing.assert_series_equal(s_bool_nullable, s_bool)


def test_as_nullable_type_mixed_type():
    s_mixed = pd.Series([1, "foo", True])
    s_mixed_nullable = as_nullable_type(s_mixed)
    assert s_mixed_nullable.dtype == "object"
    pd.testing.assert_series_equal(s_mixed_nullable, s_mixed)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_assign_intersecting_subsets.py <==
import pytest

from hstrat._auxiliary_lib import (
    assign_intersecting_subsets,
    coshuffled,
    make_intersecting_subsets,
)


@pytest.mark.parametrize(
    "ranges, expected_subsets_indices, expected_subsets_ranges",
    [
        (
            [(0, 1), (2, 3), (4, 5)],
            [[0], [1], [2]],
            [[(0, 1)], [(2, 3)], [(4, 5)]],
        ),
        (
            [(0, 2), (1, 2), (2, 3)],
            [[0, 1], [2]],
            [[(0, 2), (1, 2)], [(2, 3)]],
        ),
        (
            [(0, 5), (1, 2), (2, 3)],
            [[0, 1], [2]],
            [[(0, 5), (1, 2)], [(2, 3)]],
        ),
        (
            [(0, 5), (1, 2), (2, 3), (3, 3)],
            [[0, 1], [2], [3]],
            [[(0, 5), (1, 2)], [(2, 3)], [(3, 3)]],
        ),
        ([(0, 1)], [[0]], [[(0, 1)]]),
        ([], [], []),
        (
            [(0, 2), (1, 2), (2, 3)],
            [[0, 1], [2]],
            [[(0, 2), (1, 2)], [(2, 3)]],
        ),
        (
            [(0, 2), (1, 2), (2, 2)],
            [[0, 1], [2]],
            [[(0, 2), (1, 2)], [(2, 2)]],
        ),
        (
            [(0, 1), (0, 1)],
            [[0, 1]],
            [[(0, 1), (0, 1)]],
        ),
        (
            [(0, 3), (1, 2), (1, 3)],
            [[0, 1, 2]],
            [[(0, 3), (1, 2), (1, 3)]],
        ),
        (
            [(1, 2), (2, 5), (2, 5), (0, 4), (3, 4)],
            [[0, 3], [1, 2, 4]],
            [[(0, 4), (1, 2)], [(2, 5), (2, 5), (3, 4)]],
        ),
    ],
)
def test_assign_intersecting_subsets(
    ranges, expected_subsets_indices, expected_subsets_ranges
):

    range_indices = [*range(len(ranges))]

    for _rep in range(20):
        created_subsets_ranges = make_intersecting_subsets(ranges)
        created_subsets_indices = assign_intersecting_subsets(ranges)
        for (
            created_subset_indices,
            created_subset_ranges,
            expected_subset_indices,
            expected_subset_ranges,
        ) in zip(
            created_subsets_indices,
            created_subsets_ranges,
            expected_subsets_indices,
            expected_subsets_ranges,
        ):

            assert len(created_subset_indices) == len(created_subset_ranges)
            assert len(created_subset_indices) == len(expected_subset_indices)

            assert sorted(
                [range_indices[i] for i in created_subset_indices]
            ) == sorted(expected_subset_indices) or len(ranges) > len(
                set(ranges)
            )

            recreated_subset_ranges = [
                ranges[i] for i in created_subset_indices
            ]
            assert (
                sorted(recreated_subset_ranges)
                == sorted(expected_subset_ranges)
                == sorted(created_subset_ranges)
            )

        ranges, range_indices = coshuffled(ranges, range_indices)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_bit_ceil.py <==
import unittest

from hstrat._auxiliary_lib import bit_ceil


class TestBitCeil(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test(self):
        assert bit_ceil(0b00000000) == 0b00000001
        assert bit_ceil(0b00000001) == 0b00000001
        assert bit_ceil(0b00000010) == 0b00000010
        assert bit_ceil(0b00000011) == 0b00000100
        assert bit_ceil(0b00000100) == 0b00000100
        assert bit_ceil(0b00000101) == 0b00001000
        assert bit_ceil(0b00000110) == 0b00001000
        assert bit_ceil(0b00000111) == 0b00001000
        assert bit_ceil(0b00001000) == 0b00001000
        assert bit_ceil(0b00001001) == 0b00010000


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_bit_floor.py <==
import unittest

from hstrat._auxiliary_lib import bit_floor


class TestBitFloor(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test(self):
        assert bit_floor(0b00000000) == 0b00000000
        assert bit_floor(0b00000001) == 0b00000001
        assert bit_floor(0b00000010) == 0b00000010
        assert bit_floor(0b00000011) == 0b00000010
        assert bit_floor(0b00000100) == 0b00000100
        assert bit_floor(0b00000101) == 0b00000100
        assert bit_floor(0b00000110) == 0b00000100
        assert bit_floor(0b00000111) == 0b00000100
        assert bit_floor(0b00001000) == 0b00001000
        assert bit_floor(0b00001001) == 0b00001000


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_capitalize_n.py <==
from hstrat._auxiliary_lib import capitalize_n


def test_capitalize_n_empty_string():
    assert capitalize_n("", 0) == ""
    assert capitalize_n("", 1) == ""
    assert capitalize_n("", 2) == ""


def test_capitalize_n_capitalize_all():
    assert capitalize_n("hello world", 11) == "HELLO WORLD"
    assert capitalize_n("goodbye", 7) == "GOODBYE"
    assert capitalize_n("testing", 7) == "TESTING"
    assert capitalize_n("12345", 5) == "12345"


def test_capitalize_n_capitalize_none():
    assert capitalize_n("hello world", 0) == "hello world"
    assert capitalize_n("goodbye", 0) == "goodbye"
    assert capitalize_n("testing", 0) == "testing"


def test_capitalize_n_capitalize_partial():
    assert capitalize_n("hello world", 5) == "HELLO world"
    assert capitalize_n("goodbye", 2) == "GOodbye"
    assert capitalize_n("testing", 3) == "TESting"


def test_capitalize_n_capitalize_negative():
    assert capitalize_n("hello world", -5) == "hello WORLD"
    assert capitalize_n("testing", -1) == "testinG"


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_cmp.py <==
import numpy as np

from hstrat._auxiliary_lib import cmp


def test_cmp_greater_than():
    assert cmp(2, 1) == 1


def test_cmp_less_than():
    assert cmp(1, 2) == -1


def test_cmp_equal():
    assert cmp(2, 2) == 0


def test_cmp_strings():
    assert cmp("a", "b") == -1


def test_cmp_lists():
    assert cmp([1, 2, 3], [1, 2, 4]) == -1


def test_cmp_greater_than_numpy():
    assert cmp(np.double(2), np.double(1)) == 1


def test_cmp_less_than_numpy():
    assert cmp(np.double(1), np.double(2)) == -1


def test_cmp_equal_numpy():
    assert cmp(np.double(2), np.double(2)) == 0


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_cmp_approx.py <==
import numpy as np

from hstrat._auxiliary_lib import cmp_approx


def test_cmp_approx_returns_0_for_close_values():
    assert cmp_approx(1.0, 1.0000000001) == 0
    assert cmp_approx(1.0000000001, 1.0) == 0


def test_cmp_approx_returns_1_for_a_greater_than_b():
    assert cmp_approx(2.0, 1.0) == 1


def test_cmp_approx_returns_minus_1_for_a_less_than_b():
    assert cmp_approx(1.0, 2.0) == -1


def test_cmp_approx_returns_0_for_equal_values():
    assert cmp_approx(2.0, 2.0) == 0


def test_cmp_approx_returns_0_for_close_values_numpy():
    assert cmp_approx(np.double(1.0), np.double(1.0000000001)) == 0
    assert cmp_approx(np.double(1.0000000001), np.double(1.0)) == 0


def test_cmp_approx_returns_1_for_a_greater_than_b_numpy():
    assert cmp_approx(np.double(2.0), np.double(1.0)) == 1


def test_cmp_approx_returns_minus_1_for_a_less_than_b_numpy():
    assert cmp_approx(np.double(1.0), np.double(2.0)) == -1


def test_cmp_approx_returns_0_for_equal_values_numpy():
    assert cmp_approx(np.double(2.0), np.double(2.0)) == 0


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_consume.py <==
import unittest

from hstrat._auxiliary_lib import consume


class TestConsume(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_iterable(self):
        try:
            consume(range(100))
        except TypeError:
            pass
        else:
            assert False

        try:
            consume([1, 2, 3, 4])
        except TypeError:
            pass
        else:
            assert False

        for n in 0, 1:
            try:
                consume([], n)
            except TypeError:
                pass
            else:
                assert False

    def test_empty(self):
        x = iter([])
        consume(x)
        for __ in x:
            assert False

        for n in 0, 1:
            x = iter(range(0))
            consume(x, n)
            for __ in x:
                assert False

    def test_singleton(self):
        x = iter("a")
        consume(x)
        assert [*x] == []

        x = iter("a")
        consume(x, 0)
        assert [*x] == ["a"]

        for n in 1, 2, 3:
            x = iter(range(1))
            consume(x, n)
            assert [*x] == []

    def test_pair(self):
        x = iter("ab")
        consume(x)
        assert [*x] == []

        x = iter("ab")
        consume(x, 0)
        assert [*x] == ["a", "b"]

        x = iter(range(2))
        consume(x, 1)
        assert [*x] == [1]

        x = iter(range(2))
        consume(x, 2)
        assert [*x] == []

        x = iter(range(2))
        consume(x, 3)
        assert [*x] == []


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_coshuffled.py <==
from hstrat._auxiliary_lib import coshuffled


def test_coshuffle_conserve_elements():
    a = [1, 2, 3, 4, 5]
    b = [5, 6, 7, 8, 9]
    c = [9, 10, 11, 12, 13]
    a_, b_, c_ = coshuffled(a, b, c)

    assert a != a_
    assert b != b_
    assert c != c_

    assert sorted(a) == sorted(a_)
    assert sorted(b) == sorted(b_)
    assert sorted(c) == sorted(c_)


def test_coshuffle_keep_relative_order():
    a = [1, 2, 3, 4]
    b = [5, 6, 7, 8]
    assert all(y - x == 4 for x, y in zip(*coshuffled(a, b)))


def test_coshuffle_singleton():
    assert ([1], [2], [3]) == coshuffled([1], [2], [3])


def test_coshuffle_empty():
    assert ([], [], []) == coshuffled([], [], [])


def test_coshuffle_singleton2():
    a = [1]
    assert coshuffled(a) == ([1],)


def test_coshuffle_empty2():
    a = []
    assert coshuffled(a) == ([],)


def test_coshuffle_empty3():
    assert coshuffled() == tuple()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_count_unique.py <==
import itertools as it
import unittest

import numpy as np

from hstrat._auxiliary_lib import count_unique


class TestCountUnique(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test(self):

        for num_unique, num_duplications, shuffle, in it.product(
            np.arange(10),
            np.arange(1, 10),
            [True, False],
        ):
            test_arr = np.array(
                [
                    val
                    for val in range(num_unique)
                    for __ in range(num_duplications)
                ]
            )

            if shuffle:
                np.random.shuffle(test_arr)

            assert count_unique(test_arr) == num_unique


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_curried_binary_search_jit.py <==
import contexttimer as ctt
import interval_search as inch
import numpy as np

from hstrat._auxiliary_lib import curried_binary_search_jit, jit


def test_curried_binary_search_jit_singleton():
    @jit(nopython=True)
    def predicate(i: int) -> bool:
        return True

    assert curried_binary_search_jit(predicate)(10, 10) == 10


def test_binary_search_jit():
    @jit(nopython=True)
    def predicate(i: int) -> bool:
        return i >= 5

    assert curried_binary_search_jit(predicate)(0, 100) == 5


def test_curried_binary_search_jit_numpy():
    data = np.arange(100)

    @jit(nopython=True)
    def predicate(i: int) -> bool:
        return data[i] > data[::-1][i]

    assert curried_binary_search_jit(predicate)(0, 100) == inch.binary_search(
        predicate, 0, 100
    )


def test_fruitless_curried_binary_search_jit():
    @jit(nopython=True)
    def predicate_false(i: int) -> bool:
        return False

    assert curried_binary_search_jit(predicate_false)(0, 100) is None


def test_empty_curried_binary_search_jit():
    @jit(nopython=True)
    def predicate_false(i: int) -> bool:
        return False

    @jit(nopython=True)
    def predicate_true(i: int) -> bool:
        return False

    assert curried_binary_search_jit(predicate_false)(100, 99) is None
    assert curried_binary_search_jit(predicate_false)(100, 0) is None
    assert curried_binary_search_jit(predicate_true)(100, 99) is None
    assert curried_binary_search_jit(predicate_true)(100, 0) is None


def test_benchmark():
    @jit(nopython=True)
    def predicate(i: int) -> bool:
        return i <= 5

    do_search = curried_binary_search_jit(predicate)
    do_search(0, 2**31)

    with ctt.Timer(factor=1000) as t_jit:
        for __ in range(10000):
            do_search(0, 2**31)

    with ctt.Timer(factor=1000) as t_vanilla:
        for __ in range(10000):
            inch.binary_search(lambda x: x <= 5, 0, 2**31)

    with ctt.Timer(factor=1000) as t_vanilla_jitpred:
        for __ in range(10000):
            inch.binary_search(predicate, 0, 2**31)

    print(f"t_jit={t_jit}")
    print(f"t_vanilla={t_vanilla}")
    print(f"t_vanilla_jitpred={t_vanilla_jitpred}")


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_deep_listify.py <==
import pytest

from hstrat._auxiliary_lib import deep_listify


def test_deep_listify_not_iterable():
    result = deep_listify(1)
    assert result == 1

    result = deep_listify(None)
    assert result is None

    result = deep_listify(False)
    assert result is False


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_empty_list(wrap):
    result = deep_listify(wrap([]))
    assert result == []


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_empty_list_nested(wrap):
    result = deep_listify(wrap([wrap([])]))
    assert result == [[]]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_flat_list(wrap):
    result = deep_listify(wrap([1, 2, 3]))
    assert result == [1, 2, 3]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_nested_list(wrap):
    result = deep_listify(wrap([[1, 2], [3, 4]]))
    assert result == [[1, 2], [3, 4]]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_nested_tuple(wrap):
    result = deep_listify(wrap([(1, 2), (3, 4)]))
    assert result == [[1, 2], [3, 4]]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_mixed_nested(wrap):
    result = deep_listify(wrap([1, wrap([2, wrap((3, 4))]), 5]))
    assert result == [1, [2, [3, 4]], 5]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_iterator(wrap):
    result = deep_listify(wrap(iter([1, 2, 3])))
    assert result == [1, 2, 3]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_generator(wrap):
    result = deep_listify(wrap((x for x in range(3))))
    assert result == [0, 1, 2]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_deep_listify_singleton_list_nested(wrap):
    result = deep_listify(wrap([wrap(["asdf"])]))
    assert result == [["asdf"]]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_demark.py <==
from numbers import Number

import numpy as np
import pytest

from hstrat._auxiliary_lib import demark


@pytest.mark.parametrize(
    "collection",
    [
        range(20),
        "abcdefghij",
        np.arange(10),
        np.linspace(1, 42),
        np.arange(20, dtype=float),
        [{x} for x in range(20)],
        [{3} for x in range(20)],
    ],
)
def test_demark(collection):
    assert len(collection) == len(set(map(demark, collection)))
    for x in collection:
        assert demark(x) == demark(x)
        if isinstance(x, (int, float, Number, str)):
            assert demark(x) == x


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_div_range.py <==
import unittest

from hstrat._auxiliary_lib import div_range


class TestDivRange(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):

        assert [*div_range(10, 12, 2)] == []
        assert [*div_range(10, 10, 2)] == []

    def test_singleton(self):

        assert [*div_range(10, 8, 2)] == [10]

    def test_several(self):

        assert [*div_range(10, 1, 2)] == [10, 5, 2]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_find_bounds.py <==
import operator
import unittest

from hstrat._auxiliary_lib import find_bounds


class TestFindBounds(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert find_bounds(
            query=5,
            iterable=iter(()),
        ) == (None, None)

    def test_singleton_above(self):
        assert find_bounds(
            query=5,
            iterable=(7,),
        ) == (None, 7)

    def test_singleton_below(self):
        assert find_bounds(
            query=5,
            iterable=(0,),
        ) == (0, None)

    def test_singleton_equal(self):
        assert find_bounds(
            query=5,
            iterable=(5,),
        ) == (None, None)

    def test_doublet_equal(self):
        assert find_bounds(
            query=5,
            iterable=(5, 5),
        ) == (None, None)

    def test_doublet_above(self):
        assert find_bounds(
            query=5,
            iterable=(8, 7),
        ) == (None, 7)

    def test_doublet_below(self):
        assert find_bounds(
            query=5,
            iterable=(-10, -1),
        ) == (-1, None)

    def test_doublet_split(self):
        assert find_bounds(
            query=5,
            iterable=(8, -1),
        ) == (-1, 8)
        assert find_bounds(
            query=5,
            iterable=(-1, 8),
        ) == (-1, 8)

    def test_long_with_edgecases(self):
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
        ) == (3, 6)

    def test_key(self):
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
            key=lambda x: -x,
        ) == (1, 10)

    def test_initializer(self):
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
            initializer=(None, 7),
        ) == (3, 6)
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
            initializer=(4, 7),
        ) == (4, 6)
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
            initializer=(4, None),
        ) == (4, 6)
        assert find_bounds(
            query=5, iterable=(8, 8, 5, 7, 20, 6, 100), initializer=(4, None)
        ) == (4, 6)

    def test_filter_above(self):
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
            filter_above=operator.ge,
        ) == (3, 5)

    def test_filter_below(self):
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
            filter_below=operator.le,
        ) == (5, 6)

    def test_filter_abovebelow(self):
        assert find_bounds(
            query=5,
            iterable=(8, 8, 5, -1, 7, -1, -10, 0, 5, 5, 20, 3, 3, 6, 100),
            filter_above=operator.ge,
            filter_below=operator.le,
        ) == (5, 5)


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_flag_last.py <==
from typing import List

import pytest

from hstrat._auxiliary_lib import flag_last


@pytest.fixture
def sample_data() -> List[int]:
    return [1, 2, 3, 4, 5]


def test_empty_input():
    result = [*flag_last([])]
    assert result == []


def test_single_item_input():
    result = [*flag_last([1])]
    assert result == [(True, 1)]


def test_two_item_input():
    result = [*flag_last([1, 2])]
    assert result == [(False, 1), (True, 2)]


def test_even_input(sample_data):
    result = [*flag_last(sample_data[:4])]
    expected = [(False, 1), (False, 2), (False, 3), (True, 4)]
    assert result == expected


def test_odd_input(sample_data):
    result = [*flag_last(sample_data)]
    expected = [(False, 1), (False, 2), (False, 3), (False, 4), (True, 5)]
    assert result == expected


def test_iterator_input(sample_data):
    result = [*flag_last(iter(sample_data))]
    expected = [(False, 1), (False, 2), (False, 3), (False, 4), (True, 5)]
    assert result == expected


def test_mixed_type_input():
    result = [*flag_last([1, 2, "a"])]
    expected = [(False, 1), (False, 2), (True, "a")]
    assert result == expected


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_flat_len.py <==
import pytest

from hstrat._auxiliary_lib import flat_len


def test_flat_len_not_iterable():
    result = flat_len(11)
    assert result == 1

    result = flat_len(None)
    assert result == 1

    result = flat_len(False)
    assert result == 1


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_empty_list(wrap):
    result = flat_len(wrap([]))
    assert result == 0


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_empty_list_nested(wrap):
    result = flat_len(wrap([wrap([])]))
    assert result == 0


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_flat_list_singleton(wrap):
    result = flat_len(wrap([1]))
    assert result == 1


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_flat_list(wrap):
    result = flat_len(wrap([1, 2, 3]))
    assert result == 3


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_nested_list(wrap):
    result = flat_len(wrap([[1, 2], [3, 4]]))
    assert result == 4


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_nested_tuple(wrap):
    result = flat_len(wrap([(1, 2), (3, 4)]))
    assert result == 4


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_mixed_nested(wrap):
    result = flat_len(wrap([1, wrap([2, wrap((3, 4))]), 5]))
    assert result == 5


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_iterator(wrap):
    result = flat_len(wrap(iter([1, 2, 3])))
    assert result == 3


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_generator(wrap):
    result = flat_len(wrap((x for x in range(3))))
    assert result == 3


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_flat_len_singleton_list_nested(wrap):
    result = flat_len(wrap([wrap(["asdf"])]))
    assert result == 4


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_generate_n.py <==
import pytest

from hstrat._auxiliary_lib import generate_n


@pytest.fixture
def mock_generator() -> str:
    count = 0

    def generator():
        nonlocal count
        count += 1
        return f"mock data {count - 1}"

    return generator


@pytest.mark.parametrize("n", range(10))
def test_generate_n(mock_generator, n):
    results = [*generate_n(mock_generator, n)]
    assert results == [f"mock data {i}" for i in range(n)]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_generate_omission_subsets.py <==
from hstrat._auxiliary_lib import deep_listify, generate_omission_subsets


def test_generate_omission_subsets_with_list():
    assert deep_listify(generate_omission_subsets([1, 2, 3])) == [
        [2, 3],
        [1, 3],
        [1, 2],
    ]


def test_generate_omission_subsets_with_tuple():
    assert deep_listify(generate_omission_subsets((4, 5, 6))) == [
        [5, 6],
        [4, 6],
        [4, 5],
    ]


def test_generate_omission_subsets_with_string():
    assert deep_listify(generate_omission_subsets("ab")) == [["b"], ["a"]]


def test_generate_omission_subsets_with_empty_sequence():
    assert deep_listify(generate_omission_subsets([])) == []


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_get_hstrat_version.py <==
import hstrat
from hstrat._auxiliary_lib import get_hstrat_version


def test_get_hstrat_version():
    assert get_hstrat_version() == hstrat.__version__


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_get_nullable_mask.py <==
import numpy as np
import pandas as pd
import pytest

from hstrat._auxiliary_lib import get_nullable_mask


@pytest.mark.parametrize("dtype_base", ["UInt{}", "Int{}"])
@pytest.mark.parametrize("dtype_bits", [8, 16, 32, 64])
def test_get_nullable_mask(dtype_base, dtype_bits):
    series = pd.Series([3, 2, pd.NA], dtype=dtype_base.format(dtype_bits))
    assert np.array_equal(get_nullable_mask(series), series.isna())
    get_nullable_mask(series)[0] = True
    assert np.array_equal(series.isna(), np.array([True, False, True]))
    get_nullable_mask(series)[2] = False
    assert np.array_equal(series.isna(), np.array([True, False, False]))


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_get_nullable_vals.py <==
import numpy as np
import pandas as pd
import pytest

from hstrat._auxiliary_lib import get_nullable_mask, get_nullable_vals


@pytest.mark.parametrize("dtype_base", ["UInt{}", "Int{}"])
@pytest.mark.parametrize("dtype_bits", [8, 16, 32, 64])
def test_get_nullable_vals(dtype_base, dtype_bits):
    series = pd.Series([3, 1, 2], dtype=dtype_base.format(dtype_bits))
    assert np.array_equal(get_nullable_vals(series), series)
    get_nullable_vals(series)[0] = 42
    assert np.array_equal(get_nullable_vals(series), np.array([42, 1, 2]))
    get_nullable_mask(series)[2] = False
    assert get_nullable_vals(series)[2] == 2


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_give_len.py <==
import itertools as it
import unittest

from hstrat._auxiliary_lib import give_len


class TestGiveLen(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_finite_iterator(self):
        x = give_len(iter(range(10)), 10)
        assert len(x) == 10
        assert [*x] == [*range(10)]

    def test_finite_iterable(self):
        x = give_len(range(10), 12)
        assert len(x) == 12
        assert [*reversed(x)] == [*reversed(range(10))]

    def test_override(self):
        x = give_len("asdf", 42)
        assert len(x) == 42
        assert [*x] == [*"asdf"]
        assert x == "asdf"
        assert "asdf" == x

    def test_infinite_iter(self):
        x = give_len(it.count(4), 101)
        assert len(x) == 101
        assert next(x) == 4


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_indices_of_unique.py <==
import unittest

import contexttimer as ctt
import numpy as np
import pandas as pd

from hstrat._auxiliary_lib import indices_of_unique


class TestIndicesOfUnique(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert len(indices_of_unique(np.array([]))) == 0

    def test_singleton(self):
        assert all(indices_of_unique(np.array([-1])) == np.array([0]))
        assert all(indices_of_unique(np.array([0])) == np.array([0]))
        assert all(indices_of_unique(np.array([1])) == np.array([0]))

    def test_pair(self):
        assert all(indices_of_unique(np.array([-1, 1])) == np.array([0, 1]))
        assert all(indices_of_unique(np.array([-1, -1])) == np.array([0]))
        assert all(indices_of_unique(np.array([0, 0])) == np.array([0]))
        assert all(indices_of_unique(np.array([0, 1])) == np.array([0, 1]))

    def test_triple(self):
        assert all(
            indices_of_unique(np.array([0, -1, 1])) == np.array([0, 1, 2])
        )
        assert all(
            indices_of_unique(np.array([-1, 1, -1])) == np.array([0, 1])
        )
        assert all(indices_of_unique(np.array([1, 0, 0])) == np.array([0, 1]))
        assert all(indices_of_unique(np.array([0, 0, 1])) == np.array([0, 2]))
        assert all(indices_of_unique(np.array([0, 0, 0])) == np.array([0]))

    def test_benchmark(self):
        d1 = np.arange(1000000)
        np.random.shuffle(d1)
        d2 = np.repeat(np.arange(1000), 1000)
        np.random.shuffle(d2)
        d3 = np.repeat(np.arange(1000), 1000)

        with ctt.Timer(factor=1000) as t1_hstrat:
            indices_of_unique(d1)

        with ctt.Timer(factor=1000) as t2_hstrat:
            indices_of_unique(d2)

        with ctt.Timer(factor=1000) as t3_hstrat:
            indices_of_unique(d3)

        with ctt.Timer(factor=1000) as t1_numpy:
            np.unique(d1, return_index=True)

        with ctt.Timer(factor=1000) as t2_numpy:
            np.unique(d2, return_index=True)

        with ctt.Timer(factor=1000) as t3_numpy:
            np.unique(d3, return_index=True)

        with ctt.Timer(factor=1000) as t1_pandas:
            pd.unique(d1)

        with ctt.Timer(factor=1000) as t2_pandas:
            pd.unique(d2)

        with ctt.Timer(factor=1000) as t3_pandas:
            pd.unique(d3)

        print()
        print(
            f"t1_hstrat.elapsed={t1_hstrat.elapsed} "
            f"t2_hstrat.elapsed={t2_hstrat.elapsed} "
            f"t3_hstrat.elapsed={t3_hstrat.elapsed} "
        )
        print(
            f"t1_numpy.elapsed={t1_numpy.elapsed} "
            f"t2_numpy.elapsed={t2_numpy.elapsed} "
            f"t3_numpy.elapsed={t3_numpy.elapsed} "
        )
        print(
            f"t1_pandas.elapsed={t1_pandas.elapsed} "
            f"t2_pandas.elapsed={t2_pandas.elapsed} "
            f"t3_pandas.elapsed={t3_pandas.elapsed} "
        )


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_intersect_ranges.py <==
import pytest

from hstrat._auxiliary_lib import intersect_ranges


@pytest.mark.parametrize(
    "ranges, expected",
    [
        ([(0, 50), (3, 9), (7, 10)], (7, 9)),
        ([(1, 3), (3, 7), (3, 9)], None),
        ([(1, 5), (6, 8), (9, 12)], None),
        ([], None),
        ([(1, 2)], (1, 2)),
        ([(1, 1)], None),
        ([(1, 1), (2, 2), (3, 3)], None),
    ],
)
def test_intersect_ranges(ranges, expected):
    assert intersect_ranges(ranges) == expected


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_is_base64.py <==
import unittest

from hstrat._auxiliary_lib import is_base64

base64_alphabet = """ABCDEFGHIJKLMNOPQRSTUVWXYZ\
abcdefghijklmnopqrstuvwxyz\
0123456789+/"""


class TestBase64(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):

        assert is_base64("")
        assert is_base64(b"")

    def test_str(self):
        assert is_base64(base64_alphabet)
        assert not is_base64("*,.")

    def test_bytes(self):

        assert is_base64(base64_alphabet.encode("ascii"))
        assert is_base64(base64_alphabet.encode("utf_8"))
        assert not is_base64(b"*")

    def test_unicode(self):

        assert not is_base64("😄")
        assert not is_base64("😄".encode("utf_8"))

    def test_not_str_bytes(self):

        self.assertRaises(ValueError, is_base64, 0)
        self.assertRaises(ValueError, is_base64, list(base64_alphabet))
        self.assertRaises(ValueError, is_base64, set(base64_alphabet))


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_is_in.py <==
from hstrat._auxiliary_lib import is_in


def test_is_in_true():
    data = [1, 2, 3]
    assert is_in(data, [data, [4, 5, 6], [7, 8, 9]]) == True


def test_is_in_false():
    data = [1, 2, 3]
    assert is_in(data, [[4, 5, 6], [7, 8, 9]]) == False


def test_is_in_empty_iterator():
    data = {"a": 1, "b": 2}
    assert is_in(data, []) == False


def test_is_in_identical_objects():
    data = [1, 2, 3]
    assert is_in(data, [data.copy(), [4, 5, 6], [7, 8, 9]]) == False


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_is_nondecreasing.py <==
import unittest

from hstrat._auxiliary_lib import is_nondecreasing


class TestIsNondecreasing(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert is_nondecreasing([])

    def test_singleton(self):
        assert is_nondecreasing(["a"])
        assert is_nondecreasing([0])
        assert is_nondecreasing([1])

    def test_nondecreasing(self):
        assert is_nondecreasing(
            [
                *range(10),
            ]
        )
        assert is_nondecreasing(
            [
                0,
                *range(10),
            ]
        )
        assert is_nondecreasing(
            [
                0,
                0,
                *range(10),
                *range(9, 18),
            ]
        )

    def test_decreasing(self):
        assert not is_nondecreasing(
            [
                0,
                -1,
            ]
        )
        assert not is_nondecreasing(
            [
                *range(10),
                *range(2),
            ]
        )


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_is_nonincreasing.py <==
import unittest

from hstrat._auxiliary_lib import is_nonincreasing


class TestIsNonincreasing(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert is_nonincreasing([])

    def test_singleton(self):
        assert is_nonincreasing(["a"])
        assert is_nonincreasing([0])
        assert is_nonincreasing([1])

    def test_nondecreasing(self):
        assert is_nonincreasing(
            reversed(
                [
                    *range(10),
                ]
            )
        )
        assert is_nonincreasing(
            reversed(
                [
                    0,
                    *range(10),
                ]
            )
        )
        assert is_nonincreasing(
            reversed(
                [
                    0,
                    0,
                    *range(10),
                    *range(9, 18),
                ]
            )
        )

    def test_decreasing(self):
        assert not is_nonincreasing(
            [
                -1,
                0,
            ]
        )
        assert not is_nonincreasing(
            reversed(
                [
                    *range(10),
                    *range(2),
                ]
            )
        )


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_is_strictly_decreasing.py <==
import unittest

from hstrat._auxiliary_lib import is_strictly_decreasing


class TestIsStrictlyDecreasing(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert is_strictly_decreasing([])

    def test_singleton(self):
        assert is_strictly_decreasing(["a"])
        assert is_strictly_decreasing([0])
        assert is_strictly_decreasing([1])

    def test_nondecreasing(self):
        assert is_strictly_decreasing(
            reversed(
                [
                    *range(10),
                ]
            )
        )
        assert not is_strictly_decreasing(
            reversed(
                [
                    0,
                    *range(10),
                ]
            )
        )
        assert not is_strictly_decreasing(
            reversed(
                [
                    0,
                    0,
                    *range(10),
                    *range(9, 18),
                ]
            )
        )

    def test_decreasing(self):
        assert not is_strictly_decreasing(
            [
                -1,
                0,
            ]
        )
        assert not is_strictly_decreasing(
            reversed(
                [
                    *range(10),
                    *range(2),
                ]
            )
        )


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_is_strictly_increasing.py <==
import unittest

from hstrat._auxiliary_lib import is_strictly_increasing


class TestIsStrictlyIncreasing(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        assert is_strictly_increasing([])

    def test_singleton(self):
        assert is_strictly_increasing(["a"])
        assert is_strictly_increasing([0])
        assert is_strictly_increasing([1])

    def test_nonincreasing(self):
        assert is_strictly_increasing(
            [
                *range(10),
            ]
        )
        assert not is_strictly_increasing(
            [
                0,
                *range(10),
            ]
        )
        assert not is_strictly_increasing(
            [
                0,
                0,
                *range(10),
                *range(9, 18),
            ]
        )

    def test_decreasing(self):
        assert not is_strictly_increasing(
            [
                0,
                -1,
            ]
        )
        assert not is_strictly_increasing(
            [
                *range(10),
                *range(2),
            ]
        )

    def test_increasing(self):
        assert is_strictly_increasing(
            [
                -1,
                0,
            ]
        )
        assert is_strictly_increasing(range(10))
        assert is_strictly_increasing([(-1, 0.0), (0, -2), (0, -1)])


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_is_subset.py <==
import numpy as np

from hstrat._auxiliary_lib import is_subset


def test_empty_subset_and_superset():
    subset = np.array([])
    superset = np.array([])
    assert is_subset(subset, superset) == True


def test_empty_subset_not_empty_superset():
    subset = np.array([])
    superset = np.array([1, 2, 3])
    assert is_subset(subset, superset) == True


def test_not_empty_subset_empty_superset():
    subset = np.array([1, 2, 3])
    superset = np.array([])
    assert is_subset(subset, superset) == False


def test_subset_not_a_subset_of_superset():
    subset = np.array([1, 2, 3, 4])
    superset = np.array([1, 2, 3])
    assert is_subset(subset, superset) == False


def test_subset_is_a_subset_of_superset():
    subset = np.array([1, 2, 3])
    superset = np.array([1, 2, 3, 4])
    assert is_subset(subset, superset) == True


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_iter_chunks.py <==
import pytest

from hstrat._auxiliary_lib import iter_chunks


@pytest.fixture()
def seq():
    return [1, 2, 3, 4, 5, 6, 7, 8, 9]


def test_chunk_size_one(seq):
    for chunk in iter_chunks(seq, 1):
        assert chunk in [[1], [2], [3], [4], [5], [6], [7], [8], [9]]


def test_chunk_size_two(seq):
    for chunk in iter_chunks(seq, 2):
        assert chunk in [[1, 2], [3, 4], [5, 6], [7, 8], [9]]


def test_chunk_size_greater_than_length(seq):
    for chunk in iter_chunks(seq, 10):
        assert chunk == [1, 2, 3, 4, 5, 6, 7, 8, 9]


def test_empty_sequence():
    assert list(iter_chunks([], 5)) == []


def test_non_list_sequence():
    assert list(iter_chunks("123456", 2)) == ["12", "34", "56"]


def test_chunking_integers():
    # check if chunking a list of integers returns the correct chunks
    input_list = [1, 2, 3, 4, 5, 6]
    chunk_size = 2
    expected_output = [[1, 2], [3, 4], [5, 6]]
    output = list(iter_chunks(input_list, chunk_size))
    assert output == expected_output


def test_chunking_strings():
    # check if chunking a list of strings returns the correct chunks
    input_list = ["apple", "banana", "cherry", "date"]
    chunk_size = 2
    expected_output = [["apple", "banana"], ["cherry", "date"]]
    output = list(iter_chunks(input_list, chunk_size))
    assert output == expected_output


def test_chunk_size_larger_than_input_list():
    # check if chunking with chunk size larger than the input list returns the
    # input list
    input_list = [1, 2, 3, 4]
    chunk_size = 10
    expected_output = [[1, 2, 3, 4]]
    output = list(iter_chunks(input_list, chunk_size))
    assert output == expected_output


def test_chunk_size_larger_than_input_list_with_start():
    # check if chunking with chunk size larger than the input list returns the
    # input list
    input_list = [1, 2, 3, 4]
    chunk_size = 10
    expected_output = [[2, 3, 4]]
    output = list(iter_chunks(input_list, chunk_size, 1))
    assert output == expected_output


def test_chunk_size_equal_to_one():
    # check if chunking with chunk size equal to 1 returns a list of singleton
    # lists
    input_list = [1, 2, 3, 4]
    chunk_size = 1
    expected_output = [[1], [2], [3], [4]]
    output = list(iter_chunks(input_list, chunk_size))
    assert output == expected_output


def test_start_parameter():
    # check if the `start` parameter works as expected
    input_list = [1, 2, 3, 4, 5, 6]
    chunk_size = 2
    start = 2
    expected_output = [[3, 4], [5, 6]]
    output = list(iter_chunks(input_list, chunk_size, start))
    assert output == expected_output


def test_chunk_size_does_not_divide_input_length():
    # check if chunking with chunk size that does not divide the input list
    # evenly works as expected
    input_list = [1, 2, 3, 4, 5]
    chunk_size = 2
    expected_output = [
        [1, 2],
        [3, 4],
        [
            5,
        ],
    ]
    output = list(iter_chunks(input_list, chunk_size))
    assert output == expected_output


def test_chunk_size_equal_to_input_length():
    # check if chunking with chunk size equal to the input list length returns
    # the input list as a single chunk
    input_list = [1, 2, 3, 4, 5]
    chunk_size = 5
    expected_output = [[1, 2, 3, 4, 5]]
    output = list(iter_chunks(input_list, chunk_size))
    assert output == expected_output


def test_chunk_size_does_not_divide_input_length_with_start():
    # check if chunking with chunk size that does not divide the input list evenly and a non-zero `start` works as expected
    input_list = [1, 2, 3, 4, 5]
    chunk_size = 2
    start = 1
    expected_output = [[2, 3], [4, 5]]
    output = list(iter_chunks(input_list, chunk_size, start))
    assert output == expected_output


def test_chunk_size_equal_to_input_length_with_start():
    # check if chunking with chunk size equal to the input list length and a
    # non-zero `start` works as expected
    input_list = [1, 2, 3, 4, 5]
    chunk_size = 5
    start = 1
    expected_output = [[2, 3, 4, 5]]
    output = list(iter_chunks(input_list, chunk_size, start))
    assert output == expected_output


def test_chunk_size_divides_input_length_with_start_2():
    # check if chunking with chunk size that divides the input list evenly and
    # a `start` of 2 works as expected
    input_list = [1, 2, 3, 4, 5]
    chunk_size = 2
    start = 2
    expected_output = [
        [3, 4],
        [
            5,
        ],
    ]
    output = list(iter_chunks(input_list, chunk_size, start))
    assert output == expected_output


def test_start_equals_length():
    # check if `start` equal to the length of the input list returns an empty
    # list
    input_list = [1, 2, 3, 4, 5]
    chunk_size = 2
    start = len(input_list)
    expected_output = []
    output = list(iter_chunks(input_list, chunk_size, start))
    assert output == expected_output


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_iter_monotonic_equivalencies.py <==
import numpy as np

from hstrat._auxiliary_lib import iter_monotonic_equivalencies


def test_empty_arrays():
    first = np.array([])
    second = np.array([])
    res = [*iter_monotonic_equivalencies(first, second)]
    assert res == []
    for i, j in res:
        assert first[i] == second[j]


def test_one_element_arrays():
    first = np.array([1])
    second = np.array([1])
    res = [*iter_monotonic_equivalencies(first, second)]
    assert res == [(0, 0)]
    for i, j in res:
        assert first[i] == second[j]


def test_identical_arrays():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([1, 2, 3, 4, 5])
    res = [*iter_monotonic_equivalencies(first, second)]
    assert res == [(0, 0), (1, 1), (2, 2), (3, 3), (4, 4)]
    for i, j in res:
        assert first[i] == second[j]


def test_non_overlapping_arrays():
    first = np.array([1, 3, 5, 7, 9])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies(first, second)]
    assert res == []
    for i, j in res:
        assert first[i] == second[j]


def test_some_overlapping_arrays():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies(first, second)]
    assert res == [(1, 0), (3, 1)]
    for i, j in res:
        assert first[i] == second[j]


def test_non_decreasing_arrays():
    first = np.array([1, 2, 3, 3, 3, 4, 5, 7])
    second = np.array([2, 3, 3, 4, 4, 4, 6, 7])
    res = [*iter_monotonic_equivalencies(first, second)]
    assert res == [(1, 0), (2, 1), (3, 2), (5, 3), (7, 7)]
    for i, j in res:
        assert first[i] == second[j]


def test_start_parameter1():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies(first, second, start=(1, 0))]
    assert res == [(1, 0), (3, 1)]
    for i, j in res:
        assert first[i] == second[j]


def test_start_parameter2():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies(first, second, start=(2, 0))]
    assert res == [(3, 1)]
    for i, j in res:
        assert first[i] == second[j]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_iter_monotonic_equivalencies_reverse.py <==
import numpy as np

from hstrat._auxiliary_lib import iter_monotonic_equivalencies_reverse


def test_empty_arrays():
    first = np.array([])
    second = np.array([])
    res = [*iter_monotonic_equivalencies_reverse(first, second)]
    assert res == [*reversed([])]
    for i, j in res:
        assert first[i] == second[j]


def test_one_element_arrays():
    first = np.array([1])
    second = np.array([1])
    res = [*iter_monotonic_equivalencies_reverse(first, second)]
    assert res == [*reversed([(0, 0)])]
    for i, j in res:
        assert first[i] == second[j]


def test_identical_arrays():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([1, 2, 3, 4, 5])
    res = [*iter_monotonic_equivalencies_reverse(first, second)]
    assert res == [*reversed([(0, 0), (1, 1), (2, 2), (3, 3), (4, 4)])]
    for i, j in res:
        assert first[i] == second[j]


def test_non_overlapping_arrays():
    first = np.array([1, 3, 5, 7, 9])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies_reverse(first, second)]
    assert res == [*reversed([])]
    for i, j in res:
        assert first[i] == second[j]


def test_some_overlapping_arrays():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies_reverse(first, second)]
    assert res == [*reversed([(1, 0), (3, 1)])]
    for i, j in res:
        assert first[i] == second[j]


def test_non_decreasing_arrays():
    first = np.array([1, 2, 3, 3, 3, 4, 5, 7])
    second = np.array([2, 3, 3, 4, 4, 4, 6, 7])
    res = [*iter_monotonic_equivalencies_reverse(first, second)]
    assert res == [*reversed([(1, 0), (3, 1), (4, 2), (5, 5), (7, 7)])]
    for i, j in res:
        assert first[i] == second[j]


def test_start_parameter1():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies_reverse(first, second, start=(1, 0))]
    assert res == [*reversed([(1, 0)])]
    for i, j in res:
        assert first[i] == second[j]


def test_start_parameter2():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([2, 4, 6, 8, 10])
    res = [*iter_monotonic_equivalencies_reverse(first, second, start=(0, 0))]
    assert res == [*reversed([])]
    for i, j in res:
        assert first[i] == second[j]


def test_start_parameter3():
    first = np.array([1, 2, 3, 4, 5])
    second = np.array([2, 4, 6, 8, 10])
    res = [
        *iter_monotonic_equivalencies_reverse(first, second, start=(-3, -1))
    ]
    assert res == [*reversed([(1, 0)])]
    for i, j in res:
        assert first[i] == second[j]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_iter_slices.py <==
from hstrat._auxiliary_lib import iter_slices


def test_iter_slices_len_seq_0():
    result = list(iter_slices(0, 10))
    assert result == []


def test_iter_slices_len_seq_equals_chunk_size():
    result = list(iter_slices(10, 10))
    assert result == [slice(0, 10)]


def test_iter_slices_len_seq_less_than_chunk_size():
    result = list(iter_slices(5, 10))
    assert result == [slice(0, 10)]


def test_iter_slices_len_seq_greater_than_chunk_size():
    result = list(iter_slices(15, 5))
    assert result == [slice(0, 5), slice(5, 10), slice(10, 15)]


def test_iter_slices_start_greater_than_0():
    result = list(iter_slices(15, 5, 5))
    assert result == [slice(5, 10), slice(10, 15)]


def test_iter_slices_chunk_size_larger_than_input_list():
    result = list(iter_slices(10, 20))
    assert result == [slice(0, 20)]


def test_iter_slices_chunk_size_equal_to_one():
    result = list(iter_slices(10, 1))
    assert result == [
        slice(0, 1),
        slice(1, 2),
        slice(2, 3),
        slice(3, 4),
        slice(4, 5),
        slice(5, 6),
        slice(6, 7),
        slice(7, 8),
        slice(8, 9),
        slice(9, 10),
    ]


def test_iter_slices_start_parameter():
    result = list(iter_slices(12, 5, 2))
    assert result == [slice(2, 7), slice(7, 12)]


def test_iter_slices_chunk_size_does_not_divide_input_length():
    result = list(iter_slices(11, 5))
    assert result == [slice(0, 5), slice(5, 10), slice(10, 15)]


def test_iter_slices_chunk_size_equal_to_input_length():
    result = list(iter_slices(10, 10))
    assert result == [slice(0, 10)]


def test_iter_slices_chunk_size_does_not_divide_input_length_with_start():
    result = list(iter_slices(11, 5, 1))
    assert result == [slice(1, 6), slice(6, 11)]


def test_iter_slices_chunk_size_equal_to_input_length_with_start():
    result = list(iter_slices(10, 10, 1))
    assert result == [slice(1, 11)]


def test_iter_slices_chunk_size_divides_input_length_with_start_2():
    result = list(iter_slices(10, 5, 2))
    assert result == [slice(2, 7), slice(7, 12)]


def test_iter_slices_start_equals_length():
    result = list(iter_slices(10, 5, 10))
    assert result == []


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_make_intersecting_subsets.py <==
import random

import pytest

from hstrat._auxiliary_lib import make_intersecting_subsets


@pytest.mark.parametrize(
    "ranges, expected_subsets",
    [
        (
            [(0, 1), (2, 3), (4, 5)],
            [[(0, 1)], [(2, 3)], [(4, 5)]],
        ),
        (
            [(0, 2), (1, 2), (2, 3)],
            [[(0, 2), (1, 2)], [(2, 3)]],
        ),
        (
            [(0, 5), (1, 2), (2, 3)],
            [[(0, 5), (1, 2)], [(2, 3)]],
        ),
        (
            [(0, 5), (1, 2), (2, 3), (3, 3)],
            [[(0, 5), (1, 2)], [(2, 3)], [(3, 3)]],
        ),
        ([(0, 1)], [[(0, 1)]]),
        ([], []),
        (
            [(0, 2), (1, 2), (2, 3)],
            [[(0, 2), (1, 2)], [(2, 3)]],
        ),
        (
            [(0, 2), (1, 2), (2, 2)],
            [[(0, 2), (1, 2)], [(2, 2)]],
        ),
        (
            [(0, 1), (0, 1)],
            [[(0, 1), (0, 1)]],
        ),
        (
            [(0, 3), (1, 2), (1, 3)],
            [[(0, 3), (1, 2), (1, 3)]],
        ),
        (
            [(1, 2), (2, 5), (2, 5), (0, 4), (3, 4)],
            [[(0, 4), (1, 2)], [(2, 5), (2, 5), (3, 4)]],
        ),
    ],
)
def test_make_intersecting_subsets(ranges, expected_subsets):

    for _rep in range(20):
        created_subsets = make_intersecting_subsets(ranges)
        for created_subset, expected_subset in zip(
            created_subsets, expected_subsets
        ):
            assert len(created_subset) == len(expected_subset)
            assert sorted(created_subset) == sorted(expected_subset)

        random.shuffle(ranges)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_memoize_generator.py <==
import itertools as it
import unittest

from hstrat._auxiliary_lib import memoize_generator


class TestMemoizeGenerator(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        @memoize_generator()
        def empty_generator(*args, **kwargs):
            return
            yield

        assert [*empty_generator()] == []
        assert [*empty_generator()] == []
        assert [*empty_generator(1)] == []
        assert [*empty_generator(2)] == []

    def test_singleton(self):
        @memoize_generator()
        def singleton_generator(item):
            yield item

        assert [*singleton_generator("a")] == ["a"]
        assert [*singleton_generator("b")] == ["b"]
        assert [*singleton_generator("a")] == ["a"]
        assert [*singleton_generator("a")] == ["a"]

    def test_infinite(self):
        @memoize_generator()
        def infinite_generator(i):
            for x in it.count(i):
                yield x

        assert [*it.islice(infinite_generator(0), 3)] == [*range(3)]
        assert [*it.islice(infinite_generator(0), 2)] == [*range(2)]
        assert [*it.islice(infinite_generator(1), 2)] == [*range(1, 3)]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_min_array_dtype.py <==
import numpy as np

from hstrat._auxiliary_lib import min_array_dtype


def test_single_value():
    arr = np.array([5])
    expected_dtype = np.dtype("uint8")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_single_value_negative():
    arr = np.array([-5])
    expected_dtype = np.dtype("int8")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_positive_values():
    arr = np.array([5, 10, 100])
    expected_dtype = np.dtype("uint8")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_mixed_values1():
    arr = np.array([-5, 0, 10])
    expected_dtype = np.dtype("int8")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_mixed_values2():
    arr = np.array([5, 0, -255])
    expected_dtype = np.dtype("int16")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_large_values():
    arr = np.array([10000, 100000, 1000000])
    expected_dtype = np.dtype("uint32")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_large_mixed_values():
    arr = np.array([-10000, 100000, 1000000])
    expected_dtype = np.dtype("int32")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_float_values():
    arr = np.array([-0.5, 1.0, 1.5])
    expected_dtype = np.dtype("float16")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_large_float_values():
    arr = np.array([0.5, 1.0e100, 1.5])
    expected_dtype = np.dtype("float64")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_complex_values():
    arr = np.array([1 + 2j, 3 + 4j, 5 + 6j])
    expected_dtype = np.dtype("complex64")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


def test_empty_array():
    arr = np.array([])
    expected_dtype = np.dtype("uint8")
    assert min_array_dtype(arr) == expected_dtype
    assert (arr.astype(expected_dtype) == arr).all()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_numpy_fromiter_polyfill.py <==
import numpy as np

from hstrat._auxiliary_lib import numpy_fromiter_polyfill


def test_numpy_fromiter_polyfill_int32():
    iterable = [1, 2, 3, 4, 5]
    dtype = np.int32
    expected = np.array(iterable, dtype=dtype)
    result = numpy_fromiter_polyfill(iterable, dtype=dtype)
    assert np.array_equal(expected, result)


def test_numpy_fromiter_polyfill_int32_iterator():
    iterable = [1, 2, 3, 4, 5]
    dtype = np.int32
    expected = np.array(iterable, dtype=dtype)
    result = numpy_fromiter_polyfill(iter(iterable), dtype=dtype)
    assert np.array_equal(expected, result)


def test_numpy_fromiter_polyfill_float64():
    iterable = [1.0, 2.0, 3.0, 4.0, 5.0]
    dtype = np.float64
    expected = np.array(iterable, dtype=dtype)
    result = numpy_fromiter_polyfill(iterable, dtype=dtype)
    assert np.array_equal(expected, result)


def test_numpy_fromiter_polyfill_string():
    iterable = ["a", "b", "c", "d", "e"]
    dtype = np.object_
    expected = np.array(iterable, dtype=dtype)
    result = numpy_fromiter_polyfill(iterable, dtype=dtype)
    assert np.array_equal(expected, result)


def test_numpy_fromiter_polyfill_object():
    iterable = [None, "a", None, "b", "c", None, "d", "e", None]
    dtype = np.object_
    expected = np.array(iterable, dtype=dtype)
    result = numpy_fromiter_polyfill(iterable, dtype=dtype)
    assert np.array_equal(expected, result)


def test_numpy_fromiter_polyfill_object_iterator():
    iterable = [None, "a", None, "b", "c", None, "d", "e", None]
    dtype = np.object_
    expected = np.array(iterable, dtype=dtype)
    result = numpy_fromiter_polyfill(iter(iterable), dtype=dtype)
    assert np.array_equal(expected, result)


def test_numpy_fromiter_polyfill_object_empty():
    iterable = []
    dtype = np.object_
    expected = np.array(iterable, dtype=dtype)
    result = numpy_fromiter_polyfill(iter(iterable), dtype=dtype)
    assert np.array_equal(expected, result)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_numpy_index.py <==
import numpy as np

from hstrat._auxiliary_lib import numpy_index


def test_numpy_index_first_occurrence():
    # Test that the function returns the correct index for the first occurrence of an item
    a = np.array([1, 2, 3, 4, 5])
    assert numpy_index(a, 3) == (2,)
    assert a[numpy_index(a, 3)] == 3
    assert numpy_index(a, 5) == (4,)
    assert a[numpy_index(a, 5)] == 5
    assert numpy_index(a, 1) == (0,)
    assert a[numpy_index(a, 1)] == 1

    b = np.array([0, 1, 2, 1, 4])
    assert numpy_index(b, 1) == (1,)
    assert b[numpy_index(b, 1)] == 1

    c = np.array([1])
    assert numpy_index(c, 1) == (0,)
    assert c[numpy_index(c, 1)] == 1


def test_numpy_index_reverse_index():
    # Test that the function returns the correct index for a reverse indexed # array
    a = np.array([5, 4, 3, 2, 1])
    assert numpy_index(a[::-1], 3) == (2,)
    assert a[::-1][numpy_index(a[::-1], 3)] == 3

    assert numpy_index(a[::-1], 4) == (3,)
    assert a[::-1][numpy_index(a[::-1], 4)] == 4


def test_numpy_index_item_not_found():
    # Test that the function returns None when the item is not found in the
    # array
    a = np.array([1, 2, 3, 4, 5])
    assert numpy_index(a, 6) is None

    b = np.array([0, 1, 2, 1, 4])
    assert numpy_index(b, 3) is None

    c = np.array([1])
    assert numpy_index(c, 2) is None


def test_numpy_index_empty_array():
    # Test that the function returns None when the array is empty
    a = np.array([])
    assert numpy_index(a, 1) is None


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_numpy_index_flat.py <==
import numpy as np

from hstrat._auxiliary_lib import numpy_index_flat


def test_numpy_index_flat_first_occurrence():
    # Test that the function returns the correct index for the first occurrence of an item
    a = np.array([1, 2, 3, 4, 5])
    assert numpy_index_flat(a, 3) == 2
    assert a[numpy_index_flat(a, 3)] == 3
    assert numpy_index_flat(a, 5) == 4
    assert a[numpy_index_flat(a, 5)] == 5
    assert numpy_index_flat(a, 1) == 0
    assert a[numpy_index_flat(a, 1)] == 1

    b = np.array([0, 1, 2, 1, 4])
    assert numpy_index_flat(b, 1) == 1
    assert b[numpy_index_flat(b, 1)] == 1

    c = np.array([1])
    assert numpy_index_flat(c, 1) == 0
    assert c[numpy_index_flat(c, 1)] == 1

    c = np.array([1])
    assert numpy_index_flat(c, 1, n=-1) == 0
    assert c[numpy_index_flat(c, 1, n=-1)] == 1


def test_numpy_index_flat_reverse_index():
    # Test that the function returns the correct index for a reverse indexed array
    a = np.array([5, 4, 3, 2, 1])
    assert numpy_index_flat(a[::-1], 3) == 2


def test_numpy_index_flat_item_not_found():
    # Test that the function returns None when the item is not found in the array
    a = np.array([1, 2, 3, 4, 5])
    assert numpy_index_flat(a, 6) is None

    b = np.array([0, 1, 2, 1, 4])
    assert numpy_index_flat(b, 3) is None

    c = np.array([1])
    assert numpy_index_flat(c, 2) is None


def test_numpy_index_flat_empty_array():
    # Test that the function returns None when the array is empty
    a = np.array([])
    assert numpy_index_flat(a, 1) is None
    assert numpy_index_flat(a, 1, n=-1) is None


def test_numpy_index_flat_reverse():
    # Test that the function returns the correct index for a reverse indexed array
    a = np.array([1, 2, 3, 4, 5])
    assert numpy_index_flat(a, 3, n=-1) == 2
    assert a[numpy_index_flat(a, 3, n=-1)] == 3
    assert numpy_index_flat(a, 6, n=-1) is None
    assert numpy_index_flat(a, 1, n=-1) == 0
    assert a[numpy_index_flat(a, 1, n=-1)] == 1

    b = np.array([0, 1, 2, 1, 4])
    assert numpy_index_flat(b, 1, n=-1) == 3
    assert b[numpy_index_flat(b, 1, n=-1)] == 1
    assert numpy_index_flat(b, 3, n=-1) is None

    c = np.array([1])
    assert numpy_index_flat(c, 1, n=-1) == 0
    assert c[numpy_index_flat(c, 1, n=-1)] == 1
    assert numpy_index_flat(c, 2, n=-1) is None


def test_numpy_index_flat_n0():
    a = np.array([1, 2, 3, 4, 5, 3, 3])
    b = np.array([1, 2, 4, 5])
    c = np.array([])
    assert numpy_index_flat(a, 3, n=0) == 2
    assert a[numpy_index_flat(a, 3, n=0)] == 3

    assert numpy_index_flat(b, 3, n=0) is None
    assert numpy_index_flat(c, 3, n=0) is None


def test_numpy_index_flat_n1():
    a = np.array([1, 2, 3, 4, 5, 3, 3])
    b = np.array([1, 2, 4, 5])
    c = np.array([])
    assert numpy_index_flat(a, 3, n=1) == 5
    assert a[numpy_index_flat(a, 3, n=1)] == 3

    assert numpy_index_flat(b, 3, n=1) is None
    assert numpy_index_flat(c, 3, n=1) is None


def test_numpy_index_flat_n2():
    a = np.array([1, 2, 3, 4, 5, 3, 3])
    b = np.array([1, 2, 4, 5])
    c = np.array([])
    assert numpy_index_flat(a, 3, n=2) == 6
    assert a[numpy_index_flat(a, 3, n=2)] == 3

    assert numpy_index_flat(b, 3, n=2) is None
    assert numpy_index_flat(c, 3, n=2) is None


def test_numpy_index_flat_nneg1():
    a = np.array([1, 2, 3, 4, 5, 3, 3])
    b = np.array([1, 2, 4, 5])
    c = np.array([])
    assert numpy_index_flat(a, 3, n=-1) == 6
    assert a[numpy_index_flat(a, 3, n=-1)] == 3

    assert numpy_index_flat(b, 3, n=-1) is None
    assert numpy_index_flat(c, 3, n=-1) is None


def test_numpy_index_flat_nneg2():
    a = np.array([1, 2, 3, 4, 5, 3, 3])
    b = np.array([1, 2, 4, 5])
    c = np.array([])
    assert numpy_index_flat(a, 3, n=-2) == 5
    assert a[numpy_index_flat(a, 3, n=-2)] == 3

    assert numpy_index_flat(b, 3, n=-2) is None
    assert numpy_index_flat(c, 3, n=-2) is None


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_omit_last.py <==
import unittest

from hstrat._auxiliary_lib import omit_last


class TestOmitLast(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test(self):

        for len_ in range(10):
            operand = [*range(len_)]
            assert [*omit_last(operand)] == operand[:-1]
            assert [*omit_last(iter(operand))] == operand[:-1]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_pairwise.py <==
import itertools as it
import unittest

from hstrat._auxiliary_lib import pairwise


class TestAllSame(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_empty(self):
        for container in list, dict, set, iter:
            assert [*pairwise(container(()))] == []

    def test_singleton(self):
        for container in list, iter:
            for content in None, True, False, "a", 1, 0, "asdf", [1, 2, 3]:
                assert [*pairwise(container((content,)))] == []

    def test_different_types(self):
        for container in list, iter:
            content = [None, True, False, "a", [1, 2, 3]]
            assert [*pairwise(container(content))] == [
                (None, True),
                (True, False),
                (False, "a"),
                ("a", [1, 2, 3]),
            ]

    def test_doublet_same(self):
        for container in list, iter:
            for content in None, True, False, "a", 1, 0, "asdf", [1, 2, 3]:
                assert [*pairwise(container((content, content)))] == [
                    (content, content),
                ]

    def test_doublet_notsame(self):
        content = None, True, False, "a", 1, 0, "asdf", [1, 2, 3]
        for container in list, iter:
            for a, b in it.permutations(content, 2):
                assert [*pairwise(container((a, b)))] == [
                    (a, b),
                ]

    def test_triplet_same(self):
        for container in list, iter:
            for content in None, True, False, "a", 1, 0, "asdf", [1, 2, 3]:
                assert [*pairwise(container((content, content, content)))] == [
                    (content, content),
                    (content, content),
                ]

    def test_same_type(self):
        for container in list, iter:
            content = range(4)
            assert [*pairwise(container(content))] == [
                (0, 1),
                (1, 2),
                (2, 3),
            ]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_parse_from_numeral_system.py <==
import random
import string

import pytest

from hstrat._auxiliary_lib import (
    parse_from_numeral_system,
    render_to_numeral_system,
)


@pytest.fixture
def alphabet():
    return string.digits + string.ascii_lowercase


def test_parse_from_numeral_system(alphabet):
    assert parse_from_numeral_system("0", alphabet) == 0
    assert parse_from_numeral_system("1", alphabet) == 1
    assert parse_from_numeral_system("a", alphabet) == 10
    assert parse_from_numeral_system("z", alphabet) == 35
    assert parse_from_numeral_system("10", alphabet) == 36
    assert parse_from_numeral_system("2s", alphabet) == 100
    assert parse_from_numeral_system("2n9c", alphabet) == 123456


def test_render_and_parse_numeral_system_consistency(alphabet):
    for __ in range(100):
        num = random.randint(0, 1000000)
        base_num = render_to_numeral_system(num, alphabet)
        assert parse_from_numeral_system(base_num, alphabet) == num

    for __ in range(100):
        test_digits = "".join([random.choice(alphabet) for j in range(10)])
        base_num = parse_from_numeral_system(test_digits, alphabet)
        assert render_to_numeral_system(
            base_num, alphabet
        ) == test_digits.lstrip("0")


def test_hex_parsing():
    assert parse_from_numeral_system("0", "0123456789abcdef") == int("0", 16)
    assert parse_from_numeral_system("1", "0123456789abcdef") == int("1", 16)
    assert parse_from_numeral_system("0a3", "0123456789abcdef") == int(
        "0a3", 16
    )
    assert parse_from_numeral_system("a3", "0123456789abcdef") == int("a3", 16)
    assert parse_from_numeral_system("ff", "0123456789abcdef") == int("ff", 16)


def test_octal_parsing():
    assert parse_from_numeral_system("0", "01234567") == int("0", 8)
    assert parse_from_numeral_system("1", "01234567") == int("1", 8)
    assert parse_from_numeral_system("052", "01234567") == int("052", 8)
    assert parse_from_numeral_system("52", "01234567") == int("52", 8)
    assert parse_from_numeral_system("777", "01234567") == int("777", 8)


def test_binary_parsing():
    assert parse_from_numeral_system("0", "01") == int("0", 2)
    assert parse_from_numeral_system("1", "01") == int("1", 2)
    assert parse_from_numeral_system("0101101", "01") == int("0101101", 2)
    assert parse_from_numeral_system("101101", "01") == int("101101", 2)
    assert parse_from_numeral_system("111", "01") == int("111", 2)


def test_decimal_parsing():
    assert parse_from_numeral_system("0", "0123456789") == int("0", 10)
    assert parse_from_numeral_system("1", "0123456789") == int("1", 10)
    assert parse_from_numeral_system("0123", "0123456789") == int("0123", 10)
    assert parse_from_numeral_system("123", "0123456789") == int("123", 10)
    assert parse_from_numeral_system("456", "0123456789") == int("456", 10)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_popcount.py <==
from hstrat._auxiliary_lib import popcount


def test_popcount():
    assert popcount(0) == 0
    assert popcount(1) == 1
    assert popcount(2) == 1
    assert popcount(3) == 2
    assert popcount(4) == 1
    assert popcount(5) == 2
    assert popcount(6) == 2
    assert popcount(7) == 3
    assert popcount(12481027492184092184390812949318513097509831) == 76


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_raises.py <==
import pytest

from hstrat._auxiliary_lib import raises


def test_raises_success():
    def my_func():
        raise ValueError("test")

    assert raises(my_func, ValueError) == True


def test_raises_failure():
    def my_func():
        raise ValueError("test")

    with pytest.raises(ValueError):
        assert raises(my_func, TypeError) == False


def test_raises_no_exception():
    def my_func():
        return True

    assert raises(my_func, ValueError) == False


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_random_choice_generator.py <==
import itertools as it

import pytest

from hstrat._auxiliary_lib import random_choice_generator


def test_returns_one_value():
    # Arrange
    values = [1, 2, 3]
    generator = random_choice_generator(values)

    # Act
    result = next(generator)

    # Assert
    assert result in values
    assert isinstance(result, int)


def test_returns_n_values():
    # Arrange
    values = [1, 2, 3]
    n = 5
    generator = random_choice_generator(values)

    # Act
    results = [next(generator) for _ in range(n)]

    # Assert
    assert all(result in values for result in results)
    assert all(isinstance(result, int) for result in results)
    assert set(values) == set(it.islice(generator, 0, 100))


def test_raises_exception_for_empty_list():
    # Arrange
    values = []
    generator = random_choice_generator(values)

    # Act / Assert
    with pytest.raises(IndexError):
        next(generator)


def test_negative_values():
    # Arrange
    values = [-1, 0, 1]
    generator = random_choice_generator(values)

    # Act / Assert
    for val in it.islice(generator, 0, 100):
        assert val in values

    assert set(it.islice(generator, 0, 100)) == set(values)


def test_mixed_values():
    # Arrange
    values = ["string", None, 3, 4.5]
    generator = random_choice_generator(values)

    # Act / Assert
    for val in it.islice(generator, 0, 100):
        assert val in values

    assert set(it.islice(generator, 0, 100)) == set(values)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_render_to_base64url.py <==
from hstrat._auxiliary_lib import render_to_base64url


def test_render_to_base64url():
    assert render_to_base64url(163) == "Cj"
    assert render_to_base64url(63) == "_"
    assert render_to_base64url(62) == "-"
    assert render_to_base64url(42) == "q"
    assert render_to_base64url(7) == "H"
    assert render_to_base64url(0) == "A"


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_render_to_numeral_system.py <==
import random
import string

import pytest

from hstrat._auxiliary_lib import (
    parse_from_numeral_system,
    render_to_numeral_system,
)


@pytest.fixture
def alphabet():
    return string.digits + string.ascii_lowercase


def test_render_to_numeral_system(alphabet):
    assert render_to_numeral_system(0, alphabet) == "0"
    assert render_to_numeral_system(1, alphabet) == "1"
    assert render_to_numeral_system(10, alphabet) == "a"
    assert render_to_numeral_system(35, alphabet) == "z"
    assert render_to_numeral_system(36, alphabet) == "10"
    assert render_to_numeral_system(100, alphabet) == "2s"
    assert render_to_numeral_system(123456, alphabet) == "2n9c"


def test_render_and_parse_numeral_system_consistency(alphabet):
    for __ in range(10):
        num = random.randint(0, 1000000)
        base_num = render_to_numeral_system(num, alphabet)
        assert parse_from_numeral_system(base_num, alphabet) == num

    for __ in range(10):
        num_digits = "".join([random.choice(alphabet) for j in range(10)])
        base_num = parse_from_numeral_system(num_digits, alphabet)
        assert render_to_numeral_system(base_num, alphabet) == num_digits


def test_builtin_conversion_operators_consistency():
    for __ in range(100):
        num = random.randint(0, 1000000)
        assert bin(num)[2:] == render_to_numeral_system(num, "01")
        assert hex(num)[2:] == render_to_numeral_system(
            num, "0123456789abcdef"
        )
        assert oct(num)[2:] == render_to_numeral_system(num, string.digits[:8])
        assert str(num) == render_to_numeral_system(num, string.digits)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_reversed_enumerate.py <==
import numpy as np

from hstrat._auxiliary_lib import jit, reversed_enumerate


def test_reversed_enumerate_list():
    l = [1, 2, 3, 4]
    assert list(reversed_enumerate(l)) == [(3, 4), (2, 3), (1, 2), (0, 1)]


def test_reversed_enumerate_str():
    s = "hello"
    assert list(reversed_enumerate(s)) == [
        (4, "o"),
        (3, "l"),
        (2, "l"),
        (1, "e"),
        (0, "h"),
    ]


def test_reversed_enumerate_empty():
    e = []
    assert list(reversed_enumerate(e)) == []


def test_reversed_enumerate_single_element():
    e = [1]
    assert list(reversed_enumerate(e)) == [(0, 1)]


def test_reversed_enumerate_tuple():
    t = (1, 2, 3)
    assert list(reversed_enumerate(t)) == [(2, 3), (1, 2), (0, 1)]


def test_reversed_enumerate_is_reverse():
    l = [1, 2, 3, 4]
    assert [*reversed_enumerate(l)] == [*reversed([*enumerate(l)])]


def test_reversed_enumerate_is_jitable():
    reversed_enumerate_jit = jit(nopython=True)(reversed_enumerate)
    a = np.array([1, 2, 3, 4])
    assert list(reversed_enumerate_jit(a)) == [(3, 4), (2, 3), (1, 2), (0, 1)]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_reversed_range.py <==
from hstrat._auxiliary_lib import jit, reversed_range


def test_reversed_range_jit():
    reversed_range_jit = jit(nopython=True)(reversed_range)
    # Test with stop value specified
    result = list(reversed_range_jit(1, 5))
    assert result == [*reversed(range(1, 5))]
    result = list(reversed_range_jit(0, 10))
    assert result == [*reversed(range(0, 10))]

    # Test without stop value specified
    result = list(reversed_range_jit(5))
    assert result == [*reversed(range(5))]
    result = list(reversed_range_jit(0))
    assert result == [*reversed(range(0))]


def test_reversed_range_stop_specified():
    # Test with stop value specified
    result = list(reversed_range(1, 5))
    assert result == [*reversed(range(1, 5))]
    result = list(reversed_range(0, 10))
    assert result == [*reversed(range(0, 10))]


def test_reversed_range_no_stop_specified():
    # Test without stop value specified
    result = list(reversed_range(5))
    assert result == [*reversed(range(5))]
    result = list(reversed_range(0))
    assert result == [*reversed(range(0))]


def test_reversed_range_single_element():
    # Test with single-element range
    result = list(reversed_range(5, 6))
    assert result == [*reversed(range(5, 6))]
    result = list(reversed_range(5, 5))
    assert result == [*reversed(range(5, 5))]


def test_reversed_range_negative_values():
    # Test with negative start and stop values
    result = list(reversed_range(-5, -1))
    assert result == [*reversed(range(-5, -1))]


def test_reversed_range_empty_range():
    # Test with an empty range
    result = list(reversed_range(5, 5))
    assert result == [*reversed(range(5, 5))]
    result = list(reversed_range(5, 6))
    assert result == [*reversed(range(5, 6))]
    result = list(reversed_range(0, 0))
    assert result == [*reversed(range(0, 0))]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_seed_random.py <==
import itertools as it
import os

import alifedata_phyloinformatics_convert as apc
import pandas as pd
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import seed_random

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "stratum_ordered_store",
    hstrat.provided_stratum_ordered_stores,
)
@pytest.mark.parametrize(
    "stratum_retention_algorithm",
    hstrat.provided_stratum_retention_algorithms,
)
def test_genome_instrumentation_deterministic(
    stratum_ordered_store, stratum_retention_algorithm
):
    try:
        policy = stratum_retention_algorithm.Policy()
    except TypeError:
        policy = stratum_retention_algorithm.Policy(1)

    derived_columns = []
    for _rep in range(3):
        seed_random(1)
        col = hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=policy,
            stratum_ordered_store=stratum_ordered_store,
        )
        for __ in range(50):
            col.DepositStratum()

        col.DepositStrata(10)

        col = col.CloneDescendant()

        col = col.CloneNthDescendant(10)

        derived_columns.append(col)

    for a, b in it.combinations(derived_columns, 2):
        assert a == b

    # control test
    derived_columns = []
    for rep in range(3):
        seed_random(rep)
        col = hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=policy,
            stratum_ordered_store=stratum_ordered_store,
        )
        for __ in range(50):
            col.DepositStratum()

        col.DepositStrata(10)

        col = col.CloneDescendant()

        col = col.CloneNthDescendant(10)

        derived_columns.append(col)

    for a, b in it.combinations(derived_columns, 2):
        assert a != b


def test_template_phylogeny_generation_determinstic():
    derived_phylogenetic_records = []
    for _rep in range(3):
        seed_random(1)

        derived_phylogenetic_records.append(
            hstrat.evolve_fitness_trait_population()
        )

    for a, b in it.combinations(derived_phylogenetic_records, 2):
        assert a.equals(b)

    # control test
    derived_phylogenetic_records = []
    for rep in range(3):
        seed_random(rep)

        derived_phylogenetic_records.append(
            hstrat.evolve_fitness_trait_population()
        )

    for a, b in it.combinations(derived_phylogenetic_records, 2):
        assert not a.equals(b)


@pytest.mark.parametrize(
    "stratum_retention_algorithm",
    hstrat.provided_stratum_retention_algorithms,
)
@pytest.mark.parametrize(
    "tree",
    [
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
            setup_edge_lengths=True,
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
            setup_edge_lengths=True,
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
            setup_edge_lengths=True,
        ),
    ],
)
def test_template_phylogeny_descent_deterministic(
    stratum_retention_algorithm,
    tree,
):
    try:
        policy = stratum_retention_algorithm.Policy()
    except TypeError:
        policy = stratum_retention_algorithm.Policy(1)

    derived_column_populations = []
    for _rep in range(3):
        seed_random(1)

        seed_column = hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=policy,
        )

        extant_population = hstrat.descend_template_phylogeny(
            ascending_lineage_iterables=(
                tip_node.ancestor_iter(
                    inclusive=True,
                )
                for tip_node in tree.leaf_node_iter()
            ),
            descending_tree_iterable=tree.levelorder_node_iter(),
            get_parent=lambda node: node.parent_node,
            get_stem_length=lambda node: node.edge_length,
            seed_column=seed_column,
        )

        derived_column_populations.append(extant_population)

    for a, b in it.combinations(derived_column_populations, 2):
        assert a == b

    # control test
    derived_column_populations = []
    for rep in range(3):
        seed_random(rep)

        seed_column = hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=policy,
        )

        extant_population = hstrat.descend_template_phylogeny(
            ascending_lineage_iterables=(
                tip_node.ancestor_iter(
                    inclusive=True,
                )
                for tip_node in tree.leaf_node_iter()
            ),
            descending_tree_iterable=tree.levelorder_node_iter(),
            get_parent=lambda node: node.parent_node,
            get_stem_length=lambda node: node.edge_length,
            seed_column=seed_column,
        )

        derived_column_populations.append(extant_population)

    for a, b in it.combinations(derived_column_populations, 2):
        assert a != b


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_splicewhile.py <==
import unittest

from hstrat._auxiliary_lib import splicewhile


class TestConsume(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_iterable(self):
        for condition in True, False:
            try:
                splicewhile(lambda x: condition, range(100))
            except TypeError:
                pass
            else:
                assert False

            try:
                splicewhile(lambda x: condition, [1, 2, 3, 4])
            except TypeError:
                pass
            else:
                assert False

            try:
                splicewhile(lambda x: condition, [])
            except TypeError:
                pass
            else:
                assert False

    def test_empty(self):
        for condition in True, False:
            it = iter([])
            res, it = splicewhile(lambda x: condition, it)
            assert res == []
            for __ in it:
                assert False

        for condition in True, False:
            it = iter(range(0))
            res, it = splicewhile(lambda x: condition, it)
            for __ in it:
                assert False

    def test_singleton(self):
        it = iter("a")
        res, it = splicewhile(lambda x: x == "a", it)
        assert res == ["a"]
        assert [*it] == []

        it = iter("a")
        res, it = splicewhile(lambda x: x != "a", it)
        assert res == []
        assert [*it] == ["a"]

        for n in 1, 2, 3:
            it = iter(range(1))
            res, it = splicewhile(lambda x: x < n, it)
            assert res == [0]
            assert [*it] == []

    def test_conservation(self):
        for n in range(20):
            for cut in range(n + 1):
                it = iter(range(n))
                res, it = splicewhile(lambda x: x != cut, it)
                rest = [*it]
                assert res == [*range(cut)]
                assert res + rest == [*range(n)]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_swap_rows_and_indices.py <==
import unittest

import numpy as np
import pandas as pd

from hstrat._auxiliary_lib import swap_rows_and_indices


class TestOmitLast(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_default_index(self):

        df = pd.DataFrame(
            np.array([[1, 2], [3, 4], [5, 6]]),
            columns=["a", "b"],
        )

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, 0, 0)
        assert df_.equals(df)

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, 0, 1)
        target = pd.DataFrame(
            np.array([[3, 4], [1, 2], [5, 6]]),
            columns=["a", "b"],
            index=[1, 0, 2],
        )

        df_ = swap_rows_and_indices(df_, 1, 0)
        assert df_.equals(df)

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, 0, 1)
        df_ = swap_rows_and_indices(df_, 1, 2)
        target = pd.DataFrame(
            np.array([[5, 6], [1, 2], [3, 4]]),
            columns=["a", "b"],
            index=[2, 0, 1],
        )

        assert df_.equals(target)

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, 0, 2)
        target = pd.DataFrame(
            np.array([[5, 6], [3, 4], [1, 2]]),
            columns=["a", "b"],
            index=[2, 1, 0],
        )
        assert df_.equals(target)

    def test_custom_index(self):

        df = pd.DataFrame(
            np.array([[1, 2], [3, 4], [5, 6]]),
            columns=["a", "b"],
            index=["A", "B", "C"],
        )

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, "A", "A")
        assert df_.equals(df)

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, "A", "B")
        target = pd.DataFrame(
            np.array([[3, 4], [1, 2], [5, 6]]),
            columns=["a", "b"],
            index=["B", "A", "C"],
        )
        assert df_.equals(target)

        df_ = swap_rows_and_indices(df_, "B", "A")
        assert df_.equals(df)

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, "A", "B")
        df_ = swap_rows_and_indices(df_, "B", "C")
        target = pd.DataFrame(
            np.array([[5, 6], [1, 2], [3, 4]]),
            columns=["a", "b"],
            index=["C", "A", "B"],
        )
        assert df_.equals(target)

        df_ = df.copy()
        df_ = swap_rows_and_indices(df_, "A", "C")
        target = pd.DataFrame(
            np.array([[5, 6], [3, 4], [1, 2]]),
            columns=["a", "b"],
            index=["C", "B", "A"],
        )
        assert df_.equals(target)


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_to_tril.py <==
import numpy as np

from hstrat._auxiliary_lib import to_tril


def test_to_tril_square_matrix():
    # Test square matrix input
    matrix = np.array([[1.0, 2.0, 3.0], [4.0, 5.0, 6.0], [7.0, 8.0, 9.0]])
    expected_output = [[0.0], [4.0, 0.0], [7.0, 8.0, 0.0]]
    assert to_tril(matrix) == expected_output


def test_to_tril_non_square_matrix():
    # Test non-square matrix input
    matrix = np.array([[1.0, 2.0, 3.0], [4.0, 5.0, 6.0]])
    expected_output = [[0.0], [4.0, 0.0]]
    assert to_tril(matrix) == expected_output


def test_to_tril_square_matrix_with_zeros():
    # Test square matrix with zeros
    matrix = np.array([[0.0, 0.0, 0.0], [0.0, 0.0, 0.0], [0.0, 0.0, 0.0]])
    expected_output = [[0.0], [0.0, 0.0], [0.0, 0.0, 0.0]]
    assert to_tril(matrix) == expected_output


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_unfurl_lineage_with_contiguous_ids.py <==
import numpy as np

from hstrat._auxiliary_lib import unfurl_lineage_with_contiguous_ids


def test_unfurl_lineage():
    ancestor_ids = np.array([3, 2, 2, 3, 3, 1])
    leaf_id = 5
    expected_result = np.array([5, 1, 2])
    result = unfurl_lineage_with_contiguous_ids(ancestor_ids, leaf_id)
    np.testing.assert_array_equal(result, expected_result)


def test_unfurl_lineage_root():
    ancestor_ids = np.array([3, 2, 2, 3, 3, 1])
    leaf_id = 3
    expected_result = np.array([3])
    result = unfurl_lineage_with_contiguous_ids(ancestor_ids, leaf_id)
    np.testing.assert_array_equal(result, expected_result)


def test_unfurl_lineage_singleton():
    ancestor_ids = np.array([0])
    leaf_id = 0
    expected_result = np.array([0])
    result = unfurl_lineage_with_contiguous_ids(ancestor_ids, leaf_id)
    np.testing.assert_array_equal(result, expected_result)


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_unpairwise.py <==
import pytest

from hstrat._auxiliary_lib import pairwise, unpairwise


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_unpairwise_empty(wrap):
    assert [*unpairwise(wrap([]))] == []


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_unpairwise_single_pair(wrap):
    assert [*unpairwise(wrap([(1, 2)]))] == [1, 2]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_unpairwise_multiple_two_pairs(wrap):
    assert [*unpairwise(wrap([(1, 2), (3, 4)]))] == [1, 2, 4]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_unpairwise_three_pairs(wrap):
    assert [*unpairwise(wrap([(1, 2), (3, 4), (5, 6)]))] == [1, 2, 4, 6]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_unpairwise_four_pairs(wrap):
    assert [*unpairwise(wrap([(1, 2), (3, 4), (5, 6), (7, 8)]))] == [
        1,
        2,
        4,
        6,
        8,
    ]


@pytest.mark.parametrize("wrap", [iter, list, lambda x: x])
@pytest.mark.parametrize("size", range(20))
def test_unpairwise_inverse_pairwise(wrap, size):
    a = range(size)
    if size == 1:
        assert [*unpairwise(wrap(pairwise(a)))] == []
    else:
        assert [*unpairwise(wrap(pairwise(a)))] == [*a]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_unzip.py <==
from hstrat._auxiliary_lib import unzip


def test_unzip_with_two_element_tuples():
    input_iterable = [(1, 2), (3, 4), (5, 6)]
    expected_output = [(1, 3, 5), (2, 4, 6)]
    assert list(unzip(input_iterable)) == expected_output


def test_unzip_with_three_element_tuples():
    input_iterable = [(1, 2, 3), (4, 5, 6)]
    expected_output = [(1, 4), (2, 5), (3, 6)]
    assert list(unzip(input_iterable)) == expected_output


def test_unzip_with_one_element_tuples():
    input_iterable = [(1,), (2,), (3,)]
    expected_output = [
        (1, 2, 3),
    ]
    assert list(unzip(input_iterable)) == expected_output


def test_unzip_with_empty_tuples():
    input_iterable = [(), (), ()]
    expected_output = []
    assert list(unzip(input_iterable)) == expected_output


def test_unzip_with_empty():
    input_iterable = []
    expected_output = []
    assert list(unzip(input_iterable)) == expected_output


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_with_omission.py <==
import pytest

from hstrat._auxiliary_lib import with_omission


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_with_omission_empty_iterable(wrap):
    iterable = wrap([])
    omit_index = 0
    assert list(with_omission(iterable, omit_index)) == []


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_with_omission_first_index(wrap):
    iterable = wrap([1, 2, 3])
    omit_index = 0
    assert list(with_omission(iterable, omit_index)) == [2, 3]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_with_omission_middle_index(wrap):
    iterable = wrap([1, 2, 3, 4, 5])
    omit_index = 2
    assert list(with_omission(iterable, omit_index)) == [1, 2, 4, 5]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_with_omission_last_index(wrap):
    iterable = wrap([1, 2, 3])
    omit_index = 2
    assert list(with_omission(iterable, omit_index)) == [1, 2]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_with_omission_index_out_of_range(wrap):
    iterable = wrap([1, 2, 3])
    omit_index = 3
    assert list(with_omission(iterable, omit_index)) == [1, 2, 3]


@pytest.mark.parametrize("wrap", [iter, lambda x: x])
def test_with_omission_letters(wrap):
    assert list(with_omission(wrap("abcde"), 2)) == ["a", "b", "d", "e"]


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_with_rng_state_context.py <==
import random

import pytest

from hstrat._auxiliary_lib import with_rng_state_context


def test_with_rng_state_context_calls_function():
    @with_rng_state_context(seed=123)
    def my_function():
        nonlocal called
        called = True

    called = False
    my_function()
    assert called


def test_with_rng_state_context_sets_seed():
    random.seed(1)
    assert random.getstate() != random.Random(123).getstate()

    @with_rng_state_context(seed=123)
    def my_function():
        assert random.getstate() == random.Random(123).getstate()

    my_function()


def test_with_rng_state_context_works_with_exceptions():
    random.seed(456)
    assert random.getstate() == random.Random(456).getstate()

    @with_rng_state_context(seed=123)
    def my_function():
        assert random.getstate() != random.Random(456).getstate()
        raise ValueError

    with pytest.raises(ValueError):
        my_function()

    assert random.getstate() == random.Random(456).getstate()


==> hstrat/tests/test_hstrat/test_auxiliary_lib/test_zip_strict.py <==
import unittest

from hstrat._auxiliary_lib import zip_strict


class TestZipStrict(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_none(self):
        assert [*zip_strict()] == [*zip()]

    def test_single(self):
        assert [*zip_strict("")] == [*zip("")]
        assert [*zip_strict("a")] == [*zip("a")]
        assert [*zip_strict("ab")] == [*zip("ab")]

    def test_double(self):
        assert [*zip_strict("", range(0))] == [*zip("", range(0))]
        assert [*zip_strict("a", range(1))] == [*zip("a", range(1))]
        assert [*zip_strict("ab", range(2))] == [*zip("ab", range(2))]

        with self.assertRaises(ValueError):
            for a, b in zip(zip_strict("", range(1)), zip("", range(1))):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(zip_strict("a", range(0)), zip("a", range(0))):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(zip_strict("ab", range(1)), zip("ab", range(1))):
                assert a == b

    def test_triple(self):
        assert [*zip_strict("", range(0), [])] == [*zip("", range(0), [])]
        assert [*zip_strict("a", range(1), [None])] == [
            *zip("a", range(1), [None])
        ]
        assert [*zip_strict("ab", range(2), [None, None])] == [
            *zip("ab", range(2), [None, None])
        ]

        with self.assertRaises(ValueError):
            for a, b in zip(
                zip_strict("", range(1), []), zip("", range(1), [])
            ):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(
                zip_strict("", range(1), [None]), zip("", range(1), [None])
            ):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(
                zip_strict("a", range(0), [None]), zip("a", range(0), [None])
            ):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(
                zip_strict("a", range(0), []), zip("a", range(0), [])
            ):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(
                zip_strict("", range(0), [None]), zip("", range(0), [None])
            ):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(
                zip_strict("", range(1), [None]), zip("", range(1), [None])
            ):
                assert a == b

        with self.assertRaises(ValueError):
            for a, b in zip(
                zip_strict("ab", range(1), [None, None, None]),
                zip("ab", range(1), [None, None, None]),
            ):
                assert a == b


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_frozen_instrumentation/test_HereditaryStratigraphicAssemblage.py <==
from iterpop import iterpop as ip
import pandas as pd

from hstrat import hstrat


def test_hsa_empty():
    hsa = hstrat.HereditaryStratigraphicAssemblage([])
    assert [*hsa.BuildSpecimens()] == []


def test_hsa_singleton():
    spec1 = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series(data=[0, 8], index=[0, 1], dtype="uint8"), 8
    )
    hsa = hstrat.HereditaryStratigraphicAssemblage([spec1])
    assert all(
        ip.popsingleton(hsa.BuildSpecimens()).GetData() == spec1.GetData()
    )
    assert (
        ip.popsingleton(hsa.BuildSpecimens()).GetData().dtype.name == "UInt8"
    )
    assert (
        ip.popsingleton(hsa.BuildSpecimens()).GetStratumDifferentiaBitWidth()
        == spec1.GetStratumDifferentiaBitWidth()
    )
    assert 1 == len(
        set(
            specimen.GetStratumMask().shape
            for specimen in hsa.BuildSpecimens()
        )
    )
    assert 1 == len(
        set(
            specimen.GetDifferentiaVals().shape
            for specimen in hsa.BuildSpecimens()
        )
    )


def test_hsa_pair1():
    spec1 = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series(data=[42, 42], index=[0, 2], dtype="uint64"), 64
    )
    spec2 = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series(data=[111111, 0, 94], index=[0, 2, 3], dtype="uint64"), 64
    )
    hsa = hstrat.HereditaryStratigraphicAssemblage([spec1, spec2])
    assert 1 == len(
        set(
            specimen.GetStratumMask().shape
            for specimen in hsa.BuildSpecimens()
        )
    )
    assert 1 == len(
        set(
            specimen.GetDifferentiaVals().shape
            for specimen in hsa.BuildSpecimens()
        )
    )

    res1, res2 = hsa.BuildSpecimens()

    assert res1.GetData().equals(
        pd.Series(data=[42, 42, pd.NA], index=[0, 2, 3], dtype="UInt64")
    )
    assert (
        res1.GetStratumDifferentiaBitWidth()
        == spec1.GetStratumDifferentiaBitWidth()
    )
    assert res2.GetData().equals(
        pd.Series(data=[111111, 0, 94], index=[0, 2, 3], dtype="UInt64")
    )
    assert (
        res2.GetStratumDifferentiaBitWidth()
        == spec2.GetStratumDifferentiaBitWidth()
    )


def test_hsa_pair2():
    spec1 = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series(data=[42, 41, 42], index=[0, 1, 2], dtype="uint64"), 64
    )
    spec2 = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series(data=[111111, 0, 94], index=[0, 2, 3], dtype="uint64"), 64
    )
    hsa = hstrat.HereditaryStratigraphicAssemblage([spec1, spec2])
    assert 1 == len(
        set(
            specimen.GetStratumMask().shape
            for specimen in hsa.BuildSpecimens()
        )
    )
    assert 1 == len(
        set(
            specimen.GetDifferentiaVals().shape
            for specimen in hsa.BuildSpecimens()
        )
    )

    res1, res2 = hsa.BuildSpecimens()

    assert res1.GetData().equals(
        pd.Series(data=[42, 41, 42, pd.NA], index=[0, 1, 2, 3], dtype="UInt64")
    )
    assert (
        res1.GetStratumDifferentiaBitWidth()
        == spec1.GetStratumDifferentiaBitWidth()
    )
    assert res2.GetData().equals(
        pd.Series(
            data=[111111, pd.NA, 0, 94], index=[0, 1, 2, 3], dtype="UInt64"
        )
    )
    assert (
        res2.GetStratumDifferentiaBitWidth()
        == spec2.GetStratumDifferentiaBitWidth()
    )


def test_hsa_pair3():
    spec1 = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series(data=[42, 41, 42], index=[0, 1, 2], dtype="uint64"), 64
    )
    spec2 = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series(
            data=[111111, 0, 94, 78], index=[0, 2, 3, 4], dtype="uint64"
        ),
        64,
    )
    hsa = hstrat.HereditaryStratigraphicAssemblage([spec1, spec2])
    assert 1 == len(
        set(
            specimen.GetStratumMask().shape
            for specimen in hsa.BuildSpecimens()
        )
    )
    assert 1 == len(
        set(
            specimen.GetDifferentiaVals().shape
            for specimen in hsa.BuildSpecimens()
        )
    )

    res1, res2 = hsa.BuildSpecimens()

    assert res1.GetData().equals(
        pd.Series(
            data=[42, 41, 42, pd.NA, pd.NA],
            index=[0, 1, 2, 3, 4],
            dtype="UInt64",
        )
    )
    assert (
        res1.GetStratumDifferentiaBitWidth()
        == spec1.GetStratumDifferentiaBitWidth()
    )
    assert res2.GetData().equals(
        pd.Series(
            data=[111111, pd.NA, 0, 94, 78],
            index=[0, 1, 2, 3, 4],
            dtype="UInt64",
        )
    )
    assert (
        res2.GetStratumDifferentiaBitWidth()
        == spec2.GetStratumDifferentiaBitWidth()
    )


==> hstrat/tests/test_hstrat/test_frozen_instrumentation/test_HereditaryStratigraphicAssemblageSpecimen.py <==
import copy
import itertools as it

import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import (
    is_strictly_increasing,
    random_choice_generator,
)


@pytest.mark.parametrize(
    "differentia_bit_width", [1, 2, 7, 8, 16, 32, 64, 129]
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize("synchronous_generations", [True, False])
@pytest.mark.parametrize("population_size", [1, 2, 9])
@pytest.mark.parametrize("num_generations", [0, 1, 257])
def test_init_and_getters(
    differentia_bit_width,
    retention_policy,
    synchronous_generations,
    population_size,
    num_generations,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(population_size)
    ]
    reproduction_queue = (
        it.cycle if synchronous_generations else random_choice_generator
    )(population)
    for selection in it.islice(
        reproduction_queue, 0, num_generations * population_size
    ):
        selection.DepositStratum()

    assemblage = hstrat.pop_to_assemblage(population)

    for specimen, column in zip(assemblage.BuildSpecimens(), population):
        assert (
            specimen.GetNumStrataDeposited() == column.GetNumStrataDeposited()
        )
        assert (
            specimen.GetStratumDifferentiaBitWidth()
            == column.GetStratumDifferentiaBitWidth()
        )
        assert specimen.GetNumStrataRetained() == column.GetNumStrataRetained()
        assert {*specimen.GetDifferentiaVals()} >= {
            *column.IterRetainedDifferentia()
        }
        assert [
            *specimen.GetDifferentiaVals()[~specimen.GetStratumMask()]
        ] >= [*column.IterRetainedDifferentia()]
        assert {*specimen.GetRankIndex()} >= {*column.IterRetainedRanks()}
        assert [*specimen.GetRankIndex()[~specimen.GetStratumMask()]] == [
            *column.IterRetainedRanks()
        ]
        assert is_strictly_increasing(specimen.GetRankIndex())

        assert [*specimen.GetData().dropna()] == [
            *column.IterRetainedDifferentia()
        ]
        assert {*specimen.GetData().index} >= {*column.IterRetainedRanks()}
        assert is_strictly_increasing(specimen.GetData().index)

        for index in range(column.GetNumStrataRetained()):
            assert specimen.GetRankAtColumnIndex(
                index
            ) == column.GetRankAtColumnIndex(index)

        assert [*specimen.IterRetainedRanks()] == [*column.IterRetainedRanks()]
        assert [*specimen.IterRetainedDifferentia()] == [
            *column.IterRetainedDifferentia()
        ]

        assert (
            specimen.GetNumDiscardedStrata() == column.GetNumDiscardedStrata()
        )
        assert specimen.HasDiscardedStrata() == column.HasDiscardedStrata()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
def test_IterRankDifferentiaZip(retention_policy):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    )
    c2 = c1.CloneNthDescendant(10)
    c3 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    ).CloneNthDescendant(4)

    for __ in range(100):
        c1.DepositStratum()
        c2.DepositStratum()
        c3.DepositStratum()
        for subpopulation in (
            [c1, c2],
            [c1, c2, c3],
        ):
            assemblage = hstrat.pop_to_assemblage(subpopulation)
            for specimen in assemblage.BuildSpecimens():
                assert [*specimen.IterRankDifferentiaZip()] == [
                    *zip(
                        specimen.IterRetainedRanks(),
                        specimen.IterRetainedDifferentia(),
                    )
                ]
                iter_ = specimen.IterRankDifferentiaZip(copyable=True)
                iter_copy = copy.copy(iter_)
                next(iter_copy)
                assert [*iter_copy] == [
                    *zip(
                        specimen.IterRetainedRanks(),
                        specimen.IterRetainedDifferentia(),
                    )
                ][1:]
                assert [*iter_] == [
                    *zip(
                        specimen.IterRetainedRanks(),
                        specimen.IterRetainedDifferentia(),
                    )
                ]


==> hstrat/tests/test_hstrat/test_frozen_instrumentation/test_HereditaryStratigraphicSpecimen.py <==
import copy

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "differentia_bit_width", [1, 2, 7, 8, 16, 32, 64, 129]
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
def test_init_and_getters(differentia_bit_width, retention_policy):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_retention_policy=retention_policy,
    )
    for i in range(100):

        specimen = hstrat.col_to_specimen(column)
        assert specimen.GetNumStrataDeposited() == i + 1
        assert (
            specimen.GetStratumDifferentiaBitWidth()
            == column.GetStratumDifferentiaBitWidth()
        )
        assert specimen.GetNumStrataRetained() == column.GetNumStrataRetained()
        assert [*specimen.GetDifferentiaVals()] == [
            *column.IterRetainedDifferentia()
        ]
        assert [*specimen.GetRankIndex()] == [*column.IterRetainedRanks()]

        assert [*specimen.GetData()] == [*column.IterRetainedDifferentia()]
        assert [*specimen.GetData().index] == [*column.IterRetainedRanks()]

        for index in range(column.GetNumStrataRetained()):
            assert specimen.GetRankAtColumnIndex(
                index
            ) == column.GetRankAtColumnIndex(index)

        assert [*specimen.IterRetainedRanks()] == [*column.IterRetainedRanks()]
        assert [*specimen.IterRetainedDifferentia()] == [
            *column.IterRetainedDifferentia()
        ]

        assert (
            specimen.GetNumDiscardedStrata() == column.GetNumDiscardedStrata()
        )
        assert specimen.HasDiscardedStrata() == column.HasDiscardedStrata()

        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
def test_IterRankDifferentiaZip(retention_policy):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    )

    for __ in range(100):
        c1.DepositStratum()
        s1 = hstrat.col_to_specimen(c1)
        assert [*s1.IterRankDifferentiaZip()] == [
            *zip(s1.IterRetainedRanks(), s1.IterRetainedDifferentia())
        ]
        iter_ = s1.IterRankDifferentiaZip(copyable=True)
        iter_copy = copy.copy(iter_)
        next(iter_copy)
        assert [*iter_copy] == [
            *zip(s1.IterRetainedRanks(), s1.IterRetainedDifferentia())
        ][1:]
        assert [*iter_] == [
            *zip(s1.IterRetainedRanks(), s1.IterRetainedDifferentia())
        ]


==> hstrat/tests/test_hstrat/test_genome_instrumentation/test_HereditaryStratigraphicColumn.py <==
from copy import copy, deepcopy
import itertools as it
import pickle
import random
import tempfile

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_Clone1(retention_policy, ordered_store):
    original1 = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    original1_copy1 = deepcopy(original1)
    original1_copy2 = original1.Clone()

    assert original1 == original1_copy1
    assert original1 == original1_copy2
    assert original1_copy1 == original1_copy2

    for first in original1, original1_copy1, original1_copy2:
        for second in original1, original1_copy1, original1_copy2:
            assert hstrat.does_have_any_common_ancestor(first, second)


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_Clone2(retention_policy, ordered_store):
    original2 = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    original2.DepositStratum()
    original2.DepositStratum()

    original2_copy1 = deepcopy(original2)
    original2_copy2 = original2.Clone()

    for which in original2, original2_copy1, original2_copy2:
        for __ in range(20):
            which.DepositStratum()

    for first in original2, original2_copy1, original2_copy2:
        for second in original2, original2_copy1, original2_copy2:
            assert hstrat.does_have_any_common_ancestor(first, second)


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_Clone3(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        initial_stratum_annotation=0,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    population = [column.Clone() for __ in range(3)]

    for _generation in range(100):
        _ = _generation

        for f, s in it.combinations(population, 2):
            assert not f.HasDiscardedStrata()
            assert not s.HasDiscardedStrata()
            assert hstrat.does_have_any_common_ancestor(f, s)
            assert (
                hstrat.get_last_common_stratum_between(
                    f,
                    s,
                )
                is not None
            )

        # advance generation
        population[0] = population[0].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_Clone4(retention_policy, ordered_store):
    # regression test for bug with tree store cloning
    column = hstrat.HereditaryStratigraphicColumn(
        initial_stratum_annotation=0,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    population = [column.Clone() for __ in range(3)]

    for _generation in range(100):
        _ = _generation

        for f, s in it.combinations(population, 2):
            assert not f.HasDiscardedStrata()
            assert hstrat.does_have_any_common_ancestor(f, s)
            assert hstrat.get_last_common_stratum_between(f, s) is not None

        # advance generation
        population[0] = population[0].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_pickle(retention_policy, ordered_store):
    original = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_pickle_with_deposits(retention_policy, ordered_store):
    original = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(100):
        original.DepositStratum()
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_pickle_with_population(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for idx in range(20)
    ]

    for gen in range(10**3):
        population[random.randrange(len(population))] = population[
            random.randrange(len(population))
        ].CloneDescendant()

    for original in population:
        with tempfile.TemporaryDirectory() as tmp_path:
            with open(f"{tmp_path}/data", "wb") as tmp_file:
                pickle.dump(original, tmp_file)

            with open(f"{tmp_path}/data", "rb") as tmp_file:
                reconstituted = pickle.load(tmp_file)
                assert reconstituted == original


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_eq(
    retention_policy,
    ordered_store,
):

    original1 = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    copy1 = deepcopy(original1)
    copy2 = original1.Clone()
    original2 = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    assert original1 == copy1
    assert original1 == copy2
    assert copy1 == copy2
    assert original1 != original2
    assert copy1 != original2
    assert copy2 != original2

    copy1.DepositStratum()
    assert original1 != copy1

    original1.DepositStratum()
    assert original1 != copy1


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_annotation(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        initial_stratum_annotation=0,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    population = [column.Clone() for __ in range(10)]

    for generation in range(100):
        for f, s in it.combinations(population, 2):
            lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
                f, s, prior="arbitrary"
            )
            assert (
                lb
                <= hstrat.get_last_common_stratum_between(f, s).GetAnnotation()
                < ub
            )
            assert (
                lb
                <= hstrat.get_last_common_stratum_between(s, f).GetAnnotation()
                < ub
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            individual.DepositStratum(
                annotation=generation + 1,
            )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_always_store_rank_in_stratum(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        always_store_rank_in_stratum=True,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        always_store_rank_in_stratum=False,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    assert not first._ShouldOmitStratumDepositionRank()
    assert first.GetStratumAtColumnIndex(0).GetDepositionRank() == 0
    if retention_policy.CalcRankAtColumnIndex is not None:
        assert second._ShouldOmitStratumDepositionRank()
        assert second.GetStratumAtColumnIndex(0).GetDepositionRank() is None
    else:
        assert not second._ShouldOmitStratumDepositionRank()
        assert second.GetStratumAtColumnIndex(0).GetDepositionRank() == 0

    for gen in range(100):
        assert hstrat.diff_retained_ranks(first, second) == (set(), set())
        first.DepositStratum()
        second.DepositStratum()


def test_GetNumStrataDeposited():
    column = hstrat.HereditaryStratigraphicColumn()
    for i in range(10):
        assert column.GetNumStrataDeposited() == i + 1
        column.DepositStratum()


def test_CloneDescendant():
    column = hstrat.HereditaryStratigraphicColumn()
    assert column.GetNumStrataDeposited() == 1
    descendant = column.CloneDescendant(stratum_annotation="annotation")
    assert descendant.GetNumStrataDeposited() == 2
    assert hstrat.does_have_any_common_ancestor(descendant, column)
    assert column.GetNumStrataDeposited() == 1
    assert (
        descendant.GetStratumAtColumnIndex(
            descendant.GetNumStrataRetained() - 1
        ).GetAnnotation()
        == "annotation"
    )


def test_maximal_retention_policy():
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    second = first.Clone()
    third = first.Clone()

    for gen in range(100):
        assert first.GetNumStrataRetained() == gen + 1
        assert second.GetNumStrataRetained() == gen + 1
        assert third.GetNumStrataRetained() == 1

        assert (
            hstrat.calc_rank_of_mrca_uncertainty_between(
                first, second, prior="arbitrary"
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_between(
                first, third, prior="arbitrary"
            )
            == 0
        )

        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                first, second, prior="arbitrary"
            )
            == 0
        )
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                second, first, prior="arbitrary"
            )
            == 0
        )
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                first, third, prior="arbitrary"
            )
            == 0
        )
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                third, first, prior="arbitrary"
            )
            == 0
        )

        first.DepositStratum()
        second.DepositStratum()
        # no layers deposited onto third


def test_minimal_retention_policy():
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
    )
    second = first.Clone()
    third = first.Clone()

    for gen in range(100):
        assert first.GetNumStrataRetained() == min(2, gen + 1)
        assert second.GetNumStrataRetained() == min(2, gen + 1)
        assert third.GetNumStrataRetained() == 1

        assert hstrat.calc_rank_of_mrca_uncertainty_between(
            first, second, prior="arbitrary"
        ) == max(0, gen - 1)
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_between(
                first, third, prior="arbitrary"
            )
            == 0
        )

        assert hstrat.calc_ranks_since_mrca_uncertainty_with(
            first,
            second,
            prior="arbitrary",
        ) == max(0, gen - 1)
        assert hstrat.calc_ranks_since_mrca_uncertainty_with(
            second,
            first,
            prior="arbitrary",
        ) == max(0, gen - 1)
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                first, third, prior="arbitrary"
            )
            == 0
        )
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                third, first, prior="arbitrary"
            )
            == 0
        )

        first.DepositStratum()
        second.DepositStratum()
        # no layers deposited onto third


def test_CalcProbabilityDifferentiaCollision():
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
        ).CalcProbabilityDifferentiaCollision()
        == 0.5
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=2,
        ).CalcProbabilityDifferentiaCollision()
        == 0.25
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=3,
        ).CalcProbabilityDifferentiaCollision()
        == 0.125
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=8,
        ).CalcProbabilityDifferentiaCollision()
        == 1.0 / 256.0
    )


def test_CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions():
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1.0 - 0.49
        )
        == 1
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1.0 - 0.95
        )
        == 5
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=2,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1.0 - 0.95
        )
        == 3
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=5,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1.0 - 0.95
        )
        == 1
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1.0 - 0.49
        )
        == 1
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1.0 - 0.95
        )
        == 1
    )
    assert (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1.0 - 0.99
        )
        == 1
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_IterRetainedStrata(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(20):
        column.DepositStratum()
        assert [*column.IterRetainedStrata()] == [
            column.GetStratumAtColumnIndex(index)
            for index in range(column.GetNumStrataRetained())
        ]


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_IterRetainedDifferentia(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(20):
        column.DepositStratum()
        assert [*column.IterRetainedDifferentia()] == [
            column.GetStratumAtColumnIndex(index).GetDifferentia()
            for index in range(column.GetNumStrataRetained())
        ]


def test_GetColumnIndexOfRank():
    assert (
        hstrat.HereditaryStratigraphicColumn().GetColumnIndexOfRank(1) is None
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_GetStratumAtRank(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(20):
        for rank, stratum in zip(
            column.IterRetainedRanks(),
            column.IterRetainedStrata(),
        ):
            assert column.GetStratumAtRank(rank) == stratum
        column.DepositStratum()

    assert hstrat.HereditaryStratigraphicColumn().GetStratumAtRank(1) is None


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_DepositStrata_zero(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(20):
        clone = column.Clone()
        column.DepositStrata(0)
        assert clone == column
        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_DepositStrata_one(retention_policy, ordered_store):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    c2 = c1.Clone()

    for __ in range(20):
        c1.DepositStrata(1)
        c2.DepositStratum()
        assert all(
            a == b
            for a, b in it.zip_longest(
                c1.IterRetainedRanks(),
                c2.IterRetainedRanks(),
            )
        )
        assert c1.GetNumStrataRetained() == c2.GetNumStrataRetained()
        assert c1.GetNumStrataDeposited() == c2.GetNumStrataDeposited()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_DepositStrata_several(retention_policy, ordered_store):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    c2 = c1.Clone()

    for __ in range(20):
        step = random.randrange(10)
        c1.DepositStrata(step)
        for __ in range(step):
            c2.DepositStratum()
        assert all(
            a == b
            for a, b in it.zip_longest(
                c1.IterRetainedRanks(),
                c2.IterRetainedRanks(),
            )
        )
        assert c1.GetNumStrataRetained() == c2.GetNumStrataRetained()
        assert c1.GetNumStrataDeposited() == c2.GetNumStrataDeposited()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_IterRankDifferentiaZip(retention_policy, ordered_store):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for __ in range(100):
        c1.DepositStratum()
        assert [*c1.IterRankDifferentiaZip()] == [
            *zip(c1.IterRetainedRanks(), c1.IterRetainedDifferentia())
        ]
        iter_ = c1.IterRankDifferentiaZip(copyable=True)
        iter_copy = copy(iter_)
        next(iter_copy)
        assert [*iter_copy] == [
            *zip(c1.IterRetainedRanks(), c1.IterRetainedDifferentia())
        ][1:]
        assert [*iter_] == [
            *zip(c1.IterRetainedRanks(), c1.IterRetainedDifferentia())
        ]


def test_CloneNthDescendant_zero():
    column = hstrat.HereditaryStratigraphicColumn()
    assert column.GetNumStrataDeposited() == 1
    descendant = column.CloneNthDescendant(0)
    assert column is not descendant
    assert descendant.GetNumStrataDeposited() == 1
    assert hstrat.does_have_any_common_ancestor(descendant, column)
    assert column.GetNumStrataDeposited() == 1


def test_CloneNthDescendant_one():
    column = hstrat.HereditaryStratigraphicColumn()
    assert column.GetNumStrataDeposited() == 1
    descendant = column.CloneNthDescendant(num_stratum_depositions=1)
    assert column is not descendant
    assert descendant.GetNumStrataDeposited() == 2
    assert hstrat.does_have_any_common_ancestor(descendant, column)
    assert column.GetNumStrataDeposited() == 1


def test_CloneNthDescendant_two():
    column = hstrat.HereditaryStratigraphicColumn()
    assert column.GetNumStrataDeposited() == 1
    descendant = column.CloneNthDescendant(num_stratum_depositions=2)
    assert column is not descendant
    assert descendant.GetNumStrataDeposited() == 3
    assert hstrat.does_have_any_common_ancestor(descendant, column)
    assert column.GetNumStrataDeposited() == 1


==> hstrat/tests/test_hstrat/test_genome_instrumentation/test_HereditaryStratigraphicColumnBundle.py <==
from copy import deepcopy
import pickle
import tempfile
import unittest

from hstrat import hstrat


class TestHereditaryStratigraphicColumnBundle(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_equality(self):
        def make_populated_bundle():
            return hstrat.HereditaryStratigraphicColumnBundle(
                {
                    "test": hstrat.HereditaryStratigraphicColumn(),
                    "control": hstrat.HereditaryStratigraphicColumn(
                        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                    ),
                }
            )

        assert make_populated_bundle() != make_populated_bundle()
        column1 = make_populated_bundle()
        column2 = column1
        assert column1 == column2
        assert column1 == deepcopy(column2)

        column3 = make_populated_bundle()
        assert column3 != column2

    def test_clone(self):
        def make_populated_bundle():
            return hstrat.HereditaryStratigraphicColumnBundle(
                {
                    "test": hstrat.HereditaryStratigraphicColumn(),
                    "control": hstrat.HereditaryStratigraphicColumn(
                        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                    ),
                }
            )

        column1 = make_populated_bundle()
        column2 = column1.Clone()
        column3 = column1.Clone()

        assert column1 == column2
        assert column2 == column3
        assert column1 == column3

        column1.DepositStratum()

        assert column1 != column2
        assert column2 == column3
        assert column1 != column3

    def test_pickle(self):
        def make_populated_bundle():
            return hstrat.HereditaryStratigraphicColumnBundle(
                {
                    "test": hstrat.HereditaryStratigraphicColumn(),
                    "control": hstrat.HereditaryStratigraphicColumn(
                        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                    ),
                }
            )

        column1 = make_populated_bundle()
        column2 = column1.Clone()
        column3 = column1.CloneDescendant()

        column3.DepositStratum()

        for __ in range(100):
            column1.DepositStratum()

        for original in column1, column2, column3:
            with tempfile.TemporaryDirectory() as tmp_path:
                with open(f"{tmp_path}/data", "wb") as tmp_file:
                    pickle.dump(original, tmp_file)

                with open(f"{tmp_path}/data", "rb") as tmp_file:
                    reconstituted = pickle.load(tmp_file)
                    assert reconstituted == original

    def test_forwarding_fallback(self):
        bundle1 = hstrat.HereditaryStratigraphicColumnBundle(
            {
                "test": hstrat.HereditaryStratigraphicColumn(
                    stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
                    stratum_differentia_bit_width=1,
                ),
                "control": hstrat.HereditaryStratigraphicColumn(
                    stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                ),
            }
        )

        for __ in range(100):
            bundle1.DepositStratum()
        bundle2 = bundle1.Clone()
        for __ in range(100):
            bundle1.DepositStratum()
        for __ in range(100):
            bundle2.DepositStratum()

        assert (
            hstrat.does_have_any_common_ancestor(
                bundle1["test"], bundle2["test"]
            )
            is None
        )
        assert (
            hstrat.does_have_any_common_ancestor(
                bundle1["control"], bundle2["control"]
            )
            is True
        )

        assert (
            hstrat.does_have_any_common_ancestor(
                bundle1["test"], bundle2["test"], confidence_level=0.49
            )
            is True
        )
        assert (
            hstrat.does_have_any_common_ancestor(
                bundle1["control"], bundle2["control"], confidence_level=0.49
            )
            is True
        )

        res = bundle1.GetNumStrataRetained()
        assert (
            0 < res["test"] < res["control"] <= bundle1.GetNumStrataDeposited()
        )

        assert bundle1._stratum_differentia_bit_width == {
            "test": 1,
            "control": 64,
        }


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_genome_instrumentation/test_HereditaryStratum.py <==
from copy import deepcopy
import pickle
import tempfile
import unittest

from hstrat import hstrat


class TestHereditaryStratum(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_deposition_rank(self):
        assert (
            hstrat.HereditaryStratum(
                deposition_rank=42,
            ).GetDepositionRank()
            == 42
        )

    def test_differentia_generation(self):
        original1 = hstrat.HereditaryStratum(
            deposition_rank=42,
        )
        copy1 = deepcopy(original1)
        original2 = hstrat.HereditaryStratum(
            deposition_rank=42,
        )

        assert original1 == copy1
        assert original1 != original2
        assert copy1 != original2

        assert original1.GetDifferentia() == copy1.GetDifferentia()
        assert original1.GetDifferentia() != original2.GetDifferentia()
        assert copy1.GetDifferentia() != original2.GetDifferentia()

    def test_equality1(self):
        assert hstrat.HereditaryStratum() != hstrat.HereditaryStratum()
        stratum1 = hstrat.HereditaryStratum()
        stratum2 = stratum1
        assert stratum1 == stratum2
        assert stratum1 == deepcopy(stratum2)

    def test_equality2(self):
        def stratum_factory():
            return hstrat.HereditaryStratum(deposition_rank=42)

        assert stratum_factory() != stratum_factory()
        stratum1 = stratum_factory()
        stratum2 = stratum1
        assert stratum1 == stratum2
        assert stratum1 == deepcopy(stratum2)

    def test_pickle(self):
        original = hstrat.HereditaryStratum()
        with tempfile.TemporaryDirectory() as tmp_path:
            with open(f"{tmp_path}/data", "wb") as tmp_file:
                pickle.dump(original, tmp_file)

            with open(f"{tmp_path}/data", "rb") as tmp_file:
                reconstituted = pickle.load(tmp_file)
                assert reconstituted == original
                assert reconstituted != hstrat.HereditaryStratum()


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_genome_instrumentation/test_stratum_ordered_stores/test_HereditaryStratumOrderedStoreDict.py <==
import unittest

from hstrat import hstrat
from hstrat._auxiliary_lib import is_strictly_increasing


class TestHereditaryStratumOrderedStoreDict(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_deposition(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        assert store1.GetNumStrataRetained() == 0

        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)
        assert store1.GetNumStrataRetained() == 1
        assert store1.GetStratumAtColumnIndex(0) == stratum1

        store2 = store1.Clone()

        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)
        assert store1.GetNumStrataRetained() == 2
        assert store1.GetStratumAtColumnIndex(1) == stratum2
        assert store1.GetStratumAtColumnIndex(0) != stratum2

        assert store2.GetNumStrataRetained() == 1
        assert store2.GetStratumAtColumnIndex(0) == stratum1

    def test_deletion1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)

        store2 = store1.Clone()
        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)

        del store1
        assert store2.GetNumStrataRetained() == 1
        assert store2.GetStratumAtColumnIndex(0) == stratum1

    def test_deletion2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)

        store2 = store1.Clone()
        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)

        del store2
        assert store1.GetNumStrataRetained() == 2
        assert store1.GetStratumAtColumnIndex(0) == stratum1
        assert store1.GetStratumAtColumnIndex(1) == stratum2

    def test_equality(self):
        assert (
            hstrat.HereditaryStratumOrderedStoreDict()
            == hstrat.HereditaryStratumOrderedStoreDict()
        )

        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        store1.DepositStratum(0, hstrat.HereditaryStratum(deposition_rank=0))
        store2 = store1.Clone()
        assert store1 == store2

        store2.DepositStratum(1, hstrat.HereditaryStratum(deposition_rank=1))
        assert store1 != store2

    def test_GetRankAtColumnIndex(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        store1.DepositStratum(0, hstrat.HereditaryStratum(deposition_rank=0))
        store1.DepositStratum(1, hstrat.HereditaryStratum(deposition_rank=1))
        store1.DepositStratum(2, hstrat.HereditaryStratum(deposition_rank=2))
        assert store1.GetRankAtColumnIndex(0) == 0
        assert store1.GetRankAtColumnIndex(1) == 1
        assert store1.GetRankAtColumnIndex(2) == 2

        store1.DelRanks([1])
        assert store1.GetRankAtColumnIndex(0) == 0
        assert store1.GetRankAtColumnIndex(1) == 2

    def test_GetStratumAtColumnIndex(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in range(3)
        ]
        for rank, stratum in enumerate(strata):
            store1.DepositStratum(rank, stratum)

        for rank, stratum in enumerate(strata):
            assert store1.GetStratumAtColumnIndex(rank) == strata[rank]

        store1.DelRanks([1])
        assert store1.GetStratumAtColumnIndex(0) == strata[0]
        assert store1.GetStratumAtColumnIndex(1) == strata[2]

    def test_GetNumStrataRetained(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        for rank in range(5):
            assert store1.GetNumStrataRetained() == rank
            store1.DepositStratum(rank, hstrat.HereditaryStratum())
        assert store1.GetNumStrataRetained() == 5

        store1.DelRanks([1, 2], get_column_index_of_rank=lambda x: x)
        assert store1.GetNumStrataRetained() == 3

        store1.DepositStratum(5, hstrat.HereditaryStratum())
        assert store1.GetNumStrataRetained() == 4

        store1.DelRanks(
            [5],
            get_column_index_of_rank=lambda x: {
                3: 0,
                5: 1,
            }[x],
        )
        assert store1.GetNumStrataRetained() == 3

    def test_GetColumnIndexOfRank(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 63]
        for rank in ranks:
            store1.DepositStratum(
                rank=rank,
                stratum=hstrat.HereditaryStratum(deposition_rank=rank),
            )

        assert store1.GetColumnIndexOfRank(-1) is None
        assert store1.GetColumnIndexOfRank(0) == 0
        assert store1.GetColumnIndexOfRank(1) is None
        assert store1.GetColumnIndexOfRank(8) == 1
        assert store1.GetColumnIndexOfRank(42) == 2
        assert store1.GetColumnIndexOfRank(63) == 3
        assert store1.GetColumnIndexOfRank(64) is None

    def test_IterRetainedRanks(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 63]
        for rank in ranks:
            store1.DepositStratum(
                rank=rank,
                stratum=hstrat.HereditaryStratum(deposition_rank=rank),
            )

        assert set(store1.IterRetainedRanks()) == set(ranks)
        assert [*store1.IterRetainedRanks()] == ranks
        assert is_strictly_increasing(ranks)

    def test_IterRankDifferentiaZip1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        assert [
            *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
        ] == [*store1.IterRankDifferentiaZip()]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            0:
        ] == [*store1.IterRankDifferentiaZip(start_column_index=0)]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            2:
        ] == [*store1.IterRankDifferentiaZip(start_column_index=2)]

    def test_IterRankDifferentiaZip2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        def col_index_to_rank(column_idx):
            return ranks[column_idx]

        assert [
            *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
            )
        ]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            0:
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
                start_column_index=0,
            )
        ]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            2:
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
                start_column_index=2,
            )
        ]

    def test_DelRanks_getrank_impl1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [8, 42],
            [],
            [55],
            [],
            [0, 63],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 63],
            [],
            [8],
            [],
            [55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl3(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63, 80]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 80],
            [],
            [63],
            [],
            [8, 55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl4(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [55, 63],
            [],
            [0, 8],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl5(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [42, 63],
            [],
            [0, 8, 55],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_calcrank_impl1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [8, 42],
            [],
            [55],
            [],
            [0, 63],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 63],
            [],
            [8],
            [],
            [55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl3(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63, 80]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 80],
            [],
            [63],
            [],
            [8, 55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl4(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [55, 63],
            [],
            [0, 8],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl5(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [42, 63],
            [],
            [0, 8, 55],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_genome_instrumentation/test_stratum_ordered_stores/test_HereditaryStratumOrderedStoreList.py <==
import unittest

from hstrat import hstrat
from hstrat._auxiliary_lib import is_strictly_increasing


class TestHereditaryStratumOrderedStoreList(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_deposition(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        assert store1.GetNumStrataRetained() == 0

        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)
        assert store1.GetNumStrataRetained() == 1
        assert store1.GetStratumAtColumnIndex(0) == stratum1

        store2 = store1.Clone()

        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)
        assert store1.GetNumStrataRetained() == 2
        assert store1.GetStratumAtColumnIndex(1) == stratum2
        assert store1.GetStratumAtColumnIndex(0) != stratum2

        assert store2.GetNumStrataRetained() == 1
        assert store2.GetStratumAtColumnIndex(0) == stratum1

    def test_deletion1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)

        store2 = store1.Clone()
        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)

        del store1
        assert store2.GetNumStrataRetained() == 1
        assert store2.GetStratumAtColumnIndex(0) == stratum1

    def test_deletion2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)

        store2 = store1.Clone()
        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)

        del store2
        assert store1.GetNumStrataRetained() == 2
        assert store1.GetStratumAtColumnIndex(0) == stratum1
        assert store1.GetStratumAtColumnIndex(1) == stratum2

    def test_equality(self):
        assert (
            hstrat.HereditaryStratumOrderedStoreList()
            == hstrat.HereditaryStratumOrderedStoreList()
        )

        store1 = hstrat.HereditaryStratumOrderedStoreList()
        store1.DepositStratum(0, hstrat.HereditaryStratum(deposition_rank=0))
        store2 = store1.Clone()
        assert store1 == store2

        store2.DepositStratum(1, hstrat.HereditaryStratum(deposition_rank=1))
        assert store1 != store2

    def test_GetRankAtColumnIndex(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        store1.DepositStratum(0, hstrat.HereditaryStratum(deposition_rank=0))
        store1.DepositStratum(1, hstrat.HereditaryStratum(deposition_rank=1))
        store1.DepositStratum(2, hstrat.HereditaryStratum(deposition_rank=2))
        assert store1.GetRankAtColumnIndex(0) == 0
        assert store1.GetRankAtColumnIndex(1) == 1
        assert store1.GetRankAtColumnIndex(2) == 2

        store1.DelRanks([1])
        assert store1.GetRankAtColumnIndex(0) == 0
        assert store1.GetRankAtColumnIndex(1) == 2

    def test_GetStratumAtColumnIndex(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in range(3)
        ]
        for rank, stratum in enumerate(strata):
            store1.DepositStratum(rank, stratum)

        for rank, stratum in enumerate(strata):
            assert store1.GetStratumAtColumnIndex(rank) == strata[rank]

        store1.DelRanks([1])
        assert store1.GetStratumAtColumnIndex(0) == strata[0]
        assert store1.GetStratumAtColumnIndex(1) == strata[2]

    def test_GetNumStrataRetained(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        for rank in range(5):
            assert store1.GetNumStrataRetained() == rank
            store1.DepositStratum(rank, hstrat.HereditaryStratum())
        assert store1.GetNumStrataRetained() == 5

        store1.DelRanks([1, 2], get_column_index_of_rank=lambda x: x)
        assert store1.GetNumStrataRetained() == 3

        store1.DepositStratum(5, hstrat.HereditaryStratum())
        assert store1.GetNumStrataRetained() == 4

        store1.DelRanks(
            [5],
            get_column_index_of_rank=lambda x: {
                3: 0,
                5: 1,
            }[x],
        )
        assert store1.GetNumStrataRetained() == 3

    def test_GetColumnIndexOfRank(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 63]
        for rank in ranks:
            store1.DepositStratum(
                rank=rank,
                stratum=hstrat.HereditaryStratum(deposition_rank=rank),
            )

        assert store1.GetColumnIndexOfRank(-1) is None
        assert store1.GetColumnIndexOfRank(0) == 0
        assert store1.GetColumnIndexOfRank(1) is None
        assert store1.GetColumnIndexOfRank(8) == 1
        assert store1.GetColumnIndexOfRank(42) == 2
        assert store1.GetColumnIndexOfRank(63) == 3
        assert store1.GetColumnIndexOfRank(64) is None

    def test_IterRetainedRanks(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 63]
        for rank in ranks:
            store1.DepositStratum(
                rank=rank,
                stratum=hstrat.HereditaryStratum(deposition_rank=rank),
            )

        assert set(store1.IterRetainedRanks()) == set(ranks)
        assert [*store1.IterRetainedRanks()] == ranks
        assert is_strictly_increasing(ranks)

    def test_IterRankDifferentiaZip1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        assert [
            *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
        ] == [*store1.IterRankDifferentiaZip()]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            0:
        ] == [*store1.IterRankDifferentiaZip(start_column_index=0)]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            2:
        ] == [*store1.IterRankDifferentiaZip(start_column_index=2)]

    def test_IterRankDifferentiaZip2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        def col_index_to_rank(column_idx):
            return ranks[column_idx]

        assert [
            *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
            )
        ]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            0:
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
                start_column_index=0,
            )
        ]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            2:
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
                start_column_index=2,
            )
        ]

    def test_DelRanks_getrank_impl1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [8, 42],
            [],
            [55],
            [],
            [0, 63],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 63],
            [],
            [8],
            [],
            [55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl3(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63, 80]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 80],
            [],
            [63],
            [],
            [8, 55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl4(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [55, 63],
            [],
            [0, 8],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl5(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [42, 63],
            [],
            [0, 8, 55],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_calcrank_impl1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [8, 42],
            [],
            [55],
            [],
            [0, 63],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=ranks.index,
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 63],
            [],
            [8],
            [],
            [55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=ranks.index,
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl3(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63, 80]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 80],
            [],
            [63],
            [],
            [8, 55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=ranks.index,
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl4(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [55, 63],
            [],
            [0, 8],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=ranks.index,
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl5(self):
        store1 = hstrat.HereditaryStratumOrderedStoreList()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [42, 63],
            [],
            [0, 8, 55],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=ranks.index,
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_genome_instrumentation/test_stratum_ordered_stores/test_HereditaryStratumOrderedStoreTree.py <==
import unittest

from hstrat import hstrat
from hstrat._auxiliary_lib import is_strictly_increasing


class TestHereditaryStratumOrderedStoreTree(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test_deposition(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        assert store1.GetNumStrataRetained() == 0

        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)
        assert store1.GetNumStrataRetained() == 1
        assert store1.GetStratumAtColumnIndex(0) == stratum1

        store2 = store1.Clone()

        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)
        assert store1.GetNumStrataRetained() == 2
        assert store1.GetStratumAtColumnIndex(1) == stratum2
        assert store1.GetStratumAtColumnIndex(0) != stratum2

        assert store2.GetNumStrataRetained() == 1
        assert store2.GetStratumAtColumnIndex(0) == stratum1

    def test_deletion1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)

        store2 = store1.Clone()
        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)

        del store1
        assert store2.GetNumStrataRetained() == 1
        assert store2.GetStratumAtColumnIndex(0) == stratum1

    def test_deletion2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        stratum1 = hstrat.HereditaryStratum(deposition_rank=0)
        store1.DepositStratum(0, stratum1)

        store2 = store1.Clone()
        stratum2 = hstrat.HereditaryStratum(deposition_rank=1)
        store1.DepositStratum(1, stratum2)

        del store2
        assert store1.GetNumStrataRetained() == 2
        assert store1.GetStratumAtColumnIndex(0) == stratum1
        assert store1.GetStratumAtColumnIndex(1) == stratum2

    def test_equality(self):
        assert (
            hstrat.HereditaryStratumOrderedStoreTree()
            == hstrat.HereditaryStratumOrderedStoreTree()
        )

        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        store1.DepositStratum(0, hstrat.HereditaryStratum(deposition_rank=0))
        store2 = store1.Clone()
        assert store1 == store2

        store2.DepositStratum(1, hstrat.HereditaryStratum(deposition_rank=1))
        assert store1 != store2

    def test_AscendingIter(self):
        strata = [hstrat.HereditaryStratum() for __ in range(10)]
        store = hstrat.HereditaryStratumOrderedStoreTree()
        for rank, stratum in enumerate(strata):
            store.DepositStratum(rank=rank, stratum=stratum)

        assert list(reversed(strata)) == [
            node.stratum for node in store._GetAscendingIter()
        ]

    def test_GetRankAtColumnIndex(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        store1.DepositStratum(0, hstrat.HereditaryStratum(deposition_rank=0))
        store1.DepositStratum(1, hstrat.HereditaryStratum(deposition_rank=1))
        store1.DepositStratum(2, hstrat.HereditaryStratum(deposition_rank=2))
        assert store1.GetRankAtColumnIndex(0) == 0
        assert store1.GetRankAtColumnIndex(1) == 1
        assert store1.GetRankAtColumnIndex(2) == 2

        store1.DelRanks([1])
        assert store1.GetRankAtColumnIndex(0) == 0
        assert store1.GetRankAtColumnIndex(1) == 2

    def test_GetStratumAtColumnIndex(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in range(3)
        ]
        for rank, stratum in enumerate(strata):
            store1.DepositStratum(rank, stratum)

        for rank, stratum in enumerate(strata):
            assert store1.GetStratumAtColumnIndex(rank) == strata[rank]

        store1.DelRanks([1])
        assert store1.GetStratumAtColumnIndex(0) == strata[0]
        assert store1.GetStratumAtColumnIndex(1) == strata[2]

    def test_GetNumStrataRetained(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        for rank in range(5):
            assert store1.GetNumStrataRetained() == rank
            store1.DepositStratum(rank, hstrat.HereditaryStratum())
        assert store1.GetNumStrataRetained() == 5

        store1.DelRanks([1, 2], get_column_index_of_rank=lambda x: x)
        assert store1.GetNumStrataRetained() == 3

        store1.DepositStratum(5, hstrat.HereditaryStratum())
        assert store1.GetNumStrataRetained() == 4

        store1.DelRanks(
            [5],
            get_column_index_of_rank=lambda x: {
                3: 0,
                5: 1,
            }[x],
        )
        assert store1.GetNumStrataRetained() == 3

    def test_GetColumnIndexOfRank(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 63]
        for rank in ranks:
            store1.DepositStratum(
                rank=rank,
                stratum=hstrat.HereditaryStratum(deposition_rank=rank),
            )

        assert store1.GetColumnIndexOfRank(-1) is None
        assert store1.GetColumnIndexOfRank(0) == 0
        assert store1.GetColumnIndexOfRank(1) is None
        assert store1.GetColumnIndexOfRank(8) == 1
        assert store1.GetColumnIndexOfRank(42) == 2
        assert store1.GetColumnIndexOfRank(63) == 3
        assert store1.GetColumnIndexOfRank(64) is None

    def test_IterRetainedRanks(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 63]
        for rank in ranks:
            store1.DepositStratum(
                rank=rank,
                stratum=hstrat.HereditaryStratum(deposition_rank=rank),
            )

        assert set(store1.IterRetainedRanks()) == set(ranks)
        assert [*store1.IterRetainedRanks()] == ranks
        assert is_strictly_increasing(ranks)

    def test_IterRankDifferentiaZip1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        assert [
            *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
        ] == [*store1.IterRankDifferentiaZip()]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            0:
        ] == [*store1.IterRankDifferentiaZip(start_column_index=0)]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            2:
        ] == [*store1.IterRankDifferentiaZip(start_column_index=2)]

    def test_IterRankDifferentiaZip2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        def col_index_to_rank(column_idx):
            return ranks[column_idx]

        assert [
            *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank
            )
        ]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            0:
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
                start_column_index=0,
            )
        ]
        assert [*zip(ranks, [stratum.GetDifferentia() for stratum in strata])][
            2:
        ] == [
            *store1.IterRankDifferentiaZip(
                get_rank_at_column_index=col_index_to_rank,
                start_column_index=2,
            )
        ]

    def test_DelRanks_getrank_impl1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [8, 42],
            [],
            [55],
            [],
            [0, 63],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 63],
            [],
            [8],
            [],
            [55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl3(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63, 80]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 80],
            [],
            [63],
            [],
            [8, 55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl4(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [55, 63],
            [],
            [0, 8],
            [],
            [42],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_getrank_impl5(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [42, 63],
            [],
            [0, 8, 55],
            [],
        ):
            store1.DelRanks(deletion)
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store1.IterRankDifferentiaZip()]

    def test_DelRanks_calcrank_impl1(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [8, 42],
            [],
            [55],
            [],
            [0, 63],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl2(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 63],
            [],
            [8],
            [],
            [55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl3(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63, 80]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [0, 80],
            [],
            [63],
            [],
            [8, 55],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl4(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [55, 63],
            [],
            [0, 8],
            [],
            [42],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_calcrank_impl5(self):
        store1 = hstrat.HereditaryStratumOrderedStoreTree()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        for deletion in (
            [],
            [42, 63],
            [],
            [0, 8, 55],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                del strata[ranks.index(rank)]
                ranks.remove(rank)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store1.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks[idx],
                )
            ]

    def test_DelRanks_getrank_sideffects(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [
            hstrat.HereditaryStratum(deposition_rank=rank) for rank in ranks
        ]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        store2 = store1.Clone()

        for deletion in (
            [],
            [8, 42],
            [],
            [55],
            [],
            [63],
            [],
        ):
            store1.DelRanks(deletion)
            assert [
                *zip(ranks, [stratum.GetDifferentia() for stratum in strata])
            ] == [*store2.IterRankDifferentiaZip()]

    def test_DelRanks_calcrank_sideffects(self):
        store1 = hstrat.HereditaryStratumOrderedStoreDict()
        ranks = [0, 8, 42, 55, 63]
        strata = [hstrat.HereditaryStratum() for rank in ranks]
        for rank, stratum in zip(ranks, strata):
            store1.DepositStratum(rank=rank, stratum=stratum)

        store2 = store1.Clone()
        ranks2 = ranks.copy()

        for deletion in (
            [],
            [42, 63],
            [],
            [0, 8, 55],
            [],
        ):
            store1.DelRanks(
                get_column_index_of_rank=lambda rank: ranks.index(rank),
                ranks=deletion,
            )
            for rank in deletion:
                ranks.remove(rank)
            assert [
                *zip(ranks2, [stratum.GetDifferentia() for stratum in strata])
            ] == [
                *store2.IterRankDifferentiaZip(
                    get_rank_at_column_index=lambda idx: ranks2[idx],
                )
            ]


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_hstrat/test_version.py <==
from hstrat import hstrat


def test_version():
    assert hstrat.__version__ == hstrat.get_hstrat_version()


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_definitive_max_rank_of_first_retained_disparity_between.py <==
import itertools as it

import pytest

from hstrat import hstrat


def test_CalcDefinitiveMaxRankOfFirstRetainedDisparityWith_specimen():
    column = hstrat.HereditaryStratigraphicColumn()
    column2 = hstrat.HereditaryStratigraphicColumn()
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        column, column2
    )

    assert hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        column, column
    )

    assert hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        column, child1
    )

    assert hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
        child1, child2
    )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_CalcDefinitiveMaxRankOfFirstRetainedDisparityWith1(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited()
            )
        else:
            assert hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c1,
                c2,
            ) in (
                column.GetNumStrataDeposited(),
                None,
            )
            assert hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c2,
                c1,
            ) in (
                column.GetNumStrataDeposited(),
                None,
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c, c
            )
            is None
        )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited()
            )
        else:
            res = hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c1,
                c2,
            )
            assert res >= column.GetNumStrataDeposited()
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == res
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c, c
            )
            is None
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def _do_test_CalcDefinitiveMaxRankOfFirstRetainedDisparityWith2(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )

    while True:
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()
        res = hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        if res is not None and res == column.GetNumStrataDeposited():
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    offspring2,
                    offspring1,
                )
                == res
            )
            break


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcDefinitiveMaxRankOfFirstRetainedDisparityWith3(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    assert (
        offspring1.GetNumStrataDeposited()
        == offspring2.GetNumStrataDeposited()
    )
    assert (
        hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        == offspring1.GetNumStrataDeposited() - 1
    )
    assert (
        hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )
        == offspring1.GetNumStrataDeposited() - 1
    )

    for c in [offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c,
                column,
            )
            == column.GetNumStrataDeposited()
        )
        assert (
            hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                column,
                c,
            )
            == column.GetNumStrataDeposited()
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcDefinitiveMaxRankOfFirstRetainedDisparityWith4(ordered_store):
    def do_once():
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
        )

        res = hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
            c1,
            c2,
        )
        assert (
            hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c2,
                c1,
            )
            == res
        )
        assert res in (0, None)

        if res == 0:
            c1.DepositStrata(100)
            c2.DepositStrata(100)
            res = hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c1, c2
            )
            assert res == 0
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == 0
            )
        elif res is None:
            while True:
                c1_ = c1.CloneDescendant()
                c2_ = c2.CloneDescendant()
                if (
                    hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                        c1_, c2_
                    )
                    is not None
                ):
                    break

        return res

    while do_once() is not None:
        pass

    while do_once() != 0:
        pass


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcDefinitiveMaxRankOfFirstRetainedDisparityWith5(ordered_store):
    def do_once():
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
        )

        res = hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
            c1,
            c2,
        )
        assert (
            hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c2,
                c1,
            )
            == res
        )
        assert res in (0, None)

        if res == 0:
            c1.DepositStrata(100)
            c2.DepositStrata(100)
            res = hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                c1, c2
            )
            assert res == 0
            assert (
                hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == 0
            )
        elif res is None:
            while True:
                c1_ = c1.CloneDescendant()
                c2_ = c2.CloneDescendant()
                if (
                    hstrat.calc_definitive_max_rank_of_first_retained_disparity_between(
                        c1_, c2_
                    )
                    is not None
                ):
                    break

        return res

    while do_once() is not None:
        pass

    while do_once() != 0:
        pass


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_definitive_max_rank_of_last_retained_commonality_with.py <==
import itertools as it

import pytest

from hstrat import hstrat


def test_CalcDefinitiveMaxRankOfLastRetainedCommonalityWith_specimen():
    column = hstrat.HereditaryStratigraphicColumn()
    column2 = hstrat.HereditaryStratigraphicColumn()
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        column, column2
    )

    assert hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        column, column
    )

    assert hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        column, child1
    )

    assert hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
        child1, child2
    )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_CalcDefinitiveMaxRankOfLastRetainedCommonalityWith1(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited() - 1
            )
        else:
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                >= column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                >= column.GetNumStrataDeposited() - 1
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c, c
            )
            == c.GetNumStrataDeposited() - 1
        )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited() - 1
            )
        else:
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                >= column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                >= column.GetNumStrataDeposited() - 1
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c, c
            )
            == c.GetNumStrataDeposited() - 1
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcDefinitiveMaxRankOfLastRetainedCommonalityWith2(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )

    while True:
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()
        res = hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
            offspring1,
            offspring2,
        )
        if res is not None and res > column.GetNumStrataDeposited() - 1:
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    offspring2,
                    offspring1,
                )
                == res
            )
            break


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcDefinitiveMaxRankOfLastRetainedCommonalityWith3(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        assert c1.GetNumStrataRetained() == 2
        assert c2.GetNumStrataRetained() == 2

        assert (
            hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c1,
                c2,
            )
            == 0
        )
        assert (
            hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c2,
                c1,
            )
            == 0
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcDefinitiveMaxRankOfLastRetainedCommonalityWith4(ordered_store):
    def do_once():
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
        )

        res = hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
            c1,
            c2,
        )
        assert (
            hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c2,
                c1,
            )
            == res
        )
        assert res in (None, 0)

        if res is None:
            c1.DepositStrata(100)
            c2.DepositStrata(100)
            res = hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c1, c2
            )
            assert res is None
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                is None
            )
        elif res == 0:
            while True:
                c1_ = c1.CloneDescendant()
                c2_ = c2.CloneDescendant()
                if (
                    hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                        c1_, c2_
                    )
                    == 1
                ):
                    break

        return res

    while do_once() is not None:
        pass

    while do_once() != 0:
        pass


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcDefinitiveMaxRankOfLastRetainedCommonalityWith5(ordered_store):
    def do_once():
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
        )

        res = hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
            c1,
            c2,
        )
        assert (
            hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c2,
                c1,
            )
            == res
        )
        assert res in (None, 0)

        if res is None:
            c1.DepositStrata(100)
            c2.DepositStrata(100)
            res = hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                c1, c2
            )
            assert res is None
            assert (
                hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                is None
            )
        elif res == 0:
            while True:
                c1_ = c1.CloneDescendant()
                c2_ = c2.CloneDescendant()
                c1_.DepositStratum()
                c2_.DepositStratum()
                if (
                    hstrat.calc_definitive_max_rank_of_last_retained_commonality_between(
                        c1_, c2_
                    )
                    == 2
                ):
                    break

        return res

    while do_once() is not None:
        pass

    while do_once() != 0:
        pass


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_definitive_min_ranks_since_first_retained_disparity_with.py <==
import itertools as it

import pytest

from hstrat import hstrat


def test_CalcDefinitiveMinRanksSinceFirstRetainedDisparityWith_specimen():
    column = hstrat.HereditaryStratigraphicColumn()
    column2 = hstrat.HereditaryStratigraphicColumn()
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        column, column2
    )

    assert hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        column, column
    )

    assert hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        column, child1
    )

    assert hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        child1, child2
    )

    child1.DepositStrata(10)
    assert hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
        child1, child2
    )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_CalcDefinitiveMinRanksSinceFirstRetainedDisparityWith1(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
            assert (
                hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
        else:
            assert hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                c1,
                c2,
            ) in (
                c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1,
                None,
            )
            assert hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                c2,
                c1,
            ) in (
                c2.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1,
                None,
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                c, c
            )
            is None
        )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
            assert (
                hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
        else:
            res = hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                c1,
                c2,
            )
            assert (
                res
                <= c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_min_ranks_since_first_retained_disparity_with(
                c, c
            )
            is None
        )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_definitive_min_ranks_since_last_retained_commonality_with.py <==
import itertools as it

import pytest

from hstrat import hstrat


def test_CalcDefinitiveMinRanksSinceLastRetainedCommonalityWith_specimen():
    column = hstrat.HereditaryStratigraphicColumn()
    column2 = hstrat.HereditaryStratigraphicColumn()
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        column, column2
    )

    assert hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        column, column
    )

    assert hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        column, child1
    )

    assert hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        child1, child2
    )

    child1.DepositStrata(10)
    assert hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
        child1, child2
    )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_CalcDefinitiveMinRanksSinceLastRetainedCommonalityWith1(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
        else:
            assert hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                c1,
                c2,
            ) in (
                c1.GetNumStrataDeposited() - column.GetNumStrataDeposited(),
                0,
            )
            assert hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                c2,
                c1,
            ) in (
                c2.GetNumStrataDeposited() - column.GetNumStrataDeposited(),
                0,
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                c, c
            )
            == 0
        )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
        else:
            res = hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                c1,
                c2,
            )
            assert (
                res
                <= c1.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_definitive_min_ranks_since_last_retained_commonality_with(
                c, c
            )
            == 0
        )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_min_implausible_spurious_consecutive_differentia_collisions_between.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_min_implausible_spurious_consecutive_differentia_collisions_between(
    wrap,
):
    assert (
        hstrat.calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=1
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=1
                )
            ),
            significance_level=0.51,
        )
        == 1
    )
    assert (
        hstrat.calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=1
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=1
                )
            ),
            significance_level=0.05,
        )
        == 5
    )
    assert (
        hstrat.calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=2
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=2
                )
            ),
            significance_level=0.05,
        )
        == 3
    )
    assert (
        hstrat.calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=5
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=5
                )
            ),
            significance_level=0.05,
        )
        == 1
    )
    assert (
        hstrat.calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=64
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=64
                )
            ),
            significance_level=0.51,
        )
        == 1
    )
    assert (
        hstrat.calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=64
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=64
                )
            ),
            significance_level=0.05,
        )
        == 1
    )
    assert (
        hstrat.calc_min_implausible_spurious_consecutive_differentia_collisions_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=64
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=64
                )
            ),
            significance_level=0.01,
        )
        == 1
    )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_probability_differentia_collision_between.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_probability_differentia_collision_between(wrap):
    assert (
        hstrat.calc_probability_differentia_collision_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=1
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=1
                )
            ),
        )
        == 0.5
    )
    assert (
        hstrat.calc_probability_differentia_collision_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=2
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=2
                )
            ),
        )
        == 0.25
    )
    assert (
        hstrat.calc_probability_differentia_collision_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=3
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=3
                )
            ),
        )
        == 0.125
    )
    assert (
        hstrat.calc_probability_differentia_collision_between(
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=8
                )
            ),
            wrap(
                hstrat.HereditaryStratigraphicColumn(
                    stratum_differentia_bit_width=8
                )
            ),
        )
        == 1.0 / 256.0
    )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_rank_of_first_retained_disparity_between.py <==
import itertools as it
import random

import opytional as opyt
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_CalcRankOfFirstRetainedDisparityBetween_specimen(
    retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_rank_of_first_retained_disparity_between(column, column)

    assert hstrat.calc_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.calc_rank_of_first_retained_disparity_between(column, column2)

    assert hstrat.calc_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_rank_of_first_retained_disparity_between(column, child1)

    assert hstrat.calc_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_rank_of_first_retained_disparity_between(child1, child2)

    child1.DepositStrata(10)
    assert hstrat.calc_rank_of_first_retained_disparity_between(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_rank_of_first_retained_disparity_between(child1, child2)


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_asynchronous(
    retention_policy,
    ordered_store,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_first_retained_disparity_between(
                first,
                second,
            ) == hstrat.calc_rank_of_first_retained_disparity_between(
                second,
                first,
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_first_retained_disparity_between(
                first,
                second,
            ) == hstrat.calc_rank_of_first_retained_disparity_between(
                second,
                first,
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for generation in range(100):
        for first, second in it.combinations(population, 2):
            lcrw = hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            if lcrw is not None:
                assert 0 <= lcrw <= generation

            fdrw = hstrat.calc_rank_of_first_retained_disparity_between(
                first,
                second,
            )
            if fdrw is not None:
                assert 0 <= fdrw <= generation

            assert hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary"
            ) in [
                (lcrw, opyt.or_value(fdrw, first.GetNumStrataDeposited())),
                None,
            ]
            if lcrw is not None and fdrw is not None:
                assert lcrw < fdrw

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy1",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "retention_policy2",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_mrca(
    retention_policy1,
    retention_policy2,
    ordered_store,
):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy1,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy2,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(first, second)
            == 0
        )
        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(first, second)
            == 0
        )
        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(
                column, column
            )
            is None
        )
        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2,
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_single_branch_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for generation in range(40):
        branch_column = column.CloneDescendant()
        for _branch_generation in range(40):
            _ = _branch_generation
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    column, branch_column
                )
                == generation + 1
            )
            branch_column.DepositStratum()

        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2,
        ),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_partial_even_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()
    second.DepositStratum()

    for generation in range(101, 200):
        assert (
            100
            <= hstrat.calc_rank_of_first_retained_disparity_between(
                first, second
            )
            <= generation
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_scenario_partial_uneven_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()

    for generation in range(101, 200):
        assert (
            100
            <= hstrat.calc_rank_of_first_retained_disparity_between(
                first, second
            )
            <= generation
        )
        first.DepositStratum()

    second.DepositStratum()

    for generation in range(101, 200):
        assert (
            100
            <= hstrat.calc_rank_of_first_retained_disparity_between(
                first, second
            )
            <= generation + 1
        )
        second.DepositStratum()


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_CalcRankOfFirstRetainedDisparityWith1(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    if differentia_width == 64:
        for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c2,
                    c2,
                )
                == column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited()
            )

    elif differentia_width == 1:
        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(
                offspring1,
                offspring2,
            )
            < offspring2.GetNumStrataDeposited() - 1
        )
        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(
                offspring2,
                offspring1,
            )
            < offspring2.GetNumStrataDeposited() - 1
        )
        for c in [offspring1, offspring2]:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c,
                    column,
                )
                < column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    column,
                    c,
                )
                < column.GetNumStrataDeposited()
            )

    for c in [column, offspring1, offspring2]:
        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.2,
            )
            > 1
        ):
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c,
                    c,
                    0.8,
                )
                == c.GetNumStrataDeposited()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.2,
                )
                + 1
            )
        else:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c,
                    c,
                    0.8,
                )
                is None
            )
        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.05,
            )
            > 1
        ):
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c,
                    c,
                    0.95,
                )
                == c.GetNumStrataDeposited()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.05,
                )
                + 1
            )
        else:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c,
                    c,
                    0.95,
                )
                is None
            )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited()
            )
        elif differentia_width == 1:
            assert hstrat.calc_rank_of_first_retained_disparity_between(
                c1, c2, 0.999999
            ) < hstrat.calc_rank_of_first_retained_disparity_between(
                c2, c1, 0.8
            )

    for c in [column, offspring1, offspring2]:
        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.2,
            )
            > 1
        ):
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(c, c, 0.8)
                == c.GetNumStrataDeposited()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.2,
                )
                + 1
            )
        else:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(c, c, 0.8)
                is None
            )
        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.05,
            )
            > 1
        ):
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c, c, 0.95
                )
                == c.GetNumStrataDeposited()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.05,
                )
                + 1
            )
        else:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c, c, 0.95
                )
                is None
            )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcRankOfFirstRetainedDisparityWith2(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )

    while True:
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res == 0
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
            0.49,
        )
        assert res in (None, 1)
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
            0.49,
        )
        if res == 1:
            break

    while True:
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res == 0
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
            0.49,
        )
        assert res in (None, 1)
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
            0.49,
        )
        if res is None:
            break

    for rep in range(500):
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
            0.49,
        )
        assert res in (None, 1)
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
            0.49,
        )

        for gen in range(8):
            offspring1.DepositStratum()
            offspring2.DepositStratum()
            # should occur about 1 in 20 times
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    offspring2,
                    offspring1,
                )
                is not None
            )
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    offspring1,
                    offspring2,
                )
                is not None
            )

    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )

    for __ in range(100):
        column.DepositStratum()

    for rep in range(5):
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        divergence_rank = offspring1.GetNumStrataDeposited() - 1

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res < divergence_rank
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )

        for gen in range(10):
            offspring1.DepositStratum()
            offspring2.DepositStratum()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res < offspring1.GetNumStrataDeposited() - 1
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )

        for gen in range(42):
            offspring1.DepositStratum()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res < offspring2.GetNumStrataDeposited()
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcRankOfFirstRetainedDisparityWith3(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c2 in [offspring1, offspring2]:
        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(
                column,
                c2,
            )
            == column.GetNumStrataDeposited()
        )

        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(
                c2,
                column,
            )
            == column.GetNumStrataDeposited()
        )

    assert (
        hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        == offspring1.GetNumStrataDeposited() - 1
    )
    assert (
        hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )
        == offspring1.GetNumStrataDeposited() - 1
    )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcRankOfFirstRetainedDisparityWith4(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    while True:
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res == 0
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )

        for gen in range(20):
            offspring1.DepositStratum()

        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(
                offspring2,
                offspring1,
            )
            is not None
        )

        for gen in range(20):
            offspring2.DepositStratum()

        assert (
            hstrat.calc_rank_of_first_retained_disparity_between(
                offspring2,
                offspring1,
            )
            is not None
        )
        break

    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    for __ in range(100):
        column.DepositStratum()

    for rep in range(50):
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )

        idx = (
            offspring1.GetNumStrataRetained()
            - offspring1.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.05
            )
            + 1
        )
        assert (
            offspring1.GetRankAtColumnIndex(idx - 1)
            <= res
            <= offspring1.GetRankAtColumnIndex(idx)
        )

        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )

        for gen in range(10):
            offspring1.DepositStratum()
            offspring2.DepositStratum()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )

        for gen in range(42):
            offspring1.DepositStratum()

        res = hstrat.calc_rank_of_first_retained_disparity_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res == hstrat.calc_rank_of_first_retained_disparity_between(
            offspring2,
            offspring1,
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_CalcRankOfFirstRetainedDisparityWith5(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    assert column.GetNumStrataDeposited() == 101
    assert offspring1.GetNumStrataDeposited() == 102
    assert offspring2.GetNumStrataDeposited() == 102

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited()
            )
        elif differentia_width == 1:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c1,
                    c2,
                )
                < column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                < column.GetNumStrataDeposited()
            )

    for c in [column, offspring1, offspring2]:
        for conf in 0.8, 0.95, 0.99:
            col_idx = (
                c.GetNumStrataRetained()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=1 - conf,
                )
                + 1
            )
            if col_idx == c.GetNumStrataRetained():
                assert (
                    c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                        significance_level=1 - conf,
                    )
                    == 1
                )
                assert (
                    hstrat.calc_rank_of_first_retained_disparity_between(
                        c, c, conf
                    )
                    is None
                )
            else:
                assert hstrat.calc_rank_of_first_retained_disparity_between(
                    c, c, conf
                ) == c.GetRankAtColumnIndex(col_idx)

    offspring1.DepositStrata(99)
    offspring2.DepositStrata(99)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_rank_of_first_retained_disparity_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited()
            )
        elif differentia_width == 1:
            assert hstrat.calc_rank_of_first_retained_disparity_between(
                c1, c2, 0.999999
            ) < hstrat.calc_rank_of_first_retained_disparity_between(
                c2, c1, 0.8
            )

    for c in [column, offspring1, offspring2]:
        for conf in 0.8, 0.95, 0.99:
            col_idx = (
                c.GetNumStrataRetained()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=1 - conf,
                )
                + 1
            )
            if col_idx == c.GetNumStrataRetained():
                assert (
                    c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                        significance_level=1 - conf,
                    )
                    == 1
                )
                assert (
                    hstrat.calc_rank_of_first_retained_disparity_between(
                        c, c, conf
                    )
                    is None
                )
            else:
                assert hstrat.calc_rank_of_first_retained_disparity_between(
                    c, c, conf
                ) == c.GetRankAtColumnIndex(col_idx)


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_rank_of_last_retained_commonality_between.py <==
import itertools as it
import random

import opytional as opyt
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_CalcRankOfLastRetainedCommonalityBetween_specimen(
    retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.calc_rank_of_last_retained_commonality_between(column, column2)

    assert hstrat.calc_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_rank_of_last_retained_commonality_between(column, column)

    assert hstrat.calc_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_rank_of_last_retained_commonality_between(column, child1)

    assert hstrat.calc_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_rank_of_last_retained_commonality_between(child1, child2)

    child1.DepositStrata(10)
    assert hstrat.calc_rank_of_last_retained_commonality_between(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_rank_of_last_retained_commonality_between(child1, child2)


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_asynchronous(
    retention_policy,
    ordered_store,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            ) == hstrat.calc_rank_of_last_retained_commonality_between(
                second, first
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            ) == hstrat.calc_rank_of_last_retained_commonality_between(
                second, first
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for generation in range(100):
        for first, second in it.combinations(population, 2):
            lcrw = hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            if lcrw is not None:
                assert 0 <= lcrw <= generation

            fdrw = hstrat.calc_rank_of_first_retained_disparity_between(
                first, second
            )
            if fdrw is not None:
                assert 0 <= fdrw <= generation

            assert hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary"
            ) in [
                (lcrw, opyt.or_value(fdrw, first.GetNumStrataDeposited())),
                None,
            ]
            if lcrw is not None and fdrw is not None:
                assert lcrw < fdrw

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy1",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "retention_policy2",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_mrca(
    retention_policy1,
    retention_policy2,
    ordered_store,
):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy1,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy2,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            is None
        )
        assert (
            hstrat.calc_rank_of_last_retained_commonality_between(
                second, first
            )
            is None
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for generation in range(100):
        assert (
            hstrat.calc_rank_of_last_retained_commonality_between(
                column, column
            )
            == generation
        )

        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_single_branch_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for generation in range(25):
        branch_column = column.CloneDescendant()
        for _branch_generation in range(25):
            _ = _branch_generation
            assert (
                0
                <= hstrat.calc_rank_of_last_retained_commonality_between(
                    column, branch_column
                )
                <= generation
            )
            branch_column.DepositStratum()

        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_partial_even_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()
    second.DepositStratum()

    for _generation in range(101, 200):
        _ = _generation
        assert (
            0
            <= hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            <= 100
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_scenario_partial_uneven_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()

    for _generation in range(101, 200):
        _ = _generation
        assert (
            0
            <= hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            <= 100
        )
        first.DepositStratum()

    second.DepositStratum()

    for _generation in range(101, 200):
        _ = _generation
        assert (
            0
            <= hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            <= 100
        )
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def _do_test_CalcRankOfLastRetainedCommonalityWith1(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited() - 1
            )
        elif differentia_width == 1:
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                < column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                < column.GetNumStrataDeposited() - 1
            )

    for c in [column, offspring1, offspring2]:
        assert hstrat.calc_rank_of_last_retained_commonality_between(
            c, c, 0.8
        ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=0.2,
        )
        assert hstrat.calc_rank_of_last_retained_commonality_between(
            c, c, 0.99
        ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=0.01,
        )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited() - 1
            )
        elif differentia_width == 1:
            assert hstrat.calc_rank_of_last_retained_commonality_between(
                c1, c2, 0.999999
            ) < hstrat.calc_rank_of_last_retained_commonality_between(
                c2, c1, 0.8
            )

    for c in [column, offspring1, offspring2]:
        assert hstrat.calc_rank_of_last_retained_commonality_between(
            c, c, 0.8
        ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=0.2,
        )
        assert hstrat.calc_rank_of_last_retained_commonality_between(
            c, c, 0.99
        ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=0.01,
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcRankOfLastRetainedCommonalityWith2(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )

    while True:
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_last_retained_commonality_between(
            offspring1,
            offspring2,
        )
        assert res is None
        assert res == hstrat.calc_rank_of_last_retained_commonality_between(
            offspring2,
            offspring1,
        )
        for gen in range(10):
            offspring1.DepositStratum()
            offspring2.DepositStratum()

        # should happen about every 1 in 20 times
        if (
            hstrat.calc_rank_of_last_retained_commonality_between(
                offspring2,
                offspring1,
            )
            is not None
        ):
            break

    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )

    for __ in range(100):
        column.DepositStratum()

    for rep in range(5):
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_last_retained_commonality_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res == hstrat.calc_rank_of_last_retained_commonality_between(
            offspring2,
            offspring1,
        )

        for gen in range(10):
            offspring1.DepositStratum()
            offspring2.DepositStratum()

        res = hstrat.calc_rank_of_last_retained_commonality_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res == hstrat.calc_rank_of_last_retained_commonality_between(
            offspring2,
            offspring1,
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcRankOfLastRetainedCommonalityWith3(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        assert c1.GetNumStrataRetained() == 2
        assert c2.GetNumStrataRetained() == 2

        assert (
            hstrat.calc_rank_of_last_retained_commonality_between(
                c1,
                c2,
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_last_retained_commonality_between(
                c2,
                c1,
            )
            == 0
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_CalcRankOfLastRetainedCommonalityWith4(ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    while True:
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_last_retained_commonality_between(
            offspring1,
            offspring2,
        )
        assert res is None
        assert res == hstrat.calc_rank_of_last_retained_commonality_between(
            offspring2,
            offspring1,
        )
        for gen in range(10):
            offspring1.DepositStratum()
            offspring2.DepositStratum()

        # should happen about every 1 in 20 times
        if (
            hstrat.calc_rank_of_last_retained_commonality_between(
                offspring2,
                offspring1,
            )
            is not None
        ):
            break

    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    for __ in range(100):
        column.DepositStratum()

    for rep in range(5):
        offspring1 = column.CloneDescendant()
        offspring2 = column.CloneDescendant()

        res = hstrat.calc_rank_of_last_retained_commonality_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res == hstrat.calc_rank_of_last_retained_commonality_between(
            offspring2,
            offspring1,
        )

        for gen in range(10):
            offspring1.DepositStratum()
            offspring2.DepositStratum()

        res = hstrat.calc_rank_of_last_retained_commonality_between(
            offspring1,
            offspring2,
        )
        assert res is not None
        assert res == hstrat.calc_rank_of_last_retained_commonality_between(
            offspring2,
            offspring1,
        )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_CalcRankOfLastRetainedCommonalityWith5(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    assert column.GetNumStrataDeposited() == 101
    assert offspring1.GetNumStrataDeposited() == 102
    assert offspring2.GetNumStrataDeposited() == 102

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited() - 1
            )
        elif differentia_width == 1:
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                < column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                < column.GetNumStrataDeposited() - 1
            )

    for c in [column, offspring1, offspring2]:
        for conf in 0.8, 0.95, 0.99:
            col_idx = (
                c.GetNumStrataRetained()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=1 - conf,
                )
            )
            assert hstrat.calc_rank_of_last_retained_commonality_between(
                c, c, conf
            ) == c.GetRankAtColumnIndex(col_idx)

    offspring1.DepositStrata(99)
    offspring2.DepositStrata(99)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c1,
                    c2,
                )
                == column.GetNumStrataDeposited() - 1
            )
            assert (
                hstrat.calc_rank_of_last_retained_commonality_between(
                    c2,
                    c1,
                )
                == column.GetNumStrataDeposited() - 1
            )
        elif differentia_width == 1:
            assert hstrat.calc_rank_of_last_retained_commonality_between(
                c1, c2, 0.999999
            ) < hstrat.calc_rank_of_last_retained_commonality_between(
                c2, c1, 0.8
            )

    for c in [column, offspring1, offspring2]:
        for conf in 0.8, 0.95, 0.99:
            col_idx = (
                c.GetNumStrataRetained()
                - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=1 - conf,
                )
            )
            assert hstrat.calc_rank_of_last_retained_commonality_between(
                c, c, conf
            ) == c.GetRankAtColumnIndex(col_idx)


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_ranks_since_first_retained_disparity_with.py <==
import itertools as it
import random

import opytional as opyt
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_CalcRanksSinceFirstRetainedDisparityWith_specimen(
    retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.calc_ranks_since_first_retained_disparity_with(column, column2)

    assert hstrat.calc_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_ranks_since_first_retained_disparity_with(column, column)

    assert hstrat.calc_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_ranks_since_first_retained_disparity_with(column, child1)

    assert hstrat.calc_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_ranks_since_first_retained_disparity_with(child1, child2)

    child1.DepositStrata(10)
    assert hstrat.calc_ranks_since_first_retained_disparity_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_ranks_since_first_retained_disparity_with(child1, child2)


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            ) == hstrat.calc_ranks_since_first_retained_disparity_with(
                second, first
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for generation in range(100):
        for first, second in it.combinations(population, 2):
            rslcw = hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            )
            if rslcw is not None:
                assert 0 <= rslcw <= generation

            rsfdw = hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            )
            if rsfdw is not None:
                assert -1 <= rsfdw <= generation

            assert hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            ) is None or hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            ) == (
                opyt.or_value(rsfdw, -1) + 1,
                rslcw + 1,
            )
            if rslcw is not None and rsfdw is not None:
                assert rsfdw < rslcw

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy1",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "retention_policy2",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_mrca(
    retention_policy1,
    retention_policy2,
    ordered_store,
):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy1,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy2,
    )

    for generation in range(100):
        assert (
            hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            )
            == generation
        )
        assert (
            hstrat.calc_ranks_since_first_retained_disparity_with(
                second, first
            )
            == generation
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_ranks_since_first_retained_disparity_with(
                column, column
            )
            is None
        )
        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_partial_even_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()
    second.DepositStratum()

    for generation in range(101, 200):
        assert (
            0
            <= hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            )
            < generation - 100
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_scenario_partial_uneven_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()

    for generation in range(101, 200):
        assert (
            0
            <= hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            )
            < generation - 100
        )
        assert -1 == hstrat.calc_ranks_since_first_retained_disparity_with(
            second, first
        )

        first.DepositStratum()

    second.DepositStratum()

    for generation in range(101, 200):
        assert (
            0
            <= hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            )
            < 100
        )
        assert (
            -1
            <= hstrat.calc_ranks_since_first_retained_disparity_with(
                second, first
            )
            < generation - 100
        )

        second.DepositStratum()


@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_CalcRanksSinceFirstRetainedDisparityWith1(differentia_width):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
        elif differentia_width == 1:
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c1,
                    c2,
                )
                > c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c2,
                    c1,
                )
                > c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )

    for c in [column, offspring1, offspring2]:
        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.2,
            )
            == 1
        ):
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.8
                )
                is None
            )
        else:
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.8
                )
                == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.2,
                )
                - 2
            ), (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.8
                ),
                c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.2,
                ),
            )

        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.01,
            )
            == 1
        ):
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.99
                )
                is None
            )
        else:
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.99
                )
                == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.01,
                )
                - 2
            ), (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.99
                ),
                c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.01,
                ),
            )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited()
                - column.GetNumStrataDeposited()
                - 1
            )
        elif differentia_width == 1:
            assert hstrat.calc_ranks_since_first_retained_disparity_with(
                c1, c2, 0.999999
            ) > hstrat.calc_ranks_since_first_retained_disparity_with(
                c1, c2, 0.8
            )

    for c in [column, offspring1, offspring2]:
        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.2,
            )
            == 1
        ):
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.8
                )
                is None
            )
        else:
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.8
                )
                == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.2,
                )
                - 2
            ), (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.8
                ),
                c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.2,
                ),
            )

        if (
            c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.01,
            )
            == 1
        ):
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.99
                )
                is None
            )
        else:
            assert (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.99
                )
                == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.01,
                )
                - 2
            ), (
                hstrat.calc_ranks_since_first_retained_disparity_with(
                    c, c, 0.99
                ),
                c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                    significance_level=0.01,
                ),
            )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_calc_ranks_since_last_retained_commonality_with.py <==
import itertools as it
import random

import opytional as opyt
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_CalcRanksSinceLastRetainedCommonalitytWith_specimen(
    retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.calc_ranks_since_last_retained_commonality_with(column, column)

    assert hstrat.calc_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.calc_ranks_since_last_retained_commonality_with(column, child1)

    assert hstrat.calc_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_ranks_since_last_retained_commonality_with(child1, child2)

    child1.DepositStrata(10)
    assert hstrat.calc_ranks_since_last_retained_commonality_with(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.calc_ranks_since_last_retained_commonality_with(child1, child2)


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            ) == hstrat.calc_ranks_since_last_retained_commonality_with(
                second, first
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for generation in range(100):
        for first, second in it.combinations(population, 2):
            rslcw = hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            )
            if rslcw is not None:
                assert 0 <= rslcw <= generation

            rsfdw = hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            )
            if rsfdw is not None:
                assert -1 <= rsfdw <= generation

            assert hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            ) is None or hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            ) == (
                opyt.or_value(rsfdw, -1) + 1,
                rslcw + 1,
            )
            if rslcw is not None and rsfdw is not None:
                assert rsfdw < rslcw

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy1",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "retention_policy2",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_mrca(
    retention_policy1,
    retention_policy2,
    ordered_store,
):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy1,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy2,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            )
            is None
        )
        assert (
            hstrat.calc_ranks_since_last_retained_commonality_with(
                second, first
            )
            is None
        )
        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_ranks_since_last_retained_commonality_with(
                column, column
            )
            == 0
        )
        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_partial_even_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()
    second.DepositStratum()

    for generation in range(101, 200):
        assert (
            generation - 101
            < hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            )
            <= generation
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_scenario_partial_uneven_divergence(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    first.DepositStrata(100)

    second = first.Clone()

    first.DepositStratum()

    for generation in range(101, 200):
        assert (
            generation - 101
            < hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            )
            <= generation
        )
        assert (
            0
            <= hstrat.calc_ranks_since_last_retained_commonality_with(
                second, first
            )
            <= 100
        )

        first.DepositStratum()

    second.DepositStratum()

    for generation in range(101, 200):
        assert (
            100
            <= hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            )
            <= 200
        )
        assert (
            0
            <= hstrat.calc_ranks_since_last_retained_commonality_with(
                second, first
            )
            <= generation
        )

        second.DepositStratum()


@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_CalcRanksSinceLastRetainedCommonalityWith1(differentia_width):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_ranks_since_last_retained_commonality_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_ranks_since_last_retained_commonality_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
        elif differentia_width == 1:
            assert (
                hstrat.calc_ranks_since_last_retained_commonality_with(
                    c1,
                    c2,
                )
                > c1.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_ranks_since_last_retained_commonality_with(
                    c2,
                    c1,
                )
                > c1.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_ranks_since_last_retained_commonality_with(c, c, 0.8)
            == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.2,
            )
            - 1
        )
        assert (
            hstrat.calc_ranks_since_last_retained_commonality_with(c, c, 0.99)
            == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.01,
            )
            - 1
        )

    offspring1.DepositStrata(100)
    offspring2.DepositStrata(100)

    for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
        if differentia_width == 64:
            assert (
                hstrat.calc_ranks_since_last_retained_commonality_with(
                    c1,
                    c2,
                )
                == c1.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
            assert (
                hstrat.calc_ranks_since_last_retained_commonality_with(
                    c2,
                    c1,
                )
                == c2.GetNumStrataDeposited() - column.GetNumStrataDeposited()
            )
        elif differentia_width == 1:
            assert hstrat.calc_ranks_since_last_retained_commonality_with(
                c1, c2, 0.999999
            ) > hstrat.calc_ranks_since_last_retained_commonality_with(
                c1, c2, 0.8
            )

    for c in [column, offspring1, offspring2]:
        assert (
            hstrat.calc_ranks_since_last_retained_commonality_with(c, c, 0.8)
            == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.2,
            )
            - 1
        )
        assert (
            hstrat.calc_ranks_since_last_retained_commonality_with(c, c, 0.99)
            == c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=0.01,
            )
            - 1
        )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_diff_retained_ranks.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
def test_DiffRetainedRanks(ordered_store, wrap):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )

    assert hstrat.diff_retained_ranks(wrap(first), wrap(second)) == (
        set(),
        set(),
    )
    assert hstrat.diff_retained_ranks(wrap(second), wrap(first)) == (
        set(),
        set(),
    )

    first.DepositStratum()
    assert hstrat.diff_retained_ranks(wrap(first), wrap(second)) == (
        {1},
        set(),
    )
    assert hstrat.diff_retained_ranks(wrap(second), wrap(first)) == (
        set(),
        {1},
    )

    second.DepositStratum()
    assert hstrat.diff_retained_ranks(wrap(first), wrap(second)) == (
        set(),
        set(),
    )
    assert hstrat.diff_retained_ranks(wrap(second), wrap(first)) == (
        set(),
        set(),
    )

    first.DepositStratum()
    assert hstrat.diff_retained_ranks(wrap(first), wrap(second)) == ({2}, {1})
    assert hstrat.diff_retained_ranks(wrap(second), wrap(first)) == ({1}, {2})

    second.DepositStratum()
    assert hstrat.diff_retained_ranks(wrap(first), wrap(second)) == (
        set(),
        {1},
    )
    assert hstrat.diff_retained_ranks(wrap(second), wrap(first)) == (
        {1},
        set(),
    )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_get_last_common_stratum_between.py <==
def test_get_last_common_stratum_between():
    # stub, covered mostly in test_HereditaryStratigraphicColumn
    pass


==> hstrat/tests/test_hstrat/test_juxtaposition/test_get_nth_common_rank_between.py <==
import itertools as it

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
def test_GetNthCommonRankWith(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
    )
    c3 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )
    for __ in range(42):
        c1.DepositStratum()

    for __ in range(9):
        c2.DepositStratum()

    for __ in range(100):
        c3.DepositStratum()

    for col in c1, c2, c3:
        for i in range(col.GetNumStrataRetained()):
            assert col.GetRankAtColumnIndex(
                i
            ) == hstrat.get_nth_common_rank_between(wrap(col), wrap(col), i)
        assert (
            hstrat.get_nth_common_rank_between(
                wrap(col), wrap(col), col.GetNumStrataRetained()
            )
            is None
        )

    for x1, x2 in it.combinations([c1, c2, c3], 2):
        assert hstrat.get_nth_common_rank_between(wrap(x1), wrap(x2), 0) == 0

    assert (
        hstrat.get_nth_common_rank_between(wrap(c1), wrap(c2), 1)
        == c2.GetNumStrataDeposited() - 1
    )
    assert (
        hstrat.get_nth_common_rank_between(wrap(c2), wrap(c1), 1)
        == c2.GetNumStrataDeposited() - 1
    )

    assert hstrat.get_nth_common_rank_between(wrap(c1), wrap(c2), 2) is None
    assert hstrat.get_nth_common_rank_between(wrap(c2), wrap(c1), 2) is None

    assert hstrat.get_nth_common_rank_between(wrap(c1), wrap(c3), 1) == 2
    assert hstrat.get_nth_common_rank_between(wrap(c3), wrap(c1), 1) == 2

    assert hstrat.get_nth_common_rank_between(wrap(c1), wrap(c3), 2) == 4
    assert hstrat.get_nth_common_rank_between(wrap(c3), wrap(c1), 2) == 4


==> hstrat/tests/test_hstrat/test_juxtaposition/test_impl/test_dispatch_impl.py <==
import pandas as pd
import pytest

from hstrat import hstrat
from hstrat.juxtaposition._impl._dispatch_impl import dispatch_impl


def test_dispatch_impl_column():
    target = hstrat.HereditaryStratigraphicColumn()
    impl_module = dispatch_impl(target, target)
    assert impl_module.__name__.endswith("_impl_column")


def test_dispatch_impl_specimen():
    target = hstrat.HereditaryStratigraphicSpecimen(
        pd.Series([], dtype="int8"), 8
    )
    impl_module = dispatch_impl(target, target)
    assert impl_module.__name__.endswith("_impl_specimen")


def test_dispatch_impl_invalid_input():
    target = "invalid"
    with pytest.raises(TypeError):
        dispatch_impl(target, target)


==> hstrat/tests/test_hstrat/test_juxtaposition/test_impl_column/test_iter_ranks_of_retained_commonality_between_generic.py <==
import itertools as it
import random

import pytest

from hstrat import hstrat
from hstrat.juxtaposition._impl_column import (
    iter_ranks_of_retained_commonality_between,
)


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_asynchronous(
    retention_policy,
    ordered_store,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert [
                *iter_ranks_of_retained_commonality_between(first, second)
            ] == [*iter_ranks_of_retained_commonality_between(second, first)]

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert [
                *iter_ranks_of_retained_commonality_between(first, second)
            ] == [*iter_ranks_of_retained_commonality_between(second, first)]

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


# @pytest.mark.parametrize(
#     "retention_policy1",
#     [
#         hstrat.perfect_resolution_algo.Policy(),
#         hstrat.nominal_resolution_algo.Policy(),
#         hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
#     ],
# )
# @pytest.mark.parametrize(
#     "retention_policy2",
#     [
#         hstrat.perfect_resolution_algo.Policy(),
#         hstrat.nominal_resolution_algo.Policy(),
#         hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
#     ],
# )
# @pytest.mark.parametrize(
#     "ordered_store",
#     [
#         hstrat.HereditaryStratumOrderedStoreDict,
#         hstrat.HereditaryStratumOrderedStoreList,
#         hstrat.HereditaryStratumOrderedStoreTree,
#     ],
# )
# def test_scenario_no_mrca(
#     retention_policy1,
#     retention_policy2,
#     ordered_store,
# ):
#     first = hstrat.HereditaryStratigraphicColumn(
#         stratum_ordered_store=ordered_store,
#         stratum_retention_policy=retention_policy1,
#     )
#     second = hstrat.HereditaryStratigraphicColumn(
#         stratum_ordered_store=ordered_store,
#         stratum_retention_policy=retention_policy2,
#     )
#
#     for generation in range(100):
#         assert (
#             hstrat.calc_rank_of_last_retained_commonality_between(
#                 first, second
#             )
#             is None
#         )
#         assert (
#             hstrat.calc_rank_of_last_retained_commonality_between(
#                 second, first
#             )
#             is None
#         )
#
#         first.DepositStratum()
#         second.DepositStratum()
#

# @pytest.mark.parametrize(
#     "retention_policy",
#     [
#         hstrat.perfect_resolution_algo.Policy(),
#         hstrat.nominal_resolution_algo.Policy(),
#         hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
#     ],
# )
# @pytest.mark.parametrize(
#     "ordered_store",
#     [
#         hstrat.HereditaryStratumOrderedStoreDict,
#         hstrat.HereditaryStratumOrderedStoreList,
#         hstrat.HereditaryStratumOrderedStoreTree,
#     ],
# )
# def test_scenario_no_divergence(retention_policy, ordered_store):
#     column = hstrat.HereditaryStratigraphicColumn(
#         stratum_ordered_store=ordered_store,
#         stratum_retention_policy=retention_policy,
#     )
#
#     for generation in range(100):
#         assert (
#             hstrat.calc_rank_of_last_retained_commonality_between(
#                 column, column
#             )
#             == generation
#         )
#
#         column.DepositStratum()
#
#
# @pytest.mark.parametrize(
#     "retention_policy",
#     [
#         hstrat.perfect_resolution_algo.Policy(),
#         hstrat.nominal_resolution_algo.Policy(),
#         hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
#     ],
# )
# @pytest.mark.parametrize(
#     "ordered_store",
#     [
#         hstrat.HereditaryStratumOrderedStoreDict,
#         hstrat.HereditaryStratumOrderedStoreList,
#         hstrat.HereditaryStratumOrderedStoreTree,
#     ],
# )
# def test_scenario_partial_even_divergence(retention_policy, ordered_store):
#     first = hstrat.HereditaryStratigraphicColumn(
#         stratum_ordered_store=ordered_store,
#         stratum_retention_policy=retention_policy,
#     )
#
#     for generation in range(100):
#         first.DepositStratum()
#
#     second = first.Clone()
#
#     first.DepositStratum()
#     second.DepositStratum()
#
#     for generation in range(101, 200):
#         assert (
#             0
#             <= hstrat.calc_rank_of_last_retained_commonality_between(
#                 first, second
#             )
#             <= 100
#         )
#
#         first.DepositStratum()
#         second.DepositStratum()
#
#
# @pytest.mark.parametrize(
#     "retention_policy",
#     [
#         hstrat.perfect_resolution_algo.Policy(),
#         hstrat.nominal_resolution_algo.Policy(),
#         hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
#     ],
# )
# @pytest.mark.parametrize(
#     "ordered_store",
#     [
#         hstrat.HereditaryStratumOrderedStoreDict,
#         hstrat.HereditaryStratumOrderedStoreList,
#         pytest.param(
#             hstrat.HereditaryStratumOrderedStoreTree,
#             marks=pytest.mark.heavy,
#         ),
#     ],
# )
# def test_scenario_partial_uneven_divergence(retention_policy, ordered_store):
#     first = hstrat.HereditaryStratigraphicColumn(
#         stratum_ordered_store=ordered_store,
#         stratum_retention_policy=retention_policy,
#     )
#
#     for generation in range(100):
#         first.DepositStratum()
#
#     second = first.Clone()
#
#     first.DepositStratum()
#
#     for generation in range(101, 200):
#         assert (
#             0
#             <= hstrat.calc_rank_of_last_retained_commonality_between(
#                 first, second
#             )
#             <= 100
#         )
#
#         first.DepositStratum()
#
#     second.DepositStratum()
#
#     for generation in range(101, 200):
#         assert (
#             0
#             <= hstrat.calc_rank_of_last_retained_commonality_between(
#                 first, second
#             )
#             <= 100
#         )
#
#         second.DepositStratum()
#
#
# @pytest.mark.parametrize(
#     "retention_policy",
#     [
#         hstrat.perfect_resolution_algo.Policy(),
#         hstrat.nominal_resolution_algo.Policy(),
#         hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
#     ],
# )
# @pytest.mark.parametrize(
#     "differentia_width",
#     [1, 2, 8],
# )
# def _do_test_IterRanksOfRetainedCommonalityBetweenGenerich1(
#     ordered_store,
#     differentia_width,
# ):
#     column = hstrat.HereditaryStratigraphicColumn(
#         stratum_differentia_bit_width=differentia_width,
#         stratum_ordered_store=ordered_store,
#     )
#
#     for generation in range(100):
#         column.DepositStratum()
#
#     offspring1 = column.CloneDescendant()
#     offspring2 = column.CloneDescendant()
#
#     for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
#         if differentia_width == 64:
#             assert (
#                 hstrat.calc_rank_of_last_retained_commonality_between(
#                     c1,
#                     c2,
#                 )
#                 == column.GetNumStrataDeposited() - 1
#             )
#             assert (
#                 hstrat.calc_rank_of_last_retained_commonality_between(
#                     c2,
#                     c1,
#                 )
#                 == column.GetNumStrataDeposited() - 1
#             )
#         elif differentia_width == 1:
#             assert (
#                 hstrat.calc_rank_of_last_retained_commonality_between(
#                     c1,
#                     c2,
#                 )
#                 < column.GetNumStrataDeposited() - 1
#             )
#             assert (
#                 hstrat.calc_rank_of_last_retained_commonality_between(
#                     c2,
#                     c1,
#                 )
#                 < column.GetNumStrataDeposited() - 1
#             )
#
#     for c in [column, offspring1, offspring2]:
#         assert hstrat.calc_rank_of_last_retained_commonality_between(
#             c, c, 0.8
#         ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
#             significance_level=0.2,
#         )
#         assert hstrat.calc_rank_of_last_retained_commonality_between(
#             c, c, 0.99
#         ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
#             significance_level=0.01,
#         )
#
#     for generation in range(100):
#         offspring1.DepositStratum()
#         offspring2.DepositStratum()
#
#     for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
#         if differentia_width == 64:
#             assert (
#                 hstrat.calc_rank_of_last_retained_commonality_between(
#                     c1,
#                     c2,
#                 )
#                 == column.GetNumStrataDeposited() - 1
#             )
#             assert (
#                 hstrat.calc_rank_of_last_retained_commonality_between(
#                     c2,
#                     c1,
#                 )
#                 == column.GetNumStrataDeposited() - 1
#             )
#         elif differentia_width == 1:
#             assert hstrat.calc_rank_of_last_retained_commonality_between(
#                 c1, c2, 0.999999
#             ) < hstrat.calc_rank_of_last_retained_commonality_between(
#                 c2, c1, 0.8
#             )
#
#     for c in [column, offspring1, offspring2]:
#         assert hstrat.calc_rank_of_last_retained_commonality_between(
#             c, c, 0.8
#         ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
#             significance_level=0.2,
#         )
#         assert hstrat.calc_rank_of_last_retained_commonality_between(
#             c, c, 0.99
#         ) == c.GetNumStrataDeposited() - c.CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
#             significance_level=0.01,
#         )
#
#
# @pytest.mark.parametrize(
#     "ordered_store",
#     [
#         hstrat.HereditaryStratumOrderedStoreDict,
#         hstrat.HereditaryStratumOrderedStoreList,
#         hstrat.HereditaryStratumOrderedStoreTree,
#     ],
# )
# def test_IterRanksOfRetainedCommonalityBetweenGenerich2(ordered_store):
#     column = hstrat.HereditaryStratigraphicColumn(
#         stratum_differentia_bit_width=1,
#     )
#
#     while True:
#         offspring1 = column.CloneDescendant()
#         offspring2 = column.CloneDescendant()
#
#         res = hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring1,
#             offspring2,
#         )
#         assert res is None
#         assert res == hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring2,
#             offspring1,
#         )
#         for gen in range(10):
#             offspring1.DepositStratum()
#             offspring2.DepositStratum()
#
#         # should happen about every 1 in 20 times
#         if (
#             hstrat.calc_rank_of_last_retained_commonality_between(
#                 offspring2,
#                 offspring1,
#             )
#             is not None
#         ):
#             break
#
#     column = hstrat.HereditaryStratigraphicColumn(
#         stratum_differentia_bit_width=1,
#     )
#
#     for __ in range(100):
#         column.DepositStratum()
#
#     for rep in range(5):
#         offspring1 = column.CloneDescendant()
#         offspring2 = column.CloneDescendant()
#
#         res = hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring1,
#             offspring2,
#         )
#         assert res is not None
#         assert res == hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring2,
#             offspring1,
#         )
#
#         for gen in range(10):
#             offspring1.DepositStratum()
#             offspring2.DepositStratum()
#
#         res = hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring1,
#             offspring2,
#         )
#         assert res is not None
#         assert res == hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring2,
#             offspring1,
#         )
#
#
# @pytest.mark.parametrize(
#     "ordered_store",
#     [
#         hstrat.HereditaryStratumOrderedStoreDict,
#         hstrat.HereditaryStratumOrderedStoreList,
#         hstrat.HereditaryStratumOrderedStoreTree,
#     ],
# )
# def test_IterRanksOfRetainedCommonalityBetweenGenerich3(ordered_store):
#     column = hstrat.HereditaryStratigraphicColumn(
#         stratum_differentia_bit_width=64,
#         stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
#     )
#
#     for generation in range(100):
#         column.DepositStratum()
#
#     offspring1 = column.CloneDescendant()
#     offspring2 = column.CloneDescendant()
#
#     for generation in range(100):
#         offspring1.DepositStratum()
#         offspring2.DepositStratum()
#
#     for c1, c2 in it.combinations([column, offspring1, offspring2], 2):
#         assert c1.GetNumStrataRetained() == 2
#         assert c2.GetNumStrataRetained() == 2
#
#         assert (
#             hstrat.calc_rank_of_last_retained_commonality_between(
#                 c1,
#                 c2,
#             )
#             == 0
#         )
#         assert (
#             hstrat.calc_rank_of_last_retained_commonality_between(
#                 c2,
#                 c1,
#             )
#             == 0
#         )
#
#
# @pytest.mark.parametrize(
#     "ordered_store",
#     [
#         hstrat.HereditaryStratumOrderedStoreDict,
#         hstrat.HereditaryStratumOrderedStoreList,
#         hstrat.HereditaryStratumOrderedStoreTree,
#     ],
# )
# def test_IterRanksOfRetainedCommonalityBetweenGenerich4(ordered_store):
#     column = hstrat.HereditaryStratigraphicColumn(
#         stratum_differentia_bit_width=1,
#         stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
#     )
#
#     while True:
#         offspring1 = column.CloneDescendant()
#         offspring2 = column.CloneDescendant()
#
#         res = hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring1,
#             offspring2,
#         )
#         assert res is None
#         assert res == hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring2,
#             offspring1,
#         )
#         for gen in range(10):
#             offspring1.DepositStratum()
#             offspring2.DepositStratum()
#
#         # should happen about every 1 in 20 times
#         if (
#             hstrat.calc_rank_of_last_retained_commonality_between(
#                 offspring2,
#                 offspring1,
#             )
#             is not None
#         ):
#             break
#
#     column = hstrat.HereditaryStratigraphicColumn(
#         stratum_differentia_bit_width=1,
#         stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
#     )
#
#     for __ in range(100):
#         column.DepositStratum()
#
#     for rep in range(5):
#         offspring1 = column.CloneDescendant()
#         offspring2 = column.CloneDescendant()
#
#         res = hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring1,
#             offspring2,
#         )
#         assert res is not None
#         assert res == hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring2,
#             offspring1,
#         )
#
#         for gen in range(10):
#             offspring1.DepositStratum()
#             offspring2.DepositStratum()
#
#         res = hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring1,
#             offspring2,
#         )
#         assert res is not None
#         assert res == hstrat.calc_rank_of_last_retained_commonality_between(
#             offspring2,
#             offspring1,
#         )


@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8],
)
def test_IterRanksOfRetainedCommonalityBetweenGenerich5(
    ordered_store,
    differentia_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_width,
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    column.DepositStrata(100)

    offspring1 = column.CloneDescendant()
    offspring2 = column.CloneDescendant()

    assert column.GetNumStrataDeposited() == 101
    assert offspring1.GetNumStrataDeposited() == 102
    assert offspring2.GetNumStrataDeposited() == 102

    for c1, c2 in it.permutations([column, offspring1, offspring2], 2):
        if differentia_width == 64 or c1 is column or c2 is column:
            assert [
                *iter_ranks_of_retained_commonality_between(
                    c1,
                    c2,
                )
            ] == [*column.IterRetainedRanks()]
        else:
            assert all(
                rank >= column.GetNumStrataDeposited()
                and rank in c1.IterRetainedRanks()
                and rank in c2.IterRetainedRanks()
                for rank in (
                    set(
                        iter_ranks_of_retained_commonality_between(
                            c1,
                            c2,
                        )
                    )
                )
                - set(column.IterRetainedRanks())
            )

        assert all(
            rank in set(c1.IterRetainedRanks()) & set(c2.IterRetainedRanks())
            for rank in iter_ranks_of_retained_commonality_between(c2, c1)
        )
        assert all(
            (
                c1.GetStratumAtRank(rank).GetDifferentia()
                == c2.GetStratumAtRank(rank).GetDifferentia()
            )
            == (rank in iter_ranks_of_retained_commonality_between(c2, c1))
            for rank in (
                set(c1.IterRetainedRanks()) & set(c2.IterRetainedRanks())
            )
        )

    offspring1.DepositStrata(99)
    offspring2.DepositStrata(99)

    for c1, c2 in it.permutations([column, offspring1, offspring2], 2):
        if differentia_width == 64 or c1 is column or c2 is column:
            assert [
                *iter_ranks_of_retained_commonality_between(
                    c1,
                    c2,
                )
            ] == [*column.IterRetainedRanks()]
        else:
            assert all(
                rank >= column.GetNumStrataDeposited()
                and rank in c1.IterRetainedRanks()
                and rank in c2.IterRetainedRanks()
                for rank in (
                    set(
                        iter_ranks_of_retained_commonality_between(
                            c1,
                            c2,
                        )
                    )
                )
                - set(column.IterRetainedRanks())
            )

        assert all(
            rank in set(c1.IterRetainedRanks()) & set(c2.IterRetainedRanks())
            for rank in iter_ranks_of_retained_commonality_between(c2, c1)
        )
        assert all(
            all(
                c1.GetStratumAtRank(r).GetDifferentia()
                == c2.GetStratumAtRank(r).GetDifferentia()
                for r in (
                    set(c1.IterRetainedRanks()) & set(c2.IterRetainedRanks())
                )
                if r <= rank
            )
            == (rank in iter_ranks_of_retained_commonality_between(c2, c1))
            for rank in (
                set(c1.IterRetainedRanks()) & set(c2.IterRetainedRanks())
            )
        )


==> hstrat/tests/test_hstrat/test_juxtaposition/test_impl_specimen/test_calc_rank_of_first_retained_disparity_between_specimen_naive.py <==
import random
from unittest.mock import MagicMock

import contexttimer as ctt
import numpy as np
import pytest

from hstrat import hstrat
from hstrat.juxtaposition._impl_column import (
    calc_rank_of_first_retained_disparity_between_generic,
)
from hstrat.juxtaposition._impl_specimen import (
    calc_rank_of_first_retained_disparity_between,
)


@pytest.fixture
def specimens_mock_simple():
    # Create example HereditaryStratigraphicAssemblageSpecimen instances
    # with known values for testing.
    first = MagicMock()
    second = MagicMock()
    first.GetStratumDifferentiaBitWidth.return_value = 8
    second.GetStratumDifferentiaBitWidth.return_value = 8
    first.GetDifferentiaVals.return_value = np.array([5, 6, 7, 8, 9])
    second.GetDifferentiaVals.return_value = np.array([5, 6, 7, 8, 9])
    first.GetNumStrataRetained.return_value = 5
    second.GetNumStrataRetained.return_value = 5
    first.GetNumStrataDeposited.return_value = 5
    second.GetNumStrataDeposited.return_value = 5
    first.GetRankIndex.return_value = np.array([0, 1, 2, 3, 4])
    second.GetRankIndex.return_value = np.array([0, 1, 2, 3, 4])
    return first, second


def test_calc_rank_of_first_retained_disparity_between_mock_simple(
    specimens_mock_simple,
):
    first, second = specimens_mock_simple

    # Test case where there is no disparity.
    assert (
        calc_rank_of_first_retained_disparity_between(
            first, second, confidence_level=0.49
        )
        is None
    )

    # Test case where there is disparity.
    second.GetDifferentiaVals.return_value = np.array([5, 6, 3, 8, 9])
    assert (
        calc_rank_of_first_retained_disparity_between(
            first, second, confidence_level=0.49
        )
        == 2
    )


@pytest.fixture
def specimens_mock_complex():
    # Create example HereditaryStratigraphicAssemblageSpecimen instances
    # with known values for testing.
    first = MagicMock()
    second = MagicMock()
    first.GetStratumDifferentiaBitWidth.return_value = 8
    second.GetStratumDifferentiaBitWidth.return_value = 8
    first.GetDifferentiaVals.return_value = np.array([5, 6, 7, 8, 9])
    second.GetDifferentiaVals.return_value = np.array([5, 42, 9, 202])
    first.GetNumStrataRetained.return_value = 5
    second.GetNumStrataRetained.return_value = 4
    first.GetNumStrataDeposited.return_value = 5
    second.GetNumStrataDeposited.return_value = 6
    first.GetRankIndex.return_value = np.array([0, 10, 20, 30, 40])
    second.GetRankIndex.return_value = np.array([0, 20, 40, 50])
    return first, second


def test_calc_rank_of_first_retained_disparity_between_mock_complex(
    specimens_mock_complex,
):
    first, second = specimens_mock_complex

    assert (
        calc_rank_of_first_retained_disparity_between(
            first, second, confidence_level=0.49
        )
        == 20
    )

    assert (
        calc_rank_of_first_retained_disparity_between(
            first, second, confidence_level=0.999
        )
        == 0
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=7),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2,
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64, 65],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.49, 0.8, 0.95, 0.9999],
)
@pytest.mark.parametrize(
    "uneven_branches",
    [True, False],
)
@pytest.mark.parametrize(
    "other_pop_member",
    [True, False],
)
def test_compare_to_generic_column_impl(
    retention_policy,
    differentia_width,
    confidence_level,
    uneven_branches,
    other_pop_member,
):
    common_ancestors = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
    ]
    for __ in range(37):
        common_ancestors.append(common_ancestors[-1].CloneDescendant())

    for _rep in range(250):
        _ = _rep
        num_total = random.randrange(0, 37)

        num_together = random.randrange(num_total + 1)
        assert 0 <= num_together <= num_total
        num_alone = num_total - num_together

        left_alone = num_alone
        right_alone = num_alone

        common_ancestor = common_ancestors[num_together]
        left = common_ancestor.Clone()
        right = common_ancestor.Clone()

        left.DepositStrata(left_alone)
        right.DepositStrata(
            right_alone + uneven_branches * random.randrange(0, 37)
        )

        pop = [left, right]
        if other_pop_member:
            pop.append(
                random.choice(common_ancestors).CloneNthDescendant(
                    random.randrange(0, 63)
                )
            )
        specimen1, specimen2, *__ = map(hstrat.col_to_specimen, pop)

        assert (
            specimen1.GetNumStrataDeposited() == left.GetNumStrataDeposited()
        )
        assert specimen1.GetNumStrataRetained() == left.GetNumStrataRetained()
        assert (
            specimen2.GetNumStrataDeposited() == right.GetNumStrataDeposited()
        )
        assert specimen2.GetNumStrataRetained() == right.GetNumStrataRetained()

        assert calc_rank_of_first_retained_disparity_between(
            specimen1, specimen2, confidence_level=confidence_level
        ) == calc_rank_of_first_retained_disparity_between_generic(
            left, right, confidence_level=confidence_level
        )


def test_benchmark():
    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=8,
        stratum_retention_policy=hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10
        ),
    ).CloneNthDescendant(100000)

    tip1_c = common_ancestor.CloneNthDescendant(100000)
    tip2_c = common_ancestor.CloneNthDescendant(90000)

    tip1_s = hstrat.col_to_specimen(tip1_c)
    tip2_s = hstrat.col_to_specimen(tip2_c)

    # pre-compile jit outside of timing
    calc_rank_of_first_retained_disparity_between(
        tip1_s,
        tip2_s,
        confidence_level=0.9999,
    )

    with ctt.Timer(factor=1000) as t_algo_dstruct:
        for __ in range(10000):
            calc_rank_of_first_retained_disparity_between(
                tip1_s,
                tip2_s,
                confidence_level=0.9999,
            )

    # note higher factor and lower repcount
    with ctt.Timer(factor=10000) as t_dstruct:
        for __ in range(1000):
            calc_rank_of_first_retained_disparity_between_generic(
                tip1_s,
                tip2_s,
                confidence_level=0.9999,
            )

    with ctt.Timer(factor=1000) as t_vanilla:
        for __ in range(10000):
            calc_rank_of_first_retained_disparity_between_generic(
                tip1_c,
                tip2_c,
                confidence_level=0.9999,
            )

    print(f"t_algo_dstruct={t_algo_dstruct}")
    print(f"t_dstruct={t_dstruct} ")
    print(f"t_vanilla={t_vanilla}")


==> hstrat/tests/test_hstrat/test_juxtaposition/test_impl_specimen/test_calc_rank_of_last_retained_commonality_between_specimen_naive.py <==
import random
from unittest.mock import MagicMock

import contexttimer as ctt
import numpy as np
import pytest

from hstrat import hstrat
from hstrat.juxtaposition._impl_column import (
    calc_rank_of_last_retained_commonality_between_generic,
)
from hstrat.juxtaposition._impl_specimen import (
    calc_rank_of_last_retained_commonality_between,
)


@pytest.fixture
def specimens_mock_simple():
    # Create example HereditaryStratigraphicAssemblageSpecimen instances
    # with known values for testing.
    first = MagicMock()
    second = MagicMock()
    first.GetStratumDifferentiaBitWidth.return_value = 8
    second.GetStratumDifferentiaBitWidth.return_value = 8
    first.GetDifferentiaVals.return_value = np.array([5, 6, 7, 8, 9])
    second.GetDifferentiaVals.return_value = np.array([5, 6, 7, 8, 9])
    first.GetNumStrataRetained.return_value = 5
    second.GetNumStrataRetained.return_value = 5
    first.GetNumStrataDeposited.return_value = 5
    second.GetNumStrataDeposited.return_value = 5
    first.GetRankIndex.return_value = np.array([0, 1, 2, 3, 4])
    second.GetRankIndex.return_value = np.array([0, 1, 2, 3, 4])
    return first, second


def test_calc_rank_of_last_retained_commonality_between_mock_simple(
    specimens_mock_simple,
):
    first, second = specimens_mock_simple

    # Test case where there is no disparity.
    assert (
        calc_rank_of_last_retained_commonality_between(
            first, second, confidence_level=0.49
        )
        == 4
    )
    assert (
        calc_rank_of_last_retained_commonality_between(
            first, second, confidence_level=0.9999999999999
        )
        is None
    )

    # Test case where there is disparity.
    second.GetDifferentiaVals.return_value = np.array([5, 6, 3, 8, 9])
    assert (
        calc_rank_of_last_retained_commonality_between(
            first, second, confidence_level=0.49
        )
        == 1
    )


@pytest.fixture
def specimens_mock_complex():
    # Create example HereditaryStratigraphicAssemblageSpecimen instances
    # with known values for testing.
    first = MagicMock()
    second = MagicMock()
    first.GetStratumDifferentiaBitWidth.return_value = 8
    second.GetStratumDifferentiaBitWidth.return_value = 8
    first.GetDifferentiaVals.return_value = np.array([5, 6, 7, 8, 9])
    second.GetDifferentiaVals.return_value = np.array([5, 42, 9, 202])
    first.GetNumStrataRetained.return_value = 5
    second.GetNumStrataRetained.return_value = 4
    first.GetNumStrataDeposited.return_value = 5
    second.GetNumStrataDeposited.return_value = 6
    first.GetRankIndex.return_value = np.array([0, 10, 20, 30, 40])
    second.GetRankIndex.return_value = np.array([0, 20, 40, 50])
    return first, second


def test_calc_rank_of_last_retained_commonality_between_mock_complex(
    specimens_mock_complex,
):
    first, second = specimens_mock_complex

    assert (
        calc_rank_of_last_retained_commonality_between(
            first, second, confidence_level=0.49
        )
        == 0
    )

    assert (
        calc_rank_of_last_retained_commonality_between(
            first, second, confidence_level=0.999
        )
        is None
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=7),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2,
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64, 65],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.49, 0.8, 0.95, 0.9999],
)
@pytest.mark.parametrize(
    "uneven_branches",
    [True, False],
)
@pytest.mark.parametrize(
    "other_pop_member",
    [True, False],
)
def test_compare_to_generic_column_impl(
    retention_policy,
    differentia_width,
    confidence_level,
    uneven_branches,
    other_pop_member,
):
    common_ancestors = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
    ]
    for __ in range(37):
        common_ancestors.append(common_ancestors[-1].CloneDescendant())

    for _rep in range(250):
        _ = _rep
        num_total = random.randrange(0, 37)

        num_together = random.randrange(num_total + 1)
        assert 0 <= num_together <= num_total
        num_alone = num_total - num_together

        left_alone = num_alone
        right_alone = num_alone

        common_ancestor = common_ancestors[num_together]
        left = common_ancestor.Clone()
        right = common_ancestor.Clone()

        left.DepositStrata(left_alone)
        right.DepositStrata(
            right_alone + uneven_branches * random.randrange(0, 37)
        )

        pop = [left, right]
        if other_pop_member:
            pop.append(
                random.choice(common_ancestors).CloneNthDescendant(
                    random.randrange(0, 63)
                )
            )
        specimen1, specimen2, *__ = map(hstrat.col_to_specimen, pop)

        assert (
            specimen1.GetNumStrataDeposited() == left.GetNumStrataDeposited()
        )
        assert specimen1.GetNumStrataRetained() == left.GetNumStrataRetained()
        assert (
            specimen2.GetNumStrataDeposited() == right.GetNumStrataDeposited()
        )
        assert specimen2.GetNumStrataRetained() == right.GetNumStrataRetained()

        assert calc_rank_of_last_retained_commonality_between(
            specimen1, specimen2, confidence_level=confidence_level
        ) == calc_rank_of_last_retained_commonality_between_generic(
            left, right, confidence_level=confidence_level
        )


def test_benchmark():
    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=8,
        stratum_retention_policy=hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10
        ),
    ).CloneNthDescendant(100000)

    tip1_c = common_ancestor.CloneNthDescendant(100000)
    tip2_c = common_ancestor.CloneNthDescendant(90000)

    tip1_s = hstrat.col_to_specimen(tip1_c)
    tip2_s = hstrat.col_to_specimen(tip2_c)

    # pre-compile jit outside of timing
    calc_rank_of_last_retained_commonality_between(
        tip1_s,
        tip2_s,
        confidence_level=0.9999,
    )

    with ctt.Timer(factor=1000) as t_algo_dstruct:
        for __ in range(10000):
            calc_rank_of_last_retained_commonality_between(
                tip1_s,
                tip2_s,
                confidence_level=0.9999,
            )

    # note higher factor and lower repcount
    with ctt.Timer(factor=10000) as t_dstruct:
        for __ in range(1000):
            calc_rank_of_last_retained_commonality_between_generic(
                tip1_s,
                tip2_s,
                confidence_level=0.9999,
            )

    with ctt.Timer(factor=1000) as t_vanilla:
        for __ in range(10000):
            calc_rank_of_last_retained_commonality_between_generic(
                tip1_c,
                tip2_c,
                confidence_level=0.9999,
            )

    print(f"t_algo_dstruct={t_algo_dstruct}")
    print(f"t_dstruct={t_dstruct} ")
    print(f"t_vanilla={t_vanilla}")


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_estimators/test_estimate_rank_of_mrca_maximum_likelihood.py <==
import numpy as np

from hstrat import hstrat


def test_estimate_rank_of_mrca_maximum_likelihood_no_common_ancestor1():
    coincident_ranks = iter([0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert result is None


def test_estimate_rank_of_mrca_maximum_likelihood_with_common_ancestor1():
    coincident_ranks = iter([1, 0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert result == 0


def test_estimate_rank_of_mrca_maximum_likelihood_with_common_ancestor2():
    coincident_ranks = iter([7, 3, 0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert np.isclose(result, 4.5)


def test_estimate_rank_of_mrca_maximum_likelihood_with_common_ancestor3():
    coincident_ranks = [8, 7, 2, 0]
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert np.isclose(result, 7)


def test_estimate_rank_of_mrca_maximum_likelihood_with_common_ancestor4():
    coincident_ranks = [8, 7, 2, 0]
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.UniformPrior()
    )

    assert np.isclose(result, 4)


def test_estimate_rank_of_mrca_maximum_likelihood_with_common_ancestor5():
    coincident_ranks = [8, 7, 2, 0]
    p_differentia_collision = 0.5**64

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert np.isclose(result, 7)


def test_estimate_rank_of_mrca_maximum_likelihood_with_common_ancestor6():
    coincident_ranks = iter([7, 3, 0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.UniformPrior()
    )

    assert np.isclose(result, 4.5)


def test_estimate_rank_of_mrca_maximum_likelihood_with_common_ancestor7():
    coincident_ranks = iter([7, 3, 0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_maximum_likelihood(
        coincident_ranks, p_differentia_collision, hstrat.GeometricPrior(1.1)
    )

    assert np.isclose(result, 6)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_estimators/test_estimate_rank_of_mrca_naive.py <==
import numpy as np

from hstrat import hstrat


def test_estimate_rank_of_mrca_naive_no_common_ancestor():
    coincident_ranks = iter([0])
    p_differentia_collision = 0.5
    prior = object()

    result = hstrat.estimate_rank_of_mrca_naive(
        coincident_ranks, p_differentia_collision, prior
    )

    assert result is None


def test_estimate_rank_of_mrca_naive_with_common_ancestor1b():
    coincident_ranks = iter([1, 0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_naive(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert result == 0


def test_estimate_rank_of_mrca_naive_with_common_ancestor1():
    coincident_ranks = iter([7, 3, 0])
    p_differentia_collision = 0.5
    prior = object()

    result = hstrat.estimate_rank_of_mrca_naive(
        coincident_ranks, p_differentia_collision, prior
    )

    assert isinstance(result, float)
    assert np.isclose(result, 4.5)


def test_estimate_rank_of_mrca_naive_with_common_ancestor2():
    coincident_ranks = [8, 7, 2, 0]
    p_differentia_collision = 0.5
    prior = object()

    result = hstrat.estimate_rank_of_mrca_naive(
        coincident_ranks, p_differentia_collision, prior
    )

    assert isinstance(result, float)
    assert np.isclose(result, 7)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_estimators/test_estimate_rank_of_mrca_unbiased.py <==
import numpy as np
import pytest

from hstrat import hstrat


def test_estimate_rank_of_mrca_unbiased_no_common_ancestor():
    coincident_ranks = iter([0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert result is None


def test_estimate_rank_of_mrca_unbiased_with_common_ancestor1():
    coincident_ranks = iter([1, 0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert result == 0


def test_estimate_rank_of_mrca_unbiased_with_common_ancestor2():
    coincident_ranks = iter([7, 3, 0])
    p_differentia_collision = 0.5

    result = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    expected_result = np.average([4.5, 1], weights=[2, 1])
    assert np.isclose(result, expected_result)


def test_estimate_rank_of_mrca_unbiased_with_common_ancestor2b():
    coincident_ranks = iter([7, 3, 0])
    p_differentia_collision = 0.25

    result = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    expected_result = np.average([4.5, 1], weights=[4, 1])
    assert np.isclose(result, expected_result)


def test_estimate_rank_of_mrca_unbiased_with_common_ancestor3():
    coincident_ranks = [8, 7, 2, 0]
    p_differentia_collision = 0.5

    expected_result = np.average([7, 4, 0.5], weights=[4, 2, 1])
    result = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert np.isclose(result, expected_result)


@pytest.mark.parametrize(
    "prior",
    [
        hstrat.ArbitraryPrior(),
        hstrat.UniformPrior(),
        hstrat.ExponentialPrior(1.1),
        hstrat.GeometricPrior(1.1),
    ],
)
@pytest.mark.parametrize(
    "p_differentia_collision", [0.5, 0.25, 0.5**8, 0.5**64]
)
def test_estimate_rank_of_mrca_unbiased_with_common_ancestor4(
    prior, p_differentia_collision
):
    coincident_ranks = iter([8, 7, 2, 0])

    # Calculate expected result using np.average with weights
    expected_ranks = [
        prior.CalcIntervalConditionedMean(7, 8),
        prior.CalcIntervalConditionedMean(2, 7),
        prior.CalcIntervalConditionedMean(0, 2),
    ]
    weights = [
        p_differentia_collision**0
        * prior.CalcIntervalProbabilityProxy(7, 8),
        p_differentia_collision**1
        * prior.CalcIntervalProbabilityProxy(2, 7),
        p_differentia_collision**2
        * prior.CalcIntervalProbabilityProxy(0, 2),
    ]
    expected_result = np.average(expected_ranks, weights=weights)

    result = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, prior
    )

    assert np.isclose(result, expected_result)


def test_estimate_rank_of_mrca_unbiased_with_common_ancestor5():
    coincident_ranks = [8, 7, 2, 0]
    p_differentia_collision = 0.5**64

    result = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.ArbitraryPrior()
    )

    assert np.isclose(result, 7)


def test_estimate_rank_of_mrca_unbiased_with_common_ancestor6():
    coincident_ranks = [7, 3, 0]
    p_differentia_collision = 0.5

    result1 = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.GeometricPrior(2)
    )
    result2 = hstrat.estimate_rank_of_mrca_unbiased(
        coincident_ranks, p_differentia_collision, hstrat.GeometricPrior(2.1)
    )

    assert 4 < result1 < result2 < 6


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_ballpark_patristic_distance_between.py <==
import itertools as it

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_ballpark_patristic_distance_between(
    retention_policy, differentia_width, wrap
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(25)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()
    grandchild = child1.CloneNthDescendant(20)

    for first, second in it.product(
        *[[column, column2, child1, child2, grandchild]] * 2
    ):
        assert hstrat.estimate_patristic_distance_between(
            wrap(first),
            wrap(second),
            estimator="maximum_likelihood",
            prior="arbitrary",
        ) == hstrat.ballpark_patristic_distance_between(first, second)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_ballpark_rank_of_mrca_between.py <==
import itertools as it

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_ballpark_rank_of_mrca_between(
    retention_policy, differentia_width, wrap
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(25)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()
    grandchild = child1.CloneNthDescendant(20)

    for first, second in it.product(
        *[[column, column2, child1, child2, grandchild]] * 2
    ):
        assert hstrat.estimate_rank_of_mrca_between(
            wrap(first),
            wrap(second),
            estimator="maximum_likelihood",
            prior="arbitrary",
        ) == hstrat.ballpark_rank_of_mrca_between(first, second)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_ballpark_ranks_since_mrca_with.py <==
import itertools as it

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_ballpark_ranks_since_mrca_with(
    retention_policy, differentia_width, wrap
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(25)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()
    grandchild = child1.CloneNthDescendant(20)

    for first, second in it.product(
        *[[column, column2, child1, child2, grandchild]] * 2
    ):
        assert hstrat.estimate_ranks_since_mrca_with(
            wrap(first),
            wrap(second),
            estimator="maximum_likelihood",
            prior="arbitrary",
        ) == hstrat.ballpark_ranks_since_mrca_with(first, second)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_patristic_distance_bounds_between.py <==
import itertools as it
import random

from iterify import cyclify, iterify
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_calc_patristic_distance_bounds_between_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_patristic_distance_bounds_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_patristic_distance_bounds_between(
        column, column2, prior="arbitrary", confidence_level=confidence_level
    )
    assert hstrat.calc_patristic_distance_bounds_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_patristic_distance_bounds_between(
        column, column, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_patristic_distance_bounds_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_patristic_distance_bounds_between(
        column, child1, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_patristic_distance_bounds_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_patristic_distance_bounds_between(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.calc_patristic_distance_bounds_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_patristic_distance_bounds_between(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_CalcRanksSinceMrcaBoundsWith(
    retention_policy,
):
    def make_bundle():
        return hstrat.HereditaryStratigraphicColumnBundle(
            {
                "test": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_retention_policy=retention_policy,
                ),
                "control": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                ),
            }
        )

    column = make_bundle()
    frozen_copy = column.Clone()
    frozen_unrelated = make_bundle()
    population = [column.Clone() for __ in range(10)]
    forked_isolated = column.Clone()
    unrelated_isolated = make_bundle()

    for _generation in range(100):
        _ = _generation
        for f, s in it.chain(
            it.combinations(population, 2),
            zip(population, cyclify(forked_isolated)),
            zip(population, cyclify(frozen_copy)),
            zip(cyclify(forked_isolated), population),
            zip(cyclify(frozen_copy), population),
        ):
            lb, ub = hstrat.calc_patristic_distance_bounds_between(
                f["test"],
                s["test"],
                prior="arbitrary",
            )
            actual_rank_of_mrca = hstrat.get_last_common_stratum_between(
                f["control"],
                s["control"],
            ).GetAnnotation()
            actual_patristic_distance = (
                f.GetNumStrataDeposited() - actual_rank_of_mrca - 1
            ) + (s.GetNumStrataDeposited() - actual_rank_of_mrca - 1)
            assert lb <= actual_patristic_distance < ub

        for f, s in it.chain(
            zip(population, cyclify(frozen_unrelated)),
            zip(population, cyclify(unrelated_isolated)),
            zip(cyclify(frozen_unrelated), population),
            zip(cyclify(unrelated_isolated), population),
        ):
            assert (
                hstrat.calc_patristic_distance_bounds_between(
                    f["test"],
                    s["test"],
                    prior="arbitrary",
                )
                is None
            )

        # advance generation
        random.shuffle(population)
        for target in range(3):
            population[target] = population[-1].Clone()
            population[target].DepositStratum(
                annotation=population[target].GetNumStrataDeposited(),
            )
        for individual in it.chain(
            iter(population),
            iterify(forked_isolated),
            iterify(unrelated_isolated),
        ):
            if random.choice([True, False]):
                individual.DepositStratum(
                    annotation=individual.GetNumStrataDeposited(),
                )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_comparison_commutativity_asynchronous(
    differentia_width,
    retention_policy,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(30):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_patristic_distance_bounds_between(
                first,
                second,
                prior="arbitrary",
            ) == hstrat.calc_patristic_distance_bounds_between(
                second,
                first,
                prior="arbitrary",
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_comparison_commutativity_synchronous(
    differentia_width,
    retention_policy,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_patristic_distance_bounds_between(
                first,
                second,
                prior="arbitrary",
            ) == hstrat.calc_patristic_distance_bounds_between(
                second,
                first,
                prior="arbitrary",
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
def test_comparison_validity(retention_policy, differentia_width):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.permutations(population, 2):
            rsmw1 = hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            )
            rsmw2 = hstrat.calc_ranks_since_mrca_bounds_with(
                second,
                first,
                prior="arbitrary",
            )
            pd = hstrat.calc_patristic_distance_bounds_between(
                first,
                second,
                prior="arbitrary",
            )
            assert (rsmw1 is None) == (rsmw1 is None) == (pd is None)
            if pd is not None:
                assert all(
                    pytest.approx(pd_bound) == rsmw1_bound + rsmw2_bound
                    for rsmw1_bound, rsmw2_bound, pd_bound in zip(
                        rsmw1, rsmw2, pd
                    )
                )

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_rank_of_earliest_detectable_mrca_between.py <==
import itertools as it
import random

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_calc_rank_of_earliest_detectable_mrca_between_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_earliest_detectable_mrca_between(
        column, column2, confidence_level=confidence_level
    )
    assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_earliest_detectable_mrca_between(
        column, column, confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_earliest_detectable_mrca_between(
        column, child1, confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_earliest_detectable_mrca_between(
        child1, child2, confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_earliest_detectable_mrca_between(
        child1, child2, confidence_level=confidence_level
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95, 0.99],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
def test_CalcRankOfEarliestDetectableMrcaWith1(
    confidence_level,
    differentia_bit_width,
    wrap,
):
    expected_thresh = (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1 - confidence_level,
        )
        - 1
    )

    for r1, r2, r3 in it.product(*[range(1, expected_thresh)] * 3):
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
            stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
        )
        c2 = c1.Clone()
        c3 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
            stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
        )
        for __ in range(r1 - 1):
            c1.DepositStratum()
        for __ in range(r2 - 1):
            c2.DepositStratum()
        for __ in range(r3 - 1):
            c3.DepositStratum()

        for x1, x2 in it.combinations([c1, c2, c3], 2):
            assert (
                hstrat.calc_rank_of_earliest_detectable_mrca_between(
                    wrap(x1),
                    wrap(x2),
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_earliest_detectable_mrca_between(
                    wrap(x2),
                    wrap(x1),
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_between(
                    x1,
                    x2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_between(
                    x2,
                    x1,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95, 0.99],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
def test_CalcRankOfEarliestDetectableMrcaWith2(
    confidence_level,
    differentia_bit_width,
    wrap,
):
    expected_thresh = (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1 - confidence_level,
        )
        - 1
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    c2 = c1.Clone()
    c3 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    for x1, x2 in it.combinations([c1, c2, c3], 2):
        x1 = x1.Clone()
        x2 = x2.Clone()
        while (
            hstrat.get_nth_common_rank_between(x1, x2, expected_thresh) is None
        ):
            random.choice([x1, x2]).DepositStratum()

        assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
            wrap(x1),
            wrap(x2),
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
            wrap(x2),
            wrap(x1),
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)

        for __ in range(3):
            x1.DepositStratum()
            x2.DepositStratum()

        assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
            wrap(x1),
            wrap(x2),
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_between(
            wrap(x2),
            wrap(x1),
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)


@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
def test_CalcRankOfEarliestDetectableMrcaWith3(wrap):

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    for __ in range(10):
        assert (
            hstrat.calc_rank_of_earliest_detectable_mrca_between(
                wrap(c1), wrap(c1)
            )
            == 0
        )
        c1.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_rank_of_mrca_bounds_between.py <==
import itertools as it
import random

from iterify import cyclify, iterify
import opytional as opyt
import pytest
from scipy import stats

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_calc_rank_of_mrca_bounds_between_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_rank_of_mrca_bounds_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_bounds_between(
        column, column2, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_mrca_bounds_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_bounds_between(
        column, column, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_mrca_bounds_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_bounds_between(
        column, child1, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_mrca_bounds_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_bounds_between(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.calc_rank_of_mrca_bounds_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_bounds_between(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_asynchronous(
    retention_policy,
    ordered_store,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary"
            ) == hstrat.calc_rank_of_mrca_bounds_between(
                second, first, prior="arbitrary"
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRankOfMrcaBoundsWith(retention_policy, ordered_store):
    def make_bundle():
        return hstrat.HereditaryStratigraphicColumnBundle(
            {
                "test": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_ordered_store=ordered_store,
                    stratum_retention_policy=retention_policy,
                ),
                "control": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_ordered_store=ordered_store,
                    stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                ),
            }
        )

    column = make_bundle()
    frozen_copy = column.Clone()
    frozen_unrelated = make_bundle()
    population = [column.Clone() for __ in range(10)]
    forked_isolated = column.Clone()
    unrelated_isolated = make_bundle()

    for _generation in range(100):
        _ = _generation
        for f, s in it.chain(
            it.combinations(population, 2),
            zip(population, cyclify(forked_isolated)),
            zip(population, cyclify(frozen_copy)),
            zip(cyclify(forked_isolated), population),
            zip(cyclify(frozen_copy), population),
        ):
            lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
                f["test"], s["test"], prior="arbitrary"
            )
            actual_rank_of_mrca = hstrat.get_last_common_stratum_between(
                f["control"],
                s["control"],
            ).GetAnnotation()
            assert lb <= actual_rank_of_mrca < ub

        for f, s in it.chain(
            zip(population, cyclify(frozen_unrelated)),
            zip(population, cyclify(unrelated_isolated)),
            zip(cyclify(frozen_unrelated), population),
            zip(cyclify(unrelated_isolated), population),
        ):
            assert (
                hstrat.calc_rank_of_mrca_bounds_between(
                    f["test"], s["test"], prior="arbitrary"
                )
                is None
            )

        # advance generation
        random.shuffle(population)
        for target in range(3):
            population[target] = population[-1].CloneDescendant(
                stratum_annotation=population[-1].GetNumStrataDeposited(),
            )
        for individual in it.chain(
            iter(population),
            iterify(forked_isolated),
            iterify(unrelated_isolated),
        ):
            if random.choice([True, False]):
                individual.DepositStratum(
                    annotation=individual.GetNumStrataDeposited(),
                )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary"
            ) == hstrat.calc_rank_of_mrca_bounds_between(
                second, first, prior="arbitrary"
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for generation in range(100):
        for first, second in it.combinations(population, 2):
            lcrw = hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            if lcrw is not None:
                assert 0 <= lcrw <= generation

            fdrw = hstrat.calc_rank_of_first_retained_disparity_between(
                first, second
            )
            if fdrw is not None:
                assert 0 <= fdrw <= generation

            assert hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary"
            ) in [
                (lcrw, opyt.or_value(fdrw, first.GetNumStrataDeposited())),
                None,
            ]

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
def test_CalcRankOfMrcaBoundsWith_narrow_shallow(
    retention_policy,
    differentia_width,
    confidence_level,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    steps = list(
        range(
            columns[
                0
            ].CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=1 - confidence_level,
            )
            - columns[0].GetNumStrataDeposited()
        )
    )

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_rank_of_mrca_bounds_between(
                    c1,
                    c2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_between(
                    c2,
                    c1,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
def test_CalcRankOfMrcaBoundsWith_narrow_with_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):
    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        num_inside_bounds = 0
        num_outside_bounds = 0
        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_rank_of_mrca_bounds_between(
                c1, c2, prior="arbitrary", confidence_level=confidence_level
            ) == hstrat.calc_rank_of_mrca_bounds_between(
                c2,
                c1,
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_bounds_between(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is None:
                num_outside_bounds += 1
                continue

            lb, ub = res
            assert lb < ub
            assert lb >= 0
            assert ub >= 0

            num_inside_bounds += lb <= mrca_rank < ub
            num_outside_bounds += not (lb <= mrca_rank < ub)

            assert mrca_rank < ub

        num_trials = num_inside_bounds + num_outside_bounds
        assert (
            0.001
            < stats.binom.cdf(
                n=num_trials,
                p=1 - confidence_level,
                k=num_outside_bounds,
            )
            < 0.999
        )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [0, 100],
)
def test_CalcRankOfMrcaBoundsWith_narrow_no_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):
    def make_column():
        return hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )

    columns = [make_column() for __ in range(20)]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [make_column() for col in columns]
        column2 = [make_column() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        num_inside_bounds = 0
        num_outside_bounds = 0
        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_rank_of_mrca_bounds_between(
                c1, c2, prior="arbitrary", confidence_level=confidence_level
            ) == hstrat.calc_rank_of_mrca_bounds_between(
                c2,
                c1,
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_bounds_between(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is None:
                num_inside_bounds += 1
                continue

            lb, ub = res
            assert lb < ub
            assert lb >= 0
            assert ub >= 0

            num_outside_bounds += 1

        num_trials = num_inside_bounds + num_outside_bounds
        assert (
            0.001
            < stats.binom.cdf(
                n=num_trials,
                p=1 - confidence_level,
                k=num_outside_bounds,
            )
            < 0.999
        )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
def test_with_HereditaryStratigraphicSpecimens(
    retention_policy,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            first_ = hstrat.col_to_specimen(first)
            second_ = hstrat.col_to_specimen(second)
            # assert commutativity
            assert hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary"
            ) == hstrat.calc_rank_of_mrca_bounds_between(
                first_, second_, prior="arbitrary"
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_rank_of_mrca_bounds_provided_confidence_level.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_calc_rank_mrca_bounds_provided_confidence_level_specimen(
    retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        prior="arbitrary",
    ) == hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        column, column2, prior="arbitrary"
    )

    assert hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        prior="arbitrary",
    ) == hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        column, column, prior="arbitrary"
    )

    assert hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        prior="arbitrary",
    ) == hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        column, child1, prior="arbitrary"
    )

    assert hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
    ) == hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        child1, child2, prior="arbitrary"
    )

    child1.DepositStrata(10)
    assert hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
    ) == hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
        child1, child2, prior="arbitrary"
    )


def test_CalcRankOfMrcaBoundsProvidedConfidenceLevel():
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c1, c1, "arbitrary", 0.5
        )
        == 0.5
    )
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c1, c1, "arbitrary", 0.6
        )
        == 0.75
    )
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c1, c1, "arbitrary", 0.75
        )
        == 0.75
    )

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    p = 1 / 2**64
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.5
        )
        == 1 - p
    )
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.6
        )
        == 1 - p
    )
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.75
        )
        == 1 - p
    )
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.95
        )
        == 1 - p
    )
    assert (
        hstrat.calc_rank_of_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.99
        )
        == 1 - p
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_rank_of_mrca_uncertainty_between.py <==
import itertools as it
import random

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_calc_rank_of_mrca_uncertainty_between_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_rank_of_mrca_uncertainty_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_uncertainty_between(
        column, column2, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_mrca_uncertainty_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_uncertainty_between(
        column, column, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_mrca_uncertainty_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_uncertainty_between(
        column, child1, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_rank_of_mrca_uncertainty_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_uncertainty_between(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.calc_rank_of_mrca_uncertainty_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_rank_of_mrca_uncertainty_between(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_asynchronous(
    retention_policy,
    ordered_store,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_mrca_uncertainty_between(
                first, second, prior="arbitrary"
            ) == hstrat.calc_rank_of_mrca_uncertainty_between(
                second, first, prior="arbitrary"
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_rank_of_mrca_uncertainty_between(
                first, second, prior="arbitrary"
            ) == hstrat.calc_rank_of_mrca_uncertainty_between(
                second, first, prior="arbitrary"
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_between(
                    first, second, prior="arbitrary"
                )
                >= 0
            )

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy1",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "retention_policy2",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_mrca(
    retention_policy1,
    retention_policy2,
    ordered_store,
):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy1,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy2,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_between(
                first, second, prior="arbitrary"
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_between(
                second, first, prior="arbitrary"
            )
            == 0
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_between(
                column, column, prior="arbitrary"
            )
            == 0
        )

        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
def test_CalcRankOfMrcaUncertaintyWith_narrow_shallow(
    retention_policy,
    differentia_width,
    confidence_level,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    steps = list(
        range(
            columns[
                0
            ].CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=1 - confidence_level,
            )
            - columns[0].GetNumStrataDeposited()
        )
    )

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_between(
                    c1,
                    c2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_between(
                    c2,
                    c1,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
def test_CalcRankOfMrcaUncertaintyWith_narrow_with_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_rank_of_mrca_uncertainty_between(
                c1, c2, prior="arbitrary", confidence_level=confidence_level
            ) == hstrat.calc_rank_of_mrca_uncertainty_between(
                c2,
                c1,
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_uncertainty_between(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert res >= 0
                assert hstrat.calc_rank_of_mrca_uncertainty_between(
                    c1,
                    c2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                ) >= hstrat.calc_rank_of_mrca_uncertainty_between(
                    c2,
                    c1,
                    prior="arbitrary",
                    confidence_level=confidence_level / 2,
                )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [0, 100],
)
def test_CalcRankOfMrcaUncertaintyWith_narrow_no_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):
    def make_column():
        return hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )

    columns = [make_column() for __ in range(20)]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [make_column() for col in columns]
        column2 = [make_column() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_rank_of_mrca_uncertainty_between(
                c1, c2, prior="arbitrary", confidence_level=confidence_level
            ) == hstrat.calc_rank_of_mrca_uncertainty_between(
                c2,
                c1,
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_uncertainty_between(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert 0 <= res
                assert (
                    hstrat.calc_rank_of_mrca_uncertainty_between(
                        c1,
                        c2,
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    >= hstrat.calc_rank_of_mrca_uncertainty_between(
                        c2,
                        c1,
                        prior="arbitrary",
                        confidence_level=confidence_level / 2,
                    )
                    or hstrat.calc_rank_of_mrca_uncertainty_between(
                        c1,
                        c2,
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    == 0
                )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_ranks_since_earliest_detectable_mrca_with.py <==
import itertools as it
import random

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_calc_ranks_since_earliest_detectable_mrca_with_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        column, column2, confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        column, column, confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        column, child1, confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        child1, child2, confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_earliest_detectable_mrca_with(
        child1, child2, confidence_level=confidence_level
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95, 0.99],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
def test_CalcRanksSinceEarliestDetectableMrcaWith1(
    confidence_level,
    differentia_bit_width,
):
    expected_thresh = (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1 - confidence_level,
        )
        - 1
    )

    for r1, r2, r3 in it.product(*[range(1, expected_thresh)] * 3):
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
            stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
        )
        c2 = c1.Clone()
        c3 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
            stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
        )
        for __ in range(r1 - 1):
            c1.DepositStratum()
        for __ in range(r2 - 1):
            c2.DepositStratum()
        for __ in range(r3 - 1):
            c3.DepositStratum()

        for x1, x2 in it.combinations([c1, c2, c3], 2):
            assert (
                hstrat.calc_ranks_since_earliest_detectable_mrca_with(
                    x1,
                    x2,
                    confidence_level=confidence_level,
                )
                is None
            ), (
                r1,
                r2,
                r3,
                confidence_level,
                differentia_bit_width,
                hstrat.calc_ranks_since_earliest_detectable_mrca_with(
                    x1,
                    x2,
                    confidence_level=confidence_level,
                ),
                x1.GetNumStrataRetained(),
                x2.GetNumStrataRetained(),
            )
            assert (
                hstrat.calc_ranks_since_earliest_detectable_mrca_with(
                    x2,
                    x1,
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_between(
                    x1,
                    x2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_between(
                    x2,
                    x1,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95, 0.99],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
def test_CalcRanksSinceEarliestDetectableMrcaWith2(
    confidence_level,
    differentia_bit_width,
):
    expected_thresh = (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1 - confidence_level,
        )
        - 1
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    c2 = c1.Clone()
    c3 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    for x1, x2 in it.combinations([c1, c2, c3], 2):
        x1 = x1.Clone()
        x2 = x2.Clone()
        while (
            hstrat.get_nth_common_rank_between(x1, x2, expected_thresh) is None
        ):
            random.choice([x1, x2]).DepositStratum()

        assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
            x1,
            x2,
            confidence_level=confidence_level,
        ) == (
            x1.GetNumStrataDeposited()
            - hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
            - 1
        )
        assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
            x2,
            x1,
            confidence_level=confidence_level,
        ) == (
            x2.GetNumStrataDeposited()
            - hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)
            - 1
        )

        for __ in range(3):
            x1.DepositStratum()
            x2.DepositStratum()

        assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
            x1,
            x2,
            confidence_level=confidence_level,
        ) == (
            x1.GetNumStrataDeposited()
            - hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
            - 1
        )
        assert hstrat.calc_ranks_since_earliest_detectable_mrca_with(
            x2,
            x1,
            confidence_level=confidence_level,
        ) == (
            x2.GetNumStrataDeposited()
            - hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)
            - 1
        )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_ranks_since_mrca_bounds_provided_confidence_level.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_calc_ranks_since_mrca_bounds_provided_confidence_level_specimen(
    retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        prior="arbitrary",
    ) == hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        column, column2, prior="arbitrary"
    )

    assert hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        prior="arbitrary",
    ) == hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        column, column, prior="arbitrary"
    )

    assert hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        prior="arbitrary",
    ) == hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        column, child1, prior="arbitrary"
    )

    assert hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
    ) == hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        child1, child2, prior="arbitrary"
    )

    child1.DepositStrata(10)
    assert hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
    ) == hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
        child1, child2, prior="arbitrary"
    )


def test_CalcRanksSinceMrcaBoundsProvidedConfidenceLevel():
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c1, c1, "arbitrary", 0.5
        )
        == 0.5
    )
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c1, c1, "arbitrary", 0.6
        )
        == 0.75
    )
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c1, c1, "arbitrary", 0.75
        )
        == 0.75
    )

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    p = 1 / 2**64
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.5
        )
        == 1 - p
    )
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.6
        )
        == 1 - p
    )
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.75
        )
        == 1 - p
    )
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.95
        )
        == 1 - p
    )
    assert (
        hstrat.calc_ranks_since_mrca_bounds_provided_confidence_level(
            c2, c2, "arbitrary", 0.99
        )
        == 1 - p
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_ranks_since_mrca_bounds_with.py <==
import itertools as it
import random

from iterify import cyclify, iterify
import opytional as opyt
import pytest
from scipy import stats

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_calc_ranks_since_mrca_bounds_with_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_ranks_since_mrca_bounds_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_bounds_with(
        column, column2, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_mrca_bounds_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_bounds_with(
        column, column, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_mrca_bounds_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_bounds_with(
        column, child1, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_mrca_bounds_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_bounds_with(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.calc_ranks_since_mrca_bounds_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_bounds_with(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRanksSinceMrcaBoundsWith(
    retention_policy,
    ordered_store,
):
    def make_bundle():
        return hstrat.HereditaryStratigraphicColumnBundle(
            {
                "test": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_ordered_store=ordered_store,
                    stratum_retention_policy=retention_policy,
                ),
                "control": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_ordered_store=ordered_store,
                    stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                ),
            }
        )

    column = make_bundle()
    frozen_copy = column.Clone()
    frozen_unrelated = make_bundle()
    population = [column.Clone() for __ in range(10)]
    forked_isolated = column.Clone()
    unrelated_isolated = make_bundle()

    for _generation in range(100):
        _ = _generation
        for f, s in it.chain(
            it.combinations(population, 2),
            zip(population, cyclify(forked_isolated)),
            zip(population, cyclify(frozen_copy)),
            zip(cyclify(forked_isolated), population),
            zip(cyclify(frozen_copy), population),
        ):
            lb, ub = hstrat.calc_ranks_since_mrca_bounds_with(
                f["test"],
                s["test"],
                prior="arbitrary",
            )
            actual_rank_of_mrca = hstrat.get_last_common_stratum_between(
                f["control"],
                s["control"],
            ).GetAnnotation()
            actual_ranks_since_mrca = (
                f.GetNumStrataDeposited() - actual_rank_of_mrca - 1
            )
            assert lb <= actual_ranks_since_mrca < ub

        for f, s in it.chain(
            zip(population, cyclify(frozen_unrelated)),
            zip(population, cyclify(unrelated_isolated)),
            zip(cyclify(frozen_unrelated), population),
            zip(cyclify(unrelated_isolated), population),
        ):
            assert (
                hstrat.calc_ranks_since_mrca_bounds_with(
                    f["test"],
                    s["test"],
                    prior="arbitrary",
                )
                is None
            )

        # advance generation
        random.shuffle(population)
        for target in range(3):
            population[target] = population[-1].Clone()
            population[target].DepositStratum(
                annotation=population[target].GetNumStrataDeposited(),
            )
        for individual in it.chain(
            iter(population),
            iterify(forked_isolated),
            iterify(unrelated_isolated),
        ):
            if random.choice([True, False]):
                individual.DepositStratum(
                    annotation=individual.GetNumStrataDeposited(),
                )


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            ) == hstrat.calc_ranks_since_mrca_bounds_with(
                second, first, prior="arbitrary"
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for generation in range(100):
        for first, second in it.combinations(population, 2):
            rslcw = hstrat.calc_ranks_since_last_retained_commonality_with(
                first, second
            )
            if rslcw is not None:
                assert 0 <= rslcw <= generation

            rsfdw = hstrat.calc_ranks_since_first_retained_disparity_with(
                first, second
            )
            if rsfdw is not None:
                assert -1 <= rsfdw <= generation

            assert hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            ) is None or hstrat.calc_ranks_since_mrca_bounds_with(
                first,
                second,
                prior="arbitrary",
            ) == (
                opyt.or_value(rsfdw, -1) + 1,
                rslcw + 1,
            )
            if rslcw is not None and rsfdw is not None:
                assert rsfdw < rslcw

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95],
)
def test_CalcRanksSinceMrcaBoundsWith_narrow_shallow(
    retention_policy,
    differentia_width,
    confidence_level,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    steps = list(
        range(
            columns[
                0
            ].CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=1 - confidence_level,
            )
            - columns[0].GetNumStrataDeposited()
        )
    )

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_ranks_since_mrca_bounds_with(
                    c1,
                    c2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_ranks_since_mrca_bounds_with(
                    c2,
                    c1,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
def test_CalcRanksSinceMrcaBoundsWith_narrow_with_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        num_inside_bounds = 0
        num_outside_bounds = 0
        for c1, c2 in zip(column1, column2):
            res = hstrat.calc_ranks_since_mrca_bounds_with(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is None:
                num_outside_bounds += 1
                continue

            lb, ub = res
            assert lb < ub
            assert lb >= 0
            assert ub >= 0

            num_inside_bounds += (
                lb <= c1.GetNumStrataDeposited() - 1 - mrca_rank < ub
            )
            num_outside_bounds += not (
                lb <= c1.GetNumStrataDeposited() - 1 - mrca_rank < ub
            )

            assert c1.GetNumStrataDeposited() - 1 - mrca_rank >= lb

        num_trials = num_inside_bounds + num_outside_bounds
        assert (
            0.001
            < stats.binom.cdf(
                n=num_trials,
                p=1 - confidence_level,
                k=num_outside_bounds,
            )
            < 0.999
        )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
def test_CalcRanksSinceMrcaBoundsWith_narrow_no_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):
    def make_column():
        return hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )

    columns = [make_column() for __ in range(20)]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [make_column() for col in columns]
        column2 = [make_column() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        num_inside_bounds = 0
        num_outside_bounds = 0
        for c1, c2 in zip(column1, column2):
            res = hstrat.calc_ranks_since_mrca_bounds_with(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is None:
                num_inside_bounds += 1
                continue

            lb, ub = res
            assert lb < ub
            assert lb >= 0
            assert ub >= 0

            num_outside_bounds += 1

        num_trials = num_inside_bounds + num_outside_bounds
        assert (
            0.001
            < stats.binom.cdf(
                n=num_trials,
                p=1 - confidence_level,
                k=num_outside_bounds,
            )
            < 0.999
        )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_calc_ranks_since_mrca_uncertainty_with.py <==
import itertools as it
import random

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_calc_ranks_since_mrca_uncertainty_with_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.calc_ranks_since_mrca_uncertainty_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
        column, column2, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_mrca_uncertainty_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
        column, column, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_mrca_uncertainty_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
        column, child1, prior="arbitrary", confidence_level=confidence_level
    )

    assert hstrat.calc_ranks_since_mrca_uncertainty_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.calc_ranks_since_mrca_uncertainty_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        prior="arbitrary",
        confidence_level=confidence_level,
    ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
        child1, child2, prior="arbitrary", confidence_level=confidence_level
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.calc_ranks_since_mrca_uncertainty_with(
                first,
                second,
                prior="arbitrary",
            ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
                second, first, prior="arbitrary"
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_comparison_validity(retention_policy, ordered_store):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            assert (
                hstrat.calc_ranks_since_mrca_uncertainty_with(
                    first, second, prior="arbitrary"
                )
                >= 0
            )

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy1",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "retention_policy2",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_mrca(
    retention_policy1,
    retention_policy2,
    ordered_store,
):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy1,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy2,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                first, second, prior="arbitrary"
            )
            == 0
        )
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                second, first, prior="arbitrary"
            )
            == 0
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_scenario_no_divergence(retention_policy, ordered_store):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_ranks_since_mrca_uncertainty_with(
                column, column, prior="arbitrary"
            )
            == 0
        )
        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95],
)
def test_CalcRanksSinceMrcaUncertaintyWith_narrow_shallow(
    retention_policy,
    differentia_width,
    confidence_level,
):
    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]
    steps = list(
        range(
            columns[
                0
            ].CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=1 - confidence_level,
            )
            - columns[0].GetNumStrataDeposited()
        )
    )

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_ranks_since_mrca_uncertainty_with(
                    c1,
                    c2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_ranks_since_mrca_uncertainty_with(
                    c2,
                    c1,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
def test_CalcRanksSinceMrcaUncertaintyWith_narrow_with_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_ranks_since_mrca_uncertainty_with(
                c1, c2, prior="arbitrary", confidence_level=confidence_level
            ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
                c2,
                c1,
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_ranks_since_mrca_uncertainty_with(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert res >= 0
                assert hstrat.calc_ranks_since_mrca_uncertainty_with(
                    c1,
                    c2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                ) >= hstrat.calc_ranks_since_mrca_uncertainty_with(
                    c2,
                    c1,
                    prior="arbitrary",
                    confidence_level=confidence_level / 2,
                )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
def test_CalcRanksSinceMrcaUncertaintyWith_narrow_no_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
):
    def make_column():
        return hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )

    columns = [make_column() for __ in range(20)]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [make_column() for col in columns]
        column2 = [make_column() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_ranks_since_mrca_uncertainty_with(
                c1, c2, prior="arbitrary", confidence_level=confidence_level
            ) == hstrat.calc_ranks_since_mrca_uncertainty_with(
                c2,
                c1,
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_ranks_since_mrca_uncertainty_with(
                c1,
                c2,
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert 0 <= res
                assert (
                    hstrat.calc_ranks_since_mrca_uncertainty_with(
                        c1,
                        c2,
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    >= hstrat.calc_ranks_since_mrca_uncertainty_with(
                        c2,
                        c1,
                        prior="arbitrary",
                        confidence_level=confidence_level / 2,
                    )
                    or hstrat.calc_ranks_since_mrca_uncertainty_with(
                        c1,
                        c2,
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    == 0
                )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_does_definitively_have_no_common_ancestor.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_does_definitively_have_no_common_ancestor_specimen(
    retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.does_definitively_have_no_common_ancestor(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column2)
    ) == hstrat.does_definitively_have_no_common_ancestor(column, column2)

    assert hstrat.does_definitively_have_no_common_ancestor(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(column)
    ) == hstrat.does_definitively_have_no_common_ancestor(column, column)

    assert hstrat.does_definitively_have_no_common_ancestor(
        hstrat.col_to_specimen(column), hstrat.col_to_specimen(child1)
    ) == hstrat.does_definitively_have_no_common_ancestor(column, child1)

    assert hstrat.does_definitively_have_no_common_ancestor(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(child2)
    ) == hstrat.does_definitively_have_no_common_ancestor(child1, child2)

    column2.DepositStrata(100)
    assert hstrat.does_definitively_have_no_common_ancestor(
        hstrat.col_to_specimen(child1), hstrat.col_to_specimen(column2)
    ) == hstrat.does_definitively_have_no_common_ancestor(child1, column2)


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
def test_DefinitivelySharesNoCommonAncestorWith1(retention_policy):
    while True:
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        if hstrat.does_definitively_have_no_common_ancestor(c1, c2):
            assert hstrat.does_definitively_have_no_common_ancestor(c2, c1)
            for __ in range(100):
                c1.DepositStratum()
                assert hstrat.does_definitively_have_no_common_ancestor(c1, c2)
                assert hstrat.does_definitively_have_no_common_ancestor(c2, c1)
            for __ in range(100):
                c2.DepositStratum()
                assert hstrat.does_definitively_have_no_common_ancestor(c1, c2)
                assert hstrat.does_definitively_have_no_common_ancestor(c2, c1)
            break

    while True:
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        if not hstrat.does_definitively_have_no_common_ancestor(c1, c2):
            assert not hstrat.does_definitively_have_no_common_ancestor(c2, c1)
            for __ in range(100):
                c1.DepositStratum()
                assert not hstrat.does_definitively_have_no_common_ancestor(
                    c1, c2
                )
                assert not hstrat.does_definitively_have_no_common_ancestor(
                    c2, c1
                )
            for __ in range(100):
                c2.DepositStratum()
                assert not hstrat.does_definitively_have_no_common_ancestor(
                    c1, c2
                )
                assert not hstrat.does_definitively_have_no_common_ancestor(
                    c2, c1
                )
            break

    for rep in range(100):
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
            stratum_retention_policy=retention_policy,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
            stratum_retention_policy=retention_policy,
        )
        assert hstrat.does_definitively_have_no_common_ancestor(c1, c2)
        assert hstrat.does_definitively_have_no_common_ancestor(c2, c1)


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
def test_DefinitivelySharesNoCommonAncestorWith2(retention_policy):

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=retention_policy,
    )
    c2 = c1.Clone()
    assert not hstrat.does_definitively_have_no_common_ancestor(c1, c2)
    assert not hstrat.does_definitively_have_no_common_ancestor(c2, c1)
    for __ in range(100):
        c1.DepositStratum()
        assert not hstrat.does_definitively_have_no_common_ancestor(c1, c2)
        assert not hstrat.does_definitively_have_no_common_ancestor(c2, c1)
    for __ in range(100):
        c2.DepositStratum()
        assert not hstrat.does_definitively_have_no_common_ancestor(c1, c2)
        assert not hstrat.does_definitively_have_no_common_ancestor(c2, c1)

    for rep in range(100):
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
            stratum_retention_policy=retention_policy,
        )
        c2 = c1.Clone()
        assert not hstrat.does_definitively_have_no_common_ancestor(c1, c2)
        assert not hstrat.does_definitively_have_no_common_ancestor(c2, c1)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_does_have_any_common_ancestor.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.95, 0.88],
)
def test_does_have_any_common_ancestor_specimen(
    retention_policy, differentia_width, confidence_level
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.does_have_any_common_ancestor(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        confidence_level=confidence_level,
    ) == hstrat.does_have_any_common_ancestor(
        column, column2, confidence_level=confidence_level
    )

    assert hstrat.does_have_any_common_ancestor(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        confidence_level=confidence_level,
    ) == hstrat.does_have_any_common_ancestor(
        column, column, confidence_level=confidence_level
    )

    assert hstrat.does_have_any_common_ancestor(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        confidence_level=confidence_level,
    ) == hstrat.does_have_any_common_ancestor(
        column, child1, confidence_level=confidence_level
    )

    assert hstrat.does_have_any_common_ancestor(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        confidence_level=confidence_level,
    ) == hstrat.does_have_any_common_ancestor(
        child1, child2, confidence_level=confidence_level
    )

    child1.DepositStrata(10)
    assert hstrat.does_have_any_common_ancestor(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        confidence_level=confidence_level,
    ) == hstrat.does_have_any_common_ancestor(
        child1, child2, confidence_level=confidence_level
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_HasAnyCommonAncestorWith(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    first_copy = first.Clone()
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    def assert_validity():
        assert hstrat.does_have_any_common_ancestor(first, first)
        assert hstrat.does_have_any_common_ancestor(first_copy, first_copy)
        assert hstrat.does_have_any_common_ancestor(first, first_copy)
        assert hstrat.does_have_any_common_ancestor(first_copy, first)

        assert not hstrat.does_have_any_common_ancestor(second, first)
        assert not hstrat.does_have_any_common_ancestor(first, second)
        assert not hstrat.does_have_any_common_ancestor(second, first_copy)
        assert not hstrat.does_have_any_common_ancestor(first_copy, second)

    assert_validity()
    first.DepositStratum()
    assert_validity()
    second.DepositStratum()
    assert_validity()
    first.DepositStratum()
    assert_validity()

    for __ in range(100):
        first_copy.DepositStratum()
        assert_validity()


def test_HasAnyCommonAncestorWith_narrow():
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    assert hstrat.does_have_any_common_ancestor(c1, c2) is None
    assert hstrat.does_have_any_common_ancestor(c2, c1) is None

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    assert hstrat.does_have_any_common_ancestor(c1, c2) is False
    assert hstrat.does_have_any_common_ancestor(c2, c1) is False

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    c2 = c1.Clone()
    assert hstrat.does_have_any_common_ancestor(c1, c2) is None
    assert hstrat.does_have_any_common_ancestor(c2, c1) is None

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    c2 = c1.Clone()
    assert hstrat.does_have_any_common_ancestor(c1, c2) is True
    assert hstrat.does_have_any_common_ancestor(c2, c1) is True

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(100):
        c1.DepositStratum()
    c2 = c1.CloneDescendant()
    assert hstrat.does_have_any_common_ancestor(c1, c2) is True
    assert hstrat.does_have_any_common_ancestor(c2, c1) is True

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(100):
        c1.DepositStratum()
    c2 = c1.CloneDescendant()
    assert hstrat.does_have_any_common_ancestor(c1, c2) is True
    assert hstrat.does_have_any_common_ancestor(c2, c1) is True


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_estimate_patristic_distance_between.py <==
import itertools as it
import random

import numpy as np
import pytest
from scipy import stats

from hstrat import hstrat


@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_estimate_patristic_distance_between_specimen(
    estimator, prior, retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.estimate_patristic_distance_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_patristic_distance_between(
        column,
        column2,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_patristic_distance_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_patristic_distance_between(
        column,
        column,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_patristic_distance_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_patristic_distance_between(
        column,
        child1,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_patristic_distance_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_patristic_distance_between(
        child1,
        child2,
        estimator=estimator,
        prior=prior,
    )

    child1.DepositStrata(10)
    assert hstrat.estimate_patristic_distance_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_patristic_distance_between(
        child1,
        child2,
        estimator=estimator,
        prior=prior,
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_comparison_commutativity_asynchronous(
    differentia_width,
    retention_policy,
    estimator,
    prior,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(30):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.estimate_patristic_distance_between(
                first,
                second,
                estimator=estimator,
                prior=prior,
            ) == hstrat.estimate_patristic_distance_between(
                second,
                first,
                estimator=estimator,
                prior=prior,
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    differentia_width,
    estimator,
    prior,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(30):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.estimate_patristic_distance_between(
                first,
                second,
                estimator=estimator,
                prior=prior,
            ) == hstrat.estimate_patristic_distance_between(
                second,
                first,
                estimator=estimator,
                prior=prior,
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
def test_comparison_validity(
    retention_policy,
    differentia_width,
    estimator,
    prior,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(30):
        _ = _generation
        for first, second in it.permutations(population, 2):

            rsmw1 = hstrat.estimate_ranks_since_mrca_with(
                first,
                second,
                estimator=estimator,
                prior=prior,
            )
            rsmw2 = hstrat.estimate_ranks_since_mrca_with(
                second,
                first,
                estimator=estimator,
                prior=prior,
            )
            est = hstrat.estimate_patristic_distance_between(
                first,
                second,
                estimator=estimator,
                prior=prior,
            )
            assert (rsmw1 is None) == (rsmw1 is None) == (est is None)
            if est is not None:
                assert rsmw1 + rsmw2 == pytest.approx(est)

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=13),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
def test_statistical_properties(
    retention_policy,
    differentia_width,
):

    err_maximum_likelihood_arbitrary = []
    err_maximum_likelihood_uniform = []
    err_unbiased = []

    common_ancestors = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
    ]
    for __ in range(113):
        common_ancestors.append(common_ancestors[-1].CloneDescendant())

    for _rep in range(10000):
        _ = _rep
        num_total = random.randrange(57, 113)
        num_together = random.randrange(num_total + 1)
        num_alone = num_total - num_together

        left_alone = num_alone
        right_alone = num_alone + random.randrange(19)

        common_ancestor = common_ancestors[num_together]
        left = common_ancestor.Clone()
        right = common_ancestor.Clone()

        left.DepositStrata(left_alone)
        right.DepositStrata(right_alone)

        err_maximum_likelihood_arbitrary.append(
            hstrat.estimate_patristic_distance_between(
                left, right, estimator="maximum_likelihood", prior="arbitrary"
            )
            - (left_alone + right_alone)
        )
        err_maximum_likelihood_uniform.append(
            hstrat.estimate_patristic_distance_between(
                left, right, estimator="maximum_likelihood", prior="uniform"
            )
            - (left_alone + right_alone)
        )
        err_unbiased.append(
            hstrat.estimate_patristic_distance_between(
                left, right, estimator="unbiased", prior="uniform"
            )
            - (left_alone + right_alone)
        )

    err_unbiased_ = np.array(err_unbiased)
    print(np.mean(err_unbiased))
    assert stats.ttest_ind(err_unbiased_, -err_unbiased_)[1] > 0.01

    for err_maximum_likelihood in (
        err_maximum_likelihood_arbitrary,
        err_maximum_likelihood_uniform,
    ):
        mean_err_unbiased = np.mean(err_unbiased)
        mean_err_maximum_likelihood = np.mean(err_maximum_likelihood)

        median_abs_err_unbiased = np.percentile(np.abs(err_unbiased), 50)
        median_abs_err_maximum_likelihood = np.percentile(
            np.abs(err_maximum_likelihood), 50
        )

        if differentia_width == 1 and isinstance(
            retention_policy, hstrat.nominal_resolution_algo.Policy
        ):
            assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
            assert not all(
                ml > ub
                for ml, ub in zip(
                    sorted(np.abs(err_maximum_likelihood)),
                    sorted(np.abs(err_unbiased)),
                )
            )
        elif differentia_width == 1:
            assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
            assert median_abs_err_unbiased > median_abs_err_maximum_likelihood
        else:
            assert abs(mean_err_unbiased) <= abs(mean_err_maximum_likelihood)
            assert median_abs_err_unbiased >= median_abs_err_maximum_likelihood


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_estimate_rank_of_mrca_between.py <==
import itertools as it
import random

import numpy as np
import opytional as opyt
import pytest
from scipy import stats

from hstrat import hstrat
from hstrat._auxiliary_lib import cmp_approx, pairwise


@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_estimate_rank_of_mrca_between_specimen(
    estimator, prior, retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.estimate_rank_of_mrca_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_rank_of_mrca_between(
        column,
        column2,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_rank_of_mrca_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_rank_of_mrca_between(
        column,
        column,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_rank_of_mrca_between(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_rank_of_mrca_between(
        column,
        child1,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_rank_of_mrca_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_rank_of_mrca_between(
        child1,
        child2,
        estimator=estimator,
        prior=prior,
    )

    child1.DepositStrata(10)
    assert hstrat.estimate_rank_of_mrca_between(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_rank_of_mrca_between(
        child1,
        child2,
        estimator=estimator,
        prior=prior,
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        hstrat.ArbitraryPrior(),
        hstrat.GeometricPrior(growth_factor=1.1),
        hstrat.UniformPrior(),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_comparison_commutativity_asynchronous(
    differentia_width,
    retention_policy,
    estimator,
    prior,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(30):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.estimate_rank_of_mrca_between(
                first,
                second,
                estimator=estimator,
                prior=prior,
            ) == hstrat.estimate_rank_of_mrca_between(
                second,
                first,
                estimator=estimator,
                prior=prior,
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        hstrat.ArbitraryPrior(),
        hstrat.GeometricPrior(growth_factor=1.1),
        hstrat.UniformPrior(),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=3
        ),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_comparison_validity(
    differentia_width, estimator, prior, retention_policy
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(50):
        _ = _generation
        for first, second in it.combinations(population, 2):

            bounds = hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary", confidence_level=0.49
            )
            est = hstrat.estimate_rank_of_mrca_between(
                first,
                second,
                estimator=estimator,
                prior=prior,
            )
            if bounds is not None:
                lb, ub = bounds
                assert (
                    0
                    <= est
                    < ub
                    <= min(
                        first.GetNumStrataDeposited(),
                        second.GetNumStrataDeposited(),
                    )
                )
                if estimator == "maximum_likelihood" and prior == "arbitrary":
                    assert lb <= est
            else:
                assert est is None

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=3
        ),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_comparison_bit_width_effects(retention_policy):
    population = [
        (
            hstrat.HereditaryStratigraphicColumn(
                stratum_differentia_bit_width=1,
                stratum_retention_policy=retention_policy,
            ),
            hstrat.HereditaryStratigraphicColumn(
                stratum_differentia_bit_width=8,
                stratum_retention_policy=retention_policy,
            ),
            hstrat.HereditaryStratigraphicColumn(
                stratum_differentia_bit_width=64,
                stratum_retention_policy=retention_policy,
            ),
        )
        for __ in range(10)
    ]

    for _generation in range(50):
        _ = _generation
        for first, second in it.combinations(population, 2):
            assert len(
                set(
                    hstrat.estimate_rank_of_mrca_between(
                        first[i],
                        second[i],
                        estimator="maximum_likelihood",
                        prior="arbitrary",
                    )
                    for i in range(3)
                )
            ) == len(
                set(
                    hstrat.calc_rank_of_first_retained_disparity_between(
                        first[i],
                        second[i],
                        confidence_level=0.49,
                    )
                    for i in range(3)
                )
            )

            for less, more in pairwise(range(3)):

                if not hstrat.calc_rank_of_last_retained_commonality_between(
                    first[less],
                    second[less],
                    confidence_level=0.49,
                ) or not hstrat.calc_rank_of_last_retained_commonality_between(
                    first[more],
                    second[more],
                    confidence_level=0.49,
                ):
                    continue

                min_len_less = min(
                    first[less].GetNumStrataDeposited(),
                    second[less].GetNumStrataDeposited(),
                )
                min_len_more = min(
                    first[more].GetNumStrataDeposited(),
                    second[more].GetNumStrataDeposited(),
                )
                assert min_len_less == min_len_more

                for estimator, prior in (
                    ("unbiased", "arbitrary"),
                    ("unbiased", "uniform"),
                    ("unbiased", hstrat.GeometricPrior(1.1)),
                ):
                    assert hstrat.estimate_rank_of_mrca_between(
                        first[less],
                        second[less],
                        estimator=estimator,
                        prior=prior,
                    ) < hstrat.estimate_rank_of_mrca_between(
                        first[more],
                        second[more],
                        estimator=estimator,
                        prior=prior,
                    ) or opyt.or_value(
                        hstrat.calc_rank_of_first_retained_disparity_between(
                            first[less],
                            second[less],
                            confidence_level=0.49,
                        ),
                        min_len_less,
                    ) > opyt.or_value(
                        hstrat.calc_rank_of_first_retained_disparity_between(
                            first[more],
                            second[more],
                            confidence_level=0.49,
                        ),
                        min_len_more,
                    )

                assert hstrat.estimate_rank_of_mrca_between(
                    first[less],
                    second[less],
                    estimator="maximum_likelihood",
                    prior="uniform",
                ) <= hstrat.estimate_rank_of_mrca_between(
                    first[more],
                    second[more],
                    estimator="maximum_likelihood",
                    prior="uniform",
                ) or opyt.or_value(
                    hstrat.calc_rank_of_first_retained_disparity_between(
                        first[less],
                        second[less],
                        confidence_level=0.49,
                    ),
                    min_len_less,
                ) > opyt.or_value(
                    hstrat.calc_rank_of_first_retained_disparity_between(
                        first[more],
                        second[more],
                        confidence_level=0.49,
                    ),
                    min_len_more,
                )

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = tuple(c.Clone() for c in population[-1])
        for individual in population:
            if random.choice([True, False]):
                for c in individual:
                    c.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=3
        ),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_comparison_ml_vs_unbiased(differentia_width, retention_policy):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(50):
        _ = _generation
        for first, second in it.combinations(population, 2):

            bounds = hstrat.calc_rank_of_mrca_bounds_between(
                first, second, prior="arbitrary", confidence_level=0.49
            )
            if bounds is not None:
                assert hstrat.estimate_rank_of_mrca_between(
                    first,
                    second,
                    estimator="maximum_likelihood",
                    prior="arbitrary",
                ) >= hstrat.estimate_rank_of_mrca_between(
                    first, second, estimator="unbiased", prior="uniform"
                )

                assert (
                    cmp_approx(
                        hstrat.estimate_rank_of_mrca_between(
                            first,
                            second,
                            estimator="unbiased",
                            prior=hstrat.GeometricPrior(1.1),
                        ),
                        hstrat.estimate_rank_of_mrca_between(
                            first,
                            second,
                            estimator="unbiased",
                            prior="uniform",
                        ),
                    )
                    != -1
                )

                assert hstrat.estimate_rank_of_mrca_between(
                    first,
                    second,
                    estimator="unbiased",
                    prior="arbitrary",
                ) >= hstrat.estimate_rank_of_mrca_between(
                    first, second, estimator="unbiased", prior="uniform"
                )

                assert hstrat.estimate_rank_of_mrca_between(
                    first,
                    second,
                    estimator="maximum_likelihood",
                    prior="arbitrary",
                ) >= hstrat.estimate_rank_of_mrca_between(
                    first,
                    second,
                    estimator="maximum_likelihood",
                    prior="uniform",
                )

                assert (
                    hstrat.estimate_rank_of_mrca_between(
                        first,
                        second,
                        estimator="unbiased",
                        prior=hstrat.GeometricPrior(1.1),
                    )
                    > hstrat.estimate_rank_of_mrca_between(
                        first,
                        second,
                        estimator="unbiased",
                        prior=hstrat.GeometricPrior(1.05),
                    )
                    or not hstrat.calc_rank_of_first_retained_disparity_between(
                        first, second
                    )
                    or hstrat.calc_rank_of_last_retained_commonality_between(
                        first, second
                    )
                    == 0
                    or hstrat.calc_rank_of_first_retained_disparity_between(
                        first, second
                    )
                    == hstrat.calc_rank_of_last_retained_commonality_between(
                        first, second
                    )
                    + 1
                )

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=13),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
def test_statistical_properties(
    retention_policy,
    differentia_width,
):

    err_maximum_likelihood_arbitrary = []
    err_maximum_likelihood_uniform = []
    err_unbiased = []

    common_ancestors = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
    ]
    for __ in range(113):
        common_ancestors.append(common_ancestors[-1].CloneDescendant())

    for _rep in range(10000):
        _ = _rep
        num_total = random.randrange(57, 113)
        num_together = random.randrange(num_total + 1)
        num_alone = num_total - num_together

        left_alone = num_alone
        right_alone = num_alone

        common_ancestor = common_ancestors[num_together]
        left = common_ancestor.Clone()
        right = common_ancestor.Clone()

        left.DepositStrata(left_alone)
        right.DepositStrata(right_alone)

        err_maximum_likelihood_arbitrary.append(
            hstrat.estimate_rank_of_mrca_between(
                left, right, estimator="maximum_likelihood", prior="arbitrary"
            )
            - num_together
        )
        err_maximum_likelihood_uniform.append(
            hstrat.estimate_rank_of_mrca_between(
                left, right, estimator="maximum_likelihood", prior="uniform"
            )
            - num_together
        )
        err_unbiased.append(
            hstrat.estimate_rank_of_mrca_between(
                left, right, estimator="unbiased", prior="uniform"
            )
            - num_together
        )

    err_unbiased_ = np.array(err_unbiased)
    assert stats.ttest_ind(err_unbiased_, -err_unbiased_)[1] > 0.01

    for err_maximum_likelihood in (
        err_maximum_likelihood_arbitrary,
        err_maximum_likelihood_uniform,
    ):
        mean_err_unbiased = np.mean(err_unbiased)
        mean_err_maximum_likelihood = np.mean(err_maximum_likelihood)

        median_abs_err_unbiased = np.percentile(np.abs(err_unbiased), 50)
        median_abs_err_maximum_likelihood = np.percentile(
            np.abs(err_maximum_likelihood), 50
        )

        if differentia_width == 1 and isinstance(
            retention_policy, hstrat.nominal_resolution_algo.Policy
        ):
            assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
            assert not all(
                ml > ub
                for ml, ub in zip(
                    sorted(np.abs(err_maximum_likelihood)),
                    sorted(np.abs(err_unbiased)),
                )
            )
        elif differentia_width == 1:
            assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
            assert median_abs_err_unbiased > median_abs_err_maximum_likelihood
        else:
            assert abs(mean_err_unbiased) <= abs(mean_err_maximum_likelihood)
            assert median_abs_err_unbiased >= median_abs_err_maximum_likelihood


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=7),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "geometric_factor",
    [1.01, 1.1, 4],
)
def test_statistical_properties(
    retention_policy,
    differentia_width,
    geometric_factor,
):

    err_maximum_likelihood = []
    err_unbiased = []

    common_ancestors = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
    ]
    for __ in range(113):
        common_ancestors.append(common_ancestors[-1].CloneDescendant())

    weights = np.array(
        [geometric_factor**i for i in range(113)], dtype=float
    )

    for _rep in range(8000):
        _ = _rep
        num_total = random.randrange(57, 113)

        # scrapped continuous approach to generating
        # note: e^log(b)x == b^x
        # see https://stackoverflow.com/a/40144719
        # scale = 1 / np.log(exponential_factor)
        # drawn = stats.truncexpon(b=num_total / scale, scale=scale).rvs(1)[0]
        # rounding_correction = 0.5
        # num_together = num_total - int(
        #     drawn + rounding_correction
        # )

        num_together = np.random.choice(
            np.arange(num_total + 1),
            p=weights[: num_total + 1] / weights[: num_total + 1].sum(),
        )
        assert 0 <= num_together <= num_total
        num_alone = num_total - num_together

        left_alone = num_alone
        right_alone = num_alone

        common_ancestor = common_ancestors[num_together]
        left = common_ancestor.Clone()
        right = common_ancestor.Clone()

        left.DepositStrata(left_alone)
        right.DepositStrata(right_alone)

        err_maximum_likelihood.append(
            hstrat.estimate_rank_of_mrca_between(
                left,
                right,
                estimator="maximum_likelihood",
                prior=hstrat.GeometricPrior(geometric_factor),
            )
            - num_together
        )
        err_unbiased.append(
            hstrat.estimate_rank_of_mrca_between(
                left,
                right,
                estimator="unbiased",
                prior=hstrat.GeometricPrior(geometric_factor),
            )
            - num_together
        )

    err_unbiased_ = np.array(err_unbiased)

    assert (
        np.count_nonzero(err_unbiased_) < 4
        or stats.ttest_ind(err_unbiased_, -err_unbiased_)[1] > 0.01
    ), (np.mean(err_unbiased_), np.count_nonzero(err_unbiased_))

    mean_err_unbiased = np.mean(err_unbiased)
    mean_err_maximum_likelihood = np.mean(err_maximum_likelihood)

    assert not all(
        ml > ub
        for ml, ub in zip(
            sorted(np.abs(err_maximum_likelihood)),
            sorted(np.abs(err_unbiased)),
        )
    )

    if differentia_width == 1 and isinstance(
        retention_policy, hstrat.nominal_resolution_algo.Policy
    ):
        assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
    elif differentia_width == 1:
        assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
    else:
        assert abs(mean_err_unbiased) <= abs(mean_err_maximum_likelihood)


@pytest.mark.parametrize(
    "common_ancestor",
    [
        hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
        ),
        hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=hstrat.nominal_resolution_algo.Policy(),
        ).CloneNthDescendant(5),
    ],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
def test_nominal_retention_policy(common_ancestor, estimator, prior):
    assert (
        hstrat.estimate_rank_of_mrca_between(
            common_ancestor, common_ancestor, estimator=estimator, prior=prior
        )
        == common_ancestor.GetNumStrataDeposited() - 1
    )

    assert (
        hstrat.calc_rank_of_first_retained_disparity_between(
            common_ancestor,
            common_ancestor.CloneNthDescendant(7),
        )
        == common_ancestor.GetNumStrataDeposited()
    )

    assert (
        hstrat.estimate_rank_of_mrca_between(
            common_ancestor,
            common_ancestor.CloneNthDescendant(7),
            estimator=estimator,
            prior=prior,
        )
        == (common_ancestor.GetNumStrataDeposited() - 1) / 2
    )

    assert (
        hstrat.estimate_rank_of_mrca_between(
            common_ancestor.CloneNthDescendant(2),
            common_ancestor.CloneNthDescendant(7),
            estimator=estimator,
            prior=prior,
        )
        == (common_ancestor.GetNumStrataDeposited() - 1 + 2) / 2
    )

    assert (
        hstrat.estimate_rank_of_mrca_between(
            common_ancestor.CloneNthDescendant(7),
            common_ancestor.CloneNthDescendant(7),
            estimator=estimator,
            prior=prior,
        )
        == (common_ancestor.GetNumStrataDeposited() + 7 - 1 - 1) / 2
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_pairwise/test_estimate_ranks_since_mrca_with.py <==
import itertools as it
import random

import numpy as np
import pytest
from scipy import stats

from hstrat import hstrat


@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
def test_estimate_ranks_since_mrca_with_specimen(
    estimator, prior, retention_policy, differentia_width
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column2 = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        stratum_differentia_bit_width=differentia_width,
    )
    column.DepositStrata(100)

    child1 = column.CloneDescendant()
    child2 = column.CloneDescendant()

    assert hstrat.estimate_ranks_since_mrca_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_ranks_since_mrca_with(
        column,
        column2,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_ranks_since_mrca_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(column),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_ranks_since_mrca_with(
        column,
        column,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_ranks_since_mrca_with(
        hstrat.col_to_specimen(column),
        hstrat.col_to_specimen(child1),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_ranks_since_mrca_with(
        column,
        child1,
        estimator=estimator,
        prior=prior,
    )

    assert hstrat.estimate_ranks_since_mrca_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_ranks_since_mrca_with(
        child1,
        child2,
        estimator=estimator,
        prior=prior,
    )

    child1.DepositStrata(10)
    assert hstrat.estimate_ranks_since_mrca_with(
        hstrat.col_to_specimen(child1),
        hstrat.col_to_specimen(child2),
        estimator=estimator,
        prior=prior,
    ) == hstrat.estimate_ranks_since_mrca_with(
        child1,
        child2,
        estimator=estimator,
        prior=prior,
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    differentia_width,
    estimator,
    prior,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert hstrat.estimate_ranks_since_mrca_with(
                first, second, estimator=estimator, prior=prior
            ) == hstrat.estimate_ranks_since_mrca_with(
                second, first, estimator=estimator, prior=prior
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        hstrat.GeometricPrior(1.1),
        hstrat.ExponentialPrior(1.1),
        "uniform",
    ],
)
def test_comparison_validity(
    retention_policy, differentia_width, estimator, prior
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.permutations(population, 2):

            bounds = hstrat.calc_ranks_since_mrca_bounds_with(
                first, second, prior="arbitrary", confidence_level=0.49
            )
            est = hstrat.estimate_ranks_since_mrca_with(
                first,
                second,
                estimator=estimator,
                prior=prior,
            )
            if bounds is not None:
                lb, ub = bounds
                assert 0 <= lb or pytest.approx(0) == lb
                assert lb <= est or pytest.approx(lb) == est
                assert (
                    est <= first.GetNumStrataDeposited()
                    or pytest.approx(est) == first.GetNumStrataDeposited()
                )
                if estimator == "maximum_likelihood" and prior == "arbitrary":
                    assert est < ub
            else:
                assert est is None

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=13),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 8, 64],
)
def test_statistical_properties(
    retention_policy,
    differentia_width,
):

    err_maximum_likelihood_arbitrary = []
    err_maximum_likelihood_uniform = []
    err_unbiased = []

    common_ancestors = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
        )
    ]
    for __ in range(113):
        common_ancestors.append(common_ancestors[-1].CloneDescendant())

    for _rep in range(10000):
        _ = _rep
        num_total = random.randrange(57, 113)
        num_together = random.randrange(num_total + 1)
        num_alone = num_total - num_together

        left_alone = num_alone
        right_alone = num_alone + random.randrange(19)

        common_ancestor = common_ancestors[num_together]
        left = common_ancestor.Clone()
        right = common_ancestor.Clone()

        left.DepositStrata(left_alone)
        right.DepositStrata(right_alone)

        err_maximum_likelihood_arbitrary.append(
            hstrat.estimate_ranks_since_mrca_with(
                left,
                right,
                estimator="maximum_likelihood",
                prior="arbitrary",
            )
            - left_alone
        )
        err_maximum_likelihood_uniform.append(
            hstrat.estimate_ranks_since_mrca_with(
                left,
                right,
                estimator="maximum_likelihood",
                prior="uniform",
            )
            - left_alone
        )
        err_unbiased.append(
            hstrat.estimate_ranks_since_mrca_with(
                left,
                right,
                estimator="unbiased",
                prior="uniform",
            )
            - left_alone
        )

    err_unbiased_ = np.array(err_unbiased)
    print(np.mean(err_unbiased))
    assert stats.ttest_ind(err_unbiased_, -err_unbiased_)[1] > 0.01

    for err_maximum_likelihood in (
        err_maximum_likelihood_arbitrary,
        err_maximum_likelihood_uniform,
    ):
        mean_err_unbiased = np.mean(err_unbiased)
        mean_err_maximum_likelihood = np.mean(err_maximum_likelihood)

        median_abs_err_unbiased = np.percentile(np.abs(err_unbiased), 50)
        median_abs_err_maximum_likelihood = np.percentile(
            np.abs(err_maximum_likelihood), 50
        )

        if differentia_width == 1 and isinstance(
            retention_policy, hstrat.nominal_resolution_algo.Policy
        ):
            assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
            assert not all(
                ml > ub
                for ml, ub in zip(
                    sorted(np.abs(err_maximum_likelihood)),
                    sorted(np.abs(err_unbiased)),
                )
            )
        elif differentia_width == 1:
            assert abs(mean_err_unbiased) < abs(mean_err_maximum_likelihood)
            assert median_abs_err_unbiased > median_abs_err_maximum_likelihood
        else:
            assert abs(mean_err_unbiased) <= abs(mean_err_maximum_likelihood)
            assert median_abs_err_unbiased >= median_abs_err_maximum_likelihood


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_population/test_build_distance_matrix_biopython.py <==
import numpy as np
import opytional as opyt
import pandas as pd
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False, None],
)
def test_build_distance_matrix_biopython_empty(
    differentia_bit_width,
    estimator,
    prior,
    force_common_ancestry,
):

    population = []
    dm = hstrat.build_distance_matrix_biopython(
        population,
        estimator,
        prior,
        force_common_ancestry=force_common_ancestry,
    )
    assert dm.matrix == []
    assert dm.names == []


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False, None],
)
@pytest.mark.parametrize(
    "names",
    [["foo"], None],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_biopython_singleton(
    differentia_bit_width, estimator, prior, force_common_ancestry, names, wrap
):

    population = [wrap(hstrat.HereditaryStratigraphicColumn())]
    dm = hstrat.build_distance_matrix_biopython(
        population,
        estimator,
        prior,
        taxon_labels=names,
        force_common_ancestry=force_common_ancestry,
    )
    m = hstrat.build_distance_matrix_numpy(
        population,
        estimator,
        prior,
        force_common_ancestry=force_common_ancestry,
    )
    assert np.array_equal(m, dm.matrix)
    assert opyt.or_value(names, ["0"]) == dm.names


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "names",
    [["foo", "bar"], None],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_biopython_pair_disjoint(
    differentia_bit_width,
    estimator,
    prior,
    names,
    force_common_ancestry,
    wrap,
):

    population = [
        wrap(hstrat.HereditaryStratigraphicColumn()),
        wrap(hstrat.HereditaryStratigraphicColumn()),
    ]
    dm = hstrat.build_distance_matrix_biopython(
        population,
        estimator,
        prior,
        taxon_labels=names,
        force_common_ancestry=force_common_ancestry,
    )
    m = hstrat.build_distance_matrix_numpy(
        population,
        estimator,
        prior,
        force_common_ancestry=force_common_ancestry,
    )

    df_dm = pd.DataFrame(dm.matrix, dm.names)

    m[np.triu_indices(m.shape[0], 1)] = np.nan
    df_m = pd.DataFrame(m, opyt.or_value(names, ["0", "1"]))

    assert df_m.equals(df_dm)


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "names",
    [["foo", "bar"], None],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_biopython_pair_disjoint2(
    differentia_bit_width,
    estimator,
    prior,
    names,
    wrap,
):

    population = [
        wrap(hstrat.HereditaryStratigraphicColumn()),
        wrap(hstrat.HereditaryStratigraphicColumn()),
    ]
    with pytest.raises(ValueError):
        hstrat.build_distance_matrix_biopython(
            population,
            estimator,
            prior,
            taxon_labels=names,
            force_common_ancestry=None,
        )


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "policy",
    [
        hstrat.fixed_resolution_algo.Policy(3),
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "names",
    [["foo", "bar"], None],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_biopython_pair_commonancestry(
    differentia_bit_width,
    policy,
    estimator,
    prior,
    names,
    force_common_ancestry,
    wrap,
):

    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
        stratum_differentia_bit_width=differentia_bit_width,
    ).CloneNthDescendant(7)
    population = [
        wrap(common_ancestor.CloneNthDescendant(4)),
        wrap(common_ancestor.CloneNthDescendant(9)),
    ]
    dm = hstrat.build_distance_matrix_biopython(
        population,
        estimator,
        prior,
        taxon_labels=names,
        force_common_ancestry=force_common_ancestry,
    )
    m = hstrat.build_distance_matrix_numpy(
        population,
        estimator,
        prior,
        force_common_ancestry=force_common_ancestry,
    )

    df_dm = pd.DataFrame(dm.matrix, dm.names)

    m[np.triu_indices(m.shape[0], 1)] = np.nan
    df_m = pd.DataFrame(m, opyt.or_value(names, ["0", "1"]))

    assert df_m.equals(df_dm)


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "policy",
    [
        hstrat.fixed_resolution_algo.Policy(3),
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "names",
    [["foo", "bar"]],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_biopython_pair_iternames(
    differentia_bit_width,
    policy,
    estimator,
    prior,
    names,
    force_common_ancestry,
    wrap,
):

    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
        stratum_differentia_bit_width=differentia_bit_width,
    ).CloneNthDescendant(7)
    population = [
        wrap(common_ancestor.CloneNthDescendant(4)),
        wrap(common_ancestor.CloneNthDescendant(9)),
    ]
    dm = hstrat.build_distance_matrix_biopython(
        population,
        estimator,
        prior,
        taxon_labels=opyt.apply_if(names, iter),
        force_common_ancestry=force_common_ancestry,
    )
    m = hstrat.build_distance_matrix_numpy(
        population,
        estimator,
        prior,
        force_common_ancestry=force_common_ancestry,
    )

    df_dm = pd.DataFrame(dm.matrix, dm.names)

    m[np.triu_indices(m.shape[0], 1)] = np.nan
    df_m = pd.DataFrame(m, opyt.or_value(names, ["0", "1"]))

    assert df_m.equals(df_dm)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_population/test_build_distance_matrix_numpy.py <==
import random

import numpy as np
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False, None],
)
def test_build_distance_matrix_numpy_empty(
    differentia_bit_width,
    estimator,
    prior,
    force_common_ancestry,
):

    population = []
    assert np.array_equal(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry,
        ),
        np.zeros((0, 0)),
    )


@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    ["maximum_likelihood", "unbiased"],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False, None],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_numpy_singleton(
    differentia_bit_width,
    estimator,
    prior,
    force_common_ancestry,
    wrap,
):

    population = [wrap(hstrat.HereditaryStratigraphicColumn())]
    assert np.array_equal(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry,
        ),
        np.array([[0.0]]),
    )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [64],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform"],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_numpy_pair_unrelated(
    differentia_bit_width,
    estimator,
    prior,
    wrap,
):

    population = [
        wrap(hstrat.HereditaryStratigraphicColumn()),
        wrap(hstrat.HereditaryStratigraphicColumn()),
    ]
    assert np.array_equal(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry=True,
        ),
        np.array([[0.0, 2.0], [2.0, 0.0]]),
    )
    assert np.array_equal(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry=False,
        ),
        np.array([[0.0, np.nan], [np.nan, 0.0]]),
        equal_nan=True,
    )
    with pytest.raises(ValueError):
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry=None,
        )


@pytest.mark.parametrize(
    "generations_before_mrca",
    [0, 8],
)
@pytest.mark.parametrize(
    "first_generations_since_mrca",
    [0, 5],
)
@pytest.mark.parametrize(
    "second_generations_since_mrca",
    [0, 5],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform", hstrat.GeometricPrior(1.1)],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False, None],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_numpy_pair_related(
    generations_before_mrca,
    first_generations_since_mrca,
    second_generations_since_mrca,
    differentia_bit_width,
    estimator,
    prior,
    force_common_ancestry,
    wrap,
):

    if differentia_bit_width == 64:
        common_ancestor = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width
        ).CloneNthDescendant(generations_before_mrca)
        population = [
            wrap(
                common_ancestor.CloneNthDescendant(
                    first_generations_since_mrca
                )
            ),
            wrap(
                common_ancestor.CloneNthDescendant(
                    second_generations_since_mrca
                )
            ),
        ]
        expected_patristic_distance = (
            first_generations_since_mrca + second_generations_since_mrca
        )
        assert np.isclose(
            hstrat.build_distance_matrix_numpy(
                population,
                estimator,
                prior,
                force_common_ancestry=force_common_ancestry,
            ),
            np.array(
                [
                    [0.0, expected_patristic_distance],
                    [expected_patristic_distance, 0.0],
                ]
            ),
        ).all()

    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(3),
        stratum_differentia_bit_width=differentia_bit_width,
    ).CloneNthDescendant(generations_before_mrca)
    population = [
        wrap(common_ancestor.CloneNthDescendant(first_generations_since_mrca)),
        wrap(
            common_ancestor.CloneNthDescendant(second_generations_since_mrca)
        ),
    ]
    expected_patristic_distance = hstrat.estimate_patristic_distance_between(
        *population,
        estimator=estimator,
        prior=prior,
    )
    assert np.isclose(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator=estimator,
            prior=prior,
            force_common_ancestry=force_common_ancestry,
        ),
        np.array(
            [
                [0.0, expected_patristic_distance],
                [expected_patristic_distance, 0.0],
            ]
        ),
    ).all()


@pytest.mark.parametrize(
    "generations_before_mrca",
    [0, 8],
)
@pytest.mark.parametrize(
    "first_generations_since_mrca",
    [0, 5],
)
@pytest.mark.parametrize(
    "second_generations_since_mrca",
    [0, 5],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [64],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform", hstrat.GeometricPrior(1.1)],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False, None],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_numpy_pair_and_unrelated(
    generations_before_mrca,
    first_generations_since_mrca,
    second_generations_since_mrca,
    differentia_bit_width,
    estimator,
    prior,
    force_common_ancestry,
    wrap,
):

    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width
    ).CloneNthDescendant(generations_before_mrca)
    population = [
        wrap(common_ancestor.CloneNthDescendant(first_generations_since_mrca)),
        wrap(
            common_ancestor.CloneNthDescendant(second_generations_since_mrca)
        ),
        wrap(
            hstrat.HereditaryStratigraphicColumn(
                stratum_differentia_bit_width=differentia_bit_width
            )
        ),
    ]
    expected_patristic_distance = (
        first_generations_since_mrca + second_generations_since_mrca
    )
    assert np.array_equal(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry=False,
        ),
        np.array(
            [
                [0.0, expected_patristic_distance, np.nan],
                [expected_patristic_distance, 0.0, np.nan],
                [np.nan, np.nan, 0.0],
            ]
        ),
        equal_nan=True,
    )

    max_patristic_distance0to2 = (
        population[0].GetNumStrataDeposited()
        + population[2].GetNumStrataDeposited()
    )
    max_patristic_distance1to2 = (
        population[1].GetNumStrataDeposited()
        + population[2].GetNumStrataDeposited()
    )
    assert np.array_equal(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry=True,
        ),
        np.array(
            [
                [0.0, expected_patristic_distance, max_patristic_distance0to2],
                [expected_patristic_distance, 0.0, max_patristic_distance1to2],
                [max_patristic_distance0to2, max_patristic_distance1to2, 0.0],
            ]
        ),
    )


@pytest.mark.parametrize(
    "generations_before_mrca",
    [0, 8],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 64],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    ["arbitrary", "uniform", hstrat.GeometricPrior(1.1)],
)
@pytest.mark.parametrize(
    "force_common_ancestry",
    [True, False, None],
)
@pytest.mark.parametrize(
    "replicate",
    range(20),
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_build_distance_matrix_numpy_triple(
    generations_before_mrca,
    differentia_bit_width,
    estimator,
    prior,
    force_common_ancestry,
    replicate,
    wrap,
):

    common_ancestor = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width
    ).CloneNthDescendant(generations_before_mrca)
    population = [
        wrap(common_ancestor.CloneNthDescendant(random.randrange(0, 4))),
        wrap(common_ancestor.CloneNthDescendant(random.randrange(0, 4))),
        wrap(common_ancestor.CloneNthDescendant(random.randrange(0, 4))),
    ]

    d01 = hstrat.estimate_patristic_distance_between(
        population[0], population[1], estimator, prior
    )
    d02 = hstrat.estimate_patristic_distance_between(
        population[0], population[2], estimator, prior
    )
    d12 = hstrat.estimate_patristic_distance_between(
        population[1], population[2], estimator, prior
    )
    assert np.array_equal(
        hstrat.build_distance_matrix_numpy(
            population,
            estimator,
            prior,
            force_common_ancestry=force_common_ancestry,
        ),
        np.array(
            [
                [0.0, d01, d02],
                [d01, 0.0, d12],
                [d02, d12, 0.0],
            ]
        ),
        equal_nan=True,
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_population/test_calc_rank_of_earliest_detectable_mrca_among.py <==
import itertools as it
import random

import pytest

from hstrat import hstrat


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95, 0.99],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_earliest_detectable_mrca_among1(
    confidence_level,
    differentia_bit_width,
    wrap,
):
    expected_thresh = (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1 - confidence_level,
        )
        - 1
    )

    for r1, r2, r3 in it.product(*[range(1, expected_thresh)] * 3):
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
            stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
        )
        c2 = c1.Clone()
        c3 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
            stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
        )
        for __ in range(r1 - 1):
            c1.DepositStratum()
        for __ in range(r2 - 1):
            c2.DepositStratum()
        for __ in range(r3 - 1):
            c3.DepositStratum()

        for x1, x2 in it.combinations([c1, c2, c3], 2):
            assert (
                hstrat.calc_rank_of_earliest_detectable_mrca_among(
                    [wrap(x1), wrap(x2)],
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_earliest_detectable_mrca_among(
                    [wrap(x2), wrap(x1)],
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_earliest_detectable_mrca_among(
                    [wrap(x1), wrap(x2), wrap(x1)],
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_earliest_detectable_mrca_among(
                    [wrap(x2), wrap(x1)] * 10,
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95, 0.99],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_earliest_detectable_mrca_among2(
    confidence_level,
    differentia_bit_width,
    wrap,
):
    expected_thresh = (
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_bit_width,
        ).CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
            significance_level=1 - confidence_level,
        )
        - 1
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    c2 = c1.Clone()
    c3 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_retention_policy=hstrat.fixed_resolution_algo.Policy(2),
    )

    for x1, x2 in it.combinations([c1, c2, c3], 2):
        x1 = x1.Clone()
        x2 = x2.Clone()
        while (
            hstrat.get_nth_common_rank_between(x1, x2, expected_thresh) is None
        ):
            random.choice([x1, x2]).DepositStratum()

        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x1), wrap(x2)],
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x2), wrap(x1)],
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x1), wrap(x2), wrap(x1)],
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x2), wrap(x1)] * 10,
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)

        for __ in range(3):
            x1.DepositStratum()
            x2.DepositStratum()

        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x1), wrap(x2)],
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x2), wrap(x1)],
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x1), wrap(x2), wrap(x1)],
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x1, x2, expected_thresh)
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(x2), wrap(x1)] * 10,
            confidence_level=confidence_level,
        ) == hstrat.get_nth_common_rank_between(x2, x1, expected_thresh)


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_earliest_detectable_mrca_among3(wrap):

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    for __ in range(10):
        assert (
            hstrat.calc_rank_of_earliest_detectable_mrca_among(
                [wrap(c1), wrap(c1)]
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_earliest_detectable_mrca_among(
                [wrap(c1), wrap(c1)] * 10
            )
            == 0
        )
        c1.DepositStratum()


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_earliest_detectable_mrca_among4(wrap):

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    for __ in range(10):
        assert (
            hstrat.calc_rank_of_earliest_detectable_mrca_among([wrap(c1)])
            is None
        )
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among([]) is None
        c1.DepositStratum()


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_earliest_detectable_mrca_among_generator(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(c1) for __ in range(10)]
        ) == hstrat.calc_rank_of_earliest_detectable_mrca_among(
            (wrap(c1) for __ in range(10))
        )
        c1.DepositStratum()

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among(
            [wrap(c2) for __ in range(10)]
        ) == hstrat.calc_rank_of_earliest_detectable_mrca_among(
            (wrap(c2) for __ in range(10))
        )
        c2.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_population/test_calc_rank_of_mrca_bounds_among.py <==
import itertools as it
import random

from iterify import cyclify, iterify
import opytional as opyt
import pytest
from scipy import stats

from hstrat import hstrat


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_comparison_commutativity_asynchronous(
    retention_policy,
    ordered_store,
    wrap,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(first), wrap(second)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(second), wrap(first)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(second), wrap(first)] * 3, prior="arbitrary"
                )
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_CalcRankOfMrcaBoundsWith(retention_policy, ordered_store, wrap):
    def make_bundle():
        return hstrat.HereditaryStratigraphicColumnBundle(
            {
                "test": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_ordered_store=ordered_store,
                    stratum_retention_policy=retention_policy,
                ),
                "control": hstrat.HereditaryStratigraphicColumn(
                    initial_stratum_annotation=0,
                    stratum_ordered_store=ordered_store,
                    stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
                ),
            }
        )

    column = make_bundle()
    frozen_copy = column.Clone()
    frozen_unrelated = make_bundle()
    population = [column.Clone() for __ in range(10)]
    forked_isolated = column.Clone()
    unrelated_isolated = make_bundle()

    for _generation in range(100):
        _ = _generation
        for f, s in it.chain(
            it.combinations(population, 2),
            zip(population, cyclify(forked_isolated)),
            zip(population, cyclify(frozen_copy)),
            zip(cyclify(forked_isolated), population),
            zip(cyclify(frozen_copy), population),
        ):
            lb, ub = hstrat.calc_rank_of_mrca_bounds_among(
                [wrap(f["test"]), wrap(s["test"])],
                prior="arbitrary",
            )
            actual_rank_of_mrca = hstrat.get_last_common_stratum_between(
                f["control"], s["control"]
            ).GetAnnotation()
            assert lb <= actual_rank_of_mrca < ub

            lb, ub = hstrat.calc_rank_of_mrca_bounds_among(
                [f["test"], s["test"], f["test"]],
                prior="arbitrary",
            )
            assert lb <= actual_rank_of_mrca < ub

        for f, s in it.chain(
            zip(population, cyclify(frozen_unrelated)),
            zip(population, cyclify(unrelated_isolated)),
            zip(cyclify(frozen_unrelated), population),
            zip(cyclify(unrelated_isolated), population),
        ):
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(f["test"]), wrap(s["test"])], prior="arbitrary"
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(f["test"]), wrap(s["test"]), wrap(f["test"])],
                    prior="arbitrary",
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(f["test"]), wrap(s["test"])] * 3, prior="arbitrary"
                )
                is None
            )

        # advance generation
        random.shuffle(population)
        for target in range(3):
            population[target] = population[-1].CloneDescendant(
                stratum_annotation=population[-1].GetNumStrataDeposited(),
            )
        for individual in it.chain(
            iter(population),
            iterify(forked_isolated),
            iterify(unrelated_isolated),
        ):
            if random.choice([True, False]):
                individual.DepositStratum(
                    annotation=individual.GetNumStrataDeposited(),
                )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
    wrap,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(first), wrap(second)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(second), wrap(first)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(second), wrap(first), wrap(first)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(second), wrap(first), wrap(second), wrap(first)],
                    prior="arbitrary",
                )
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_comparison_validity(retention_policy, ordered_store, wrap):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for generation in range(100):
        for first, second in it.combinations(population, 2):
            lcrw = hstrat.calc_rank_of_last_retained_commonality_between(
                first, second
            )
            if lcrw is not None:
                assert 0 <= lcrw <= generation

            fdrw = hstrat.calc_rank_of_first_retained_disparity_between(
                first, second
            )
            if fdrw is not None:
                assert 0 <= fdrw <= generation

            assert hstrat.calc_rank_of_mrca_bounds_among(
                [wrap(first), wrap(second)], prior="arbitrary"
            ) in [
                (lcrw, opyt.or_value(fdrw, first.GetNumStrataDeposited())),
                None,
            ]
            assert hstrat.calc_rank_of_mrca_bounds_among(
                [wrap(first), wrap(second), wrap(first)],
                prior="arbitrary",
            ) in [
                (lcrw, opyt.or_value(fdrw, first.GetNumStrataDeposited())),
                None,
            ]
            assert hstrat.calc_rank_of_mrca_bounds_among(
                [wrap(first), wrap(second)] * 3, prior="arbitrary"
            ) in [
                (lcrw, opyt.or_value(fdrw, first.GetNumStrataDeposited())),
                None,
            ]

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        pytest.param(
            hstrat.col_to_specimen,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRankOfMrcaBoundsWith_narrow_shallow(
    retention_policy,
    differentia_width,
    confidence_level,
    wrap,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    steps = list(
        range(
            columns[
                0
            ].CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=1 - confidence_level,
            )
            - columns[0].GetNumStrataDeposited()
        )
    )

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c1), wrap(c2)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1), wrap(c1)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        pytest.param(
            hstrat.col_to_specimen,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRankOfMrcaBoundsWith_narrow_with_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
    wrap,
):
    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        num_inside_bounds = 0
        num_outside_bounds = 0
        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c1), wrap(c2)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1), wrap(c2)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1)] * 2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
            )
            res = hstrat.calc_rank_of_mrca_bounds_among(
                [wrap(c1), wrap(c2), wrap(c1)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is None:
                num_outside_bounds += 1
                continue

            lb, ub = res
            assert lb < ub
            assert lb >= 0
            assert ub >= 0

            num_inside_bounds += lb <= mrca_rank < ub
            num_outside_bounds += not (lb <= mrca_rank < ub)

            assert mrca_rank < ub

        num_trials = num_inside_bounds + num_outside_bounds
        assert (
            0.001
            < stats.binom.cdf(
                n=num_trials,
                p=1 - confidence_level,
                k=num_outside_bounds,
            )
            < 0.999
        )


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [0, 100],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        pytest.param(
            hstrat.col_to_specimen,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRankOfMrcaBoundsWith_narrow_no_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
    wrap,
):
    def make_column():
        return hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )

    columns = [make_column() for __ in range(20)]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [make_column() for col in columns]
        column2 = [make_column() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        num_inside_bounds = 0
        num_outside_bounds = 0
        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c1), wrap(c2)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1), wrap(c2)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                == hstrat.calc_rank_of_mrca_bounds_among(
                    [wrap(c2), wrap(c1)] * 2,
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
            )
            res = hstrat.calc_rank_of_mrca_bounds_among(
                [wrap(c1), wrap(c2), wrap(c1)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is None:
                num_inside_bounds += 1
                continue

            lb, ub = res
            assert lb < ub
            assert lb >= 0
            assert ub >= 0

            num_outside_bounds += 1

        num_trials = num_inside_bounds + num_outside_bounds
        assert (
            0.001
            < stats.binom.cdf(
                n=num_trials,
                p=1 - confidence_level,
                k=num_outside_bounds,
            )
            < 0.999
        )


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_mrca_bounds_among_singletonpop(wrap):

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    for __ in range(10):
        assert (
            hstrat.calc_rank_of_earliest_detectable_mrca_among([wrap(c1)])
            is None
        )
        c1.DepositStratum()

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    for __ in range(10):
        assert (
            hstrat.calc_rank_of_earliest_detectable_mrca_among([wrap(c1)])
            is None
        )
        c1.DepositStratum()


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
def test_calc_rank_of_earliest_detectable_mrca_emptypop():

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among([]) is None
        c1.DepositStratum()

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
        stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_earliest_detectable_mrca_among([]) is None
        c1.DepositStratum()


@pytest.mark.filterwarnings(
    "ignore:Insufficient common ranks between columns to detect common ancestry at given confidence level."
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_mrca_bounds_among_generator(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_mrca_bounds_among(
            [wrap(c1) for __ in range(10)],
            prior="arbitrary",
        ) == hstrat.calc_rank_of_mrca_bounds_among(
            (wrap(c1) for __ in range(10)), prior="arbitrary"
        )
        c1.DepositStratum()

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_mrca_bounds_among(
            [wrap(c2) for __ in range(10)], prior="arbitrary"
        ) == hstrat.calc_rank_of_mrca_bounds_among(
            (wrap(c2) for __ in range(10)), prior="arbitrary"
        )
        c2.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_population/test_calc_rank_of_mrca_uncertainty_among.py <==
import itertools as it
import random

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_comparison_commutativity_asynchronous(
    retention_policy,
    ordered_store,
    wrap,
):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(first), wrap(second)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(second), wrap(first)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(second), wrap(first), wrap(first)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(second), wrap(first)] * 3, prior="arbitrary"
                )
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].CloneDescendant()
        for individual in population:
            # asynchronous generations
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        pytest.param(
            hstrat.perfect_resolution_algo.Policy(),
            marks=pytest.mark.heavy_2a,
        ),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy_2b,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreTree,
            marks=pytest.mark.heavy,
        ),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_comparison_commutativity_synchronous(
    retention_policy,
    ordered_store,
    wrap,
):

    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            # assert commutativity
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(first), wrap(second)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(second), wrap(first)], prior="arbitrary"
                )
                == hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(second), wrap(first), wrap(second)],
                    prior="arbitrary",
                )
                == hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(second), wrap(first)] * 3, prior="arbitrary"
                )
            )

        # advance generation
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        # synchronous generations
        for individual in population:
            individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_comparison_validity(retention_policy, ordered_store, wrap):
    population = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]

    for _generation in range(100):
        _ = _generation
        for first, second in it.combinations(population, 2):
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(first), wrap(second)], prior="arbitrary"
                )
                >= 0
            )
        for first, second, third in it.islice(
            it.combinations(population, 3), 100
        ):
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(first), wrap(second), wrap(third)],
                    prior="arbitrary",
                )
                >= 0
            )

        # advance generations asynchronously
        random.shuffle(population)
        for target in range(5):
            population[target] = population[-1].Clone()
        for individual in population:
            if random.choice([True, False]):
                individual.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy1",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "retention_policy2",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_scenario_no_mrca(
    retention_policy1,
    retention_policy2,
    ordered_store,
    wrap,
):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy1,
    )
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy2,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(first), wrap(second)],
                prior="arbitrary",
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(second), wrap(first)],
                prior="arbitrary",
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(first), wrap(second), wrap(first)],
                prior="arbitrary",
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(second), wrap(first)] * 3,
                prior="arbitrary",
            )
            == 0
        )

        first.DepositStratum()
        second.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        pytest.param(
            hstrat.HereditaryStratumOrderedStoreDict,
            marks=pytest.mark.heavy,
        ),
        hstrat.HereditaryStratumOrderedStoreList,
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_scenario_no_divergence(retention_policy, ordered_store, wrap):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    for _generation in range(100):
        _ = _generation
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(column), wrap(column)],
                prior="arbitrary",
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(column), wrap(column), wrap(column)],
                prior="arbitrary",
            )
            == 0
        )
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(column), wrap(column)] * 3, prior="arbitrary"
            )
            == 0
        )
        column.DepositStratum()


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        pytest.param(
            hstrat.col_to_specimen,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRankOfMrcaUncertaintyWith_narrow_shallow(
    retention_policy,
    differentia_width,
    confidence_level,
    wrap,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    steps = list(
        range(
            columns[
                0
            ].CalcMinImplausibleSpuriousConsecutiveDifferentiaCollisions(
                significance_level=1 - confidence_level,
            )
            - columns[0].GetNumStrataDeposited()
        )
    )

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        column3 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for __ in range(step2):
            for col in column2:
                col.DepositStratum()
        for __ in range(step1):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c1), wrap(c2)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c2), wrap(c1)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
        for c1, c2, c3 in zip(column1, column2, column3):
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c1), wrap(c2), wrap(c3)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )
            assert (
                hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c2), wrap(c3), wrap(c1)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                )
                is None
            )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [100],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        pytest.param(
            hstrat.col_to_specimen,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRankOfMrcaUncertaintyWith_narrow_with_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
    wrap,
):

    columns = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )
        for __ in range(20)
    ]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2)],
                prior="arbitrary",
                confidence_level=confidence_level,
            ) == hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c2), wrap(c1)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert res >= 0
                assert hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c1), wrap(c2)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                ) >= hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c2), wrap(c1)],
                    prior="arbitrary",
                    confidence_level=confidence_level / 2,
                )

    for step1, step2 in it.product(steps, steps):
        column1 = [col.Clone() for col in columns]
        column2 = [col.Clone() for col in columns]
        column3 = [col.Clone() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()
        for i in range(step1):
            for col in column3:
                col.DepositStratum()

        for c1, c2, c3 in zip(column1, column2, column3):
            assert hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2), wrap(c3)],
                prior="arbitrary",
                confidence_level=confidence_level,
            ) == hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c2), wrap(c1), wrap(c3)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2), wrap(c3)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert res >= 0
                assert hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c1), wrap(c2), wrap(c3)],
                    prior="arbitrary",
                    confidence_level=confidence_level,
                ) >= hstrat.calc_rank_of_mrca_uncertainty_among(
                    [wrap(c2), wrap(c1), wrap(c3)],
                    prior="arbitrary",
                    confidence_level=confidence_level / 2,
                )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "differentia_width",
    [1, 2, 8, 64],
)
@pytest.mark.parametrize(
    "confidence_level",
    [0.8, 0.95],
)
@pytest.mark.parametrize(
    "mrca_rank",
    [0, 100],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        pytest.param(
            hstrat.col_to_specimen,
            marks=pytest.mark.heavy,
        ),
    ],
)
def test_CalcRankOfMrcaUncertaintyWith_narrow_no_mrca(
    retention_policy,
    differentia_width,
    confidence_level,
    mrca_rank,
    wrap,
):
    def make_column():
        return hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=differentia_width,
            stratum_retention_policy=retention_policy,
            stratum_ordered_store=hstrat.HereditaryStratumOrderedStoreDict,
        )

    columns = [make_column() for __ in range(20)]

    for column in columns:
        column.DepositStrata(mrca_rank)

    steps = (0, 16, 51)

    for step1, step2 in it.product(steps, steps):
        column1 = [make_column() for col in columns]
        column2 = [make_column() for col in columns]
        column3 = [make_column() for col in columns]
        for __ in range(step1):
            for col in column1:
                col.DepositStratum()
        for i in range(step2):
            for col in column2:
                col.DepositStratum()
        for i in range(step1):
            for col in column3:
                col.DepositStratum()

        for c1, c2 in zip(column1, column2):
            assert hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2)],
                prior="arbitrary",
                confidence_level=confidence_level,
            ) == hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c2), wrap(c1)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert 0 <= res
                assert (
                    hstrat.calc_rank_of_mrca_uncertainty_among(
                        [wrap(c1), wrap(c2)],
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    >= hstrat.calc_rank_of_mrca_uncertainty_among(
                        [wrap(c2), wrap(c1)],
                        prior="arbitrary",
                        confidence_level=confidence_level / 2,
                    )
                    or hstrat.calc_rank_of_mrca_uncertainty_among(
                        [wrap(c1), wrap(c2)],
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    == 0
                )

        for c1, c2, c3 in zip(column1, column2, column3):
            assert hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2), wrap(c3)],
                prior="arbitrary",
                confidence_level=confidence_level,
            ) == hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c3), wrap(c1), wrap(c2)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )
            res = hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1), wrap(c2), wrap(c3)],
                prior="arbitrary",
                confidence_level=confidence_level,
            )

            if res is not None:
                assert 0 <= res
                assert (
                    hstrat.calc_rank_of_mrca_uncertainty_among(
                        [wrap(c1), wrap(c2), wrap(c3)],
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    >= hstrat.calc_rank_of_mrca_uncertainty_among(
                        [wrap(c1), wrap(c2), wrap(c3)],
                        prior="arbitrary",
                        confidence_level=confidence_level / 2,
                    )
                    or hstrat.calc_rank_of_mrca_uncertainty_among(
                        [wrap(c1), wrap(c2), wrap(c3)],
                        prior="arbitrary",
                        confidence_level=confidence_level,
                    )
                    == 0
                )


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_mrca_uncertainty_among_singleton(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(10):
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1)], prior="arbitrary"
            )
            is None
        )
        c1.DepositStratum()

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(10):
        assert (
            hstrat.calc_rank_of_mrca_uncertainty_among(
                [wrap(c1)], prior="arbitrary"
            )
            is None
        )
        c2.DepositStratum()


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
def test_calc_rank_of_mrca_uncertainty_among_empty():
    assert (
        hstrat.calc_rank_of_mrca_uncertainty_among([], prior="arbitrary")
        is None
    )


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_calc_rank_of_mrca_uncertainty_among_generator(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_mrca_uncertainty_among(
            [wrap(c1) for __ in range(10)], prior="arbitrary"
        ) == hstrat.calc_rank_of_mrca_uncertainty_among(
            (wrap(c1) for __ in range(10)), prior="arbitrary"
        )
        c1.DepositStratum()

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(10):
        assert hstrat.calc_rank_of_mrca_uncertainty_among(
            [wrap(c2) for __ in range(10)], prior="arbitrary"
        ) == hstrat.calc_rank_of_mrca_uncertainty_among(
            (wrap(c2) for __ in range(10)), prior="arbitrary"
        )
        c2.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_population/test_does_definitively_share_no_common_ancestor.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_does_definitively_share_no_common_ancestor1(retention_policy, wrap):
    while True:
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        if hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1), wrap(c2)]
        ):
            assert hstrat.does_definitively_share_no_common_ancestor(
                [wrap(c2), wrap(c1)]
            )
            assert hstrat.does_definitively_share_no_common_ancestor(
                [wrap(c2), wrap(c1)] * 10
            )
            assert not hstrat.does_definitively_share_no_common_ancestor(
                [wrap(c1)] * 10
            )
            for __ in range(100):
                c1.DepositStratum()
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c1), wrap(c2)]
                )
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)]
                )
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)] * 10
                )
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c1)] * 10 + [wrap(c2)]
                )
            for __ in range(100):
                c2.DepositStratum()
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c1), wrap(c2)]
                )
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)]
                )
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)] * 10
                )
                assert hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2)] * 10 + [wrap(c1)]
                )
            break

    while True:
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=1,
            stratum_retention_policy=retention_policy,
        )
        if not hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1), wrap(c2)]
        ):
            assert not hstrat.does_definitively_share_no_common_ancestor(
                [wrap(c2), wrap(c1)]
            )
            for __ in range(100):
                c1.DepositStratum()
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c1), wrap(c2)]
                )
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)]
                )
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)] * 10
                )
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2)] * 10 + [wrap(c1)]
                )
            for __ in range(100):
                c2.DepositStratum()
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c1), wrap(c2)]
                )
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)]
                )
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c2), wrap(c1)] * 10
                )
                assert not hstrat.does_definitively_share_no_common_ancestor(
                    [wrap(c1)] * 10 + [wrap(c2)]
                )
            break

    for rep in range(100):
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
            stratum_retention_policy=retention_policy,
        )
        c2 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
            stratum_retention_policy=retention_policy,
        )
        assert hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1), wrap(c2)]
        )
        assert hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c2), wrap(c1)]
        )
        assert hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c2), wrap(c1)] * 10
        )
        assert hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1)] * 10 + [wrap(c2)]
        )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_does_definitively_share_no_common_ancestor2(retention_policy, wrap):

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=retention_policy,
    )
    c2 = c1.Clone()
    assert not hstrat.does_definitively_share_no_common_ancestor(
        [wrap(c1), wrap(c2)]
    )
    assert not hstrat.does_definitively_share_no_common_ancestor(
        [wrap(c2), wrap(c1)]
    )
    for __ in range(100):
        c1.DepositStratum()
        assert not hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1), wrap(c2)]
        )
        assert not hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c2), wrap(c1)]
        )
    for __ in range(100):
        c2.DepositStratum()
        assert not hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1), wrap(c2)]
        )
        assert not hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c2), wrap(c1)]
        )

    for rep in range(100):
        c1 = hstrat.HereditaryStratigraphicColumn(
            stratum_differentia_bit_width=64,
            stratum_retention_policy=retention_policy,
        )
        c2 = c1.Clone()
        assert not hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1), wrap(c2)]
        )
        assert not hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c2), wrap(c1)]
        )


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_does_definitively_share_no_common_ancestor3(retention_policy, wrap):

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
        stratum_retention_policy=retention_policy,
    )
    assert (
        hstrat.does_definitively_share_no_common_ancestor([wrap(c1)]) is None
    )


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=10,
        ),
    ],
)
def test_does_definitively_share_no_common_ancestor4(retention_policy):

    assert hstrat.does_definitively_share_no_common_ancestor([]) is None


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_does_definitively_share_no_common_ancestor_generator(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(10):
        assert hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c1) for __ in range(10)]
        ) == hstrat.does_definitively_share_no_common_ancestor(
            (wrap(c1) for __ in range(10))
        )
        c1.DepositStratum()

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(10):
        assert hstrat.does_definitively_share_no_common_ancestor(
            [wrap(c2) for __ in range(10)]
        ) == hstrat.does_definitively_share_no_common_ancestor(
            (wrap(c2) for __ in range(10))
        )
        c2.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_population/test_does_share_any_common_ancestor.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
    ],
)
def test_does_share_any_common_ancestor(retention_policy, ordered_store):
    first = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    first_copy = first.Clone()
    second = hstrat.HereditaryStratigraphicColumn(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )

    def assert_validity():
        wrap = hstrat.col_to_specimen
        assert hstrat.does_share_any_common_ancestor(
            [wrap(first), wrap(first), wrap(first)]
        )
        assert hstrat.does_share_any_common_ancestor([first, first, first])
        assert hstrat.does_share_any_common_ancestor(
            [first_copy, first_copy, first_copy]
        )
        assert hstrat.does_share_any_common_ancestor(
            [first, first_copy, first]
        )
        assert hstrat.does_share_any_common_ancestor(
            [first_copy, first, first]
        )
        assert hstrat.does_share_any_common_ancestor(
            [first_copy, first, first] * 3
        )

        assert not hstrat.does_share_any_common_ancestor(
            [second, first, first]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [first, second, first]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [second, first_copy, first]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [first_copy, second, first]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [second, first, second]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [first, second, second]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [second, first_copy, second]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [first_copy, second, second] * 3
        )
        assert not hstrat.does_share_any_common_ancestor(
            [wrap(second), wrap(first_copy), wrap(second)]
        )
        assert not hstrat.does_share_any_common_ancestor(
            [wrap(first_copy), wrap(second), wrap(second)] * 3
        )

        assert hstrat.does_share_any_common_ancestor([first, first])
        assert hstrat.does_share_any_common_ancestor(
            [wrap(first), wrap(first)]
        )
        assert hstrat.does_share_any_common_ancestor([first_copy, first_copy])
        assert hstrat.does_share_any_common_ancestor([first, first_copy])
        assert hstrat.does_share_any_common_ancestor([first_copy, first])

        assert not hstrat.does_share_any_common_ancestor([second, first])
        assert not hstrat.does_share_any_common_ancestor([first, second])
        assert not hstrat.does_share_any_common_ancestor([second, first_copy])
        assert not hstrat.does_share_any_common_ancestor([first_copy, second])
        assert not hstrat.does_share_any_common_ancestor(
            [wrap(first_copy), wrap(second)]
        )

    assert_validity()
    first.DepositStratum()
    assert_validity()
    second.DepositStratum()
    assert_validity()
    first.DepositStratum()
    assert_validity()

    for __ in range(100):
        first_copy.DepositStratum()
        assert_validity()


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_does_share_any_common_ancestor_narrow(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    assert hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)]) is None
    assert hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)]) is None
    assert hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)]) is None
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2), wrap(c1)])
        is None
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1), wrap(c1)])
        is None
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)] * 3) is None
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)] * 3) is None
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    assert hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)]) is False
    assert hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)]) is False
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2), wrap(c1)])
        is False
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1), wrap(c1)])
        is False
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)] * 3)
        is False
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)] * 3)
        is False
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    c2 = c1.Clone()
    assert hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)]) is None
    assert hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)]) is None
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2), wrap(c1)])
        is None
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1), wrap(c1)])
        is None
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)] * 3) is None
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)] * 3) is None
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    c2 = c1.Clone()
    assert hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)]) is True
    assert hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)]) is True
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2), wrap(c1)])
        is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1), wrap(c1)])
        is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)] * 3) is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)] * 3) is True
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(100):
        c1.DepositStratum()
    c2 = c1.CloneDescendant()
    assert hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)]) is True
    assert hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)]) is True
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2), wrap(c1)])
        is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1), wrap(c1)])
        is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)] * 3) is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)] * 3) is True
    )

    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(100):
        c1.DepositStratum()
    c2 = c1.CloneDescendant()
    assert hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)]) is True
    assert hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)]) is True
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2), wrap(c1)])
        is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1), wrap(c1)])
        is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c1), wrap(c2)] * 3) is True
    )
    assert (
        hstrat.does_share_any_common_ancestor([wrap(c2), wrap(c1)] * 3) is True
    )


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_does_share_any_common_ancestor_singleton(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(10):
        assert hstrat.does_share_any_common_ancestor([wrap(c1)]) is None
        c1.DepositStratum()

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(10):
        assert hstrat.does_share_any_common_ancestor([wrap(c1)]) is None
        c2.DepositStratum()


@pytest.mark.filterwarnings("ignore:Empty or singleton population.")
def test_does_share_any_common_ancestor_empty():
    assert hstrat.does_share_any_common_ancestor([]) is None


@pytest.mark.parametrize(
    "wrap",
    [lambda x: x, hstrat.col_to_specimen],
)
def test_does_share_any_common_ancestor_generator(wrap):
    c1 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=1,
    )
    for __ in range(10):
        assert hstrat.does_share_any_common_ancestor(
            [wrap(c1) for __ in range(10)]
        ) == hstrat.does_share_any_common_ancestor(
            (wrap(c1) for __ in range(10))
        )
        c1.DepositStratum()

    c2 = hstrat.HereditaryStratigraphicColumn(
        stratum_differentia_bit_width=64,
    )
    for __ in range(10):
        assert hstrat.does_share_any_common_ancestor(
            [wrap(c2) for __ in range(10)]
        ) == hstrat.does_share_any_common_ancestor(
            (wrap(c2) for __ in range(10))
        )
        c2.DepositStratum()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_priors/test_ArbitraryPrior.py <==
import math
import statistics

import numpy as np
import pytest

from hstrat import hstrat


def test_calc_interval_probability_proxy():
    prior = hstrat.ArbitraryPrior()

    assert (
        len(
            {
                prior.CalcIntervalProbabilityProxy(0, 50),
                prior.CalcIntervalProbabilityProxy(7, 8),
                prior.CalcIntervalProbabilityProxy(99, 100),
                prior.CalcIntervalProbabilityProxy(78, 100),
            }
        )
        == 1
    )


@pytest.mark.parametrize(
    "interval_width",
    [1, 2, 3],
)
def test_calc_interval_conditioned_mean(interval_width):
    prior = hstrat.ArbitraryPrior()
    begin, end = 0, 10000

    # required for arbitrary prior due to arbitraryness
    end -= end % interval_width

    intervals = [
        (interval_begin, interval_begin + interval_width)
        for interval_begin in range(begin, end, interval_width)
    ]

    samples = np.array(
        [
            statistics.mean((interval_begin, interval_end - 1))
            for interval_begin, interval_end in intervals
        ]
    )
    weights = np.array(
        [
            prior.CalcIntervalProbabilityProxy(interval_begin, interval_end)
            for interval_begin, interval_end in intervals
        ]
    )

    assert math.isclose(
        np.average(samples, weights=weights),
        prior.CalcIntervalConditionedMean(begin, end),
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_priors/test_BubbleWrappedPrior.py <==
import pytest

from hstrat import hstrat
from hstrat.phylogenetic_inference.priors._BubbleWrappedPrior import (
    BubbleWrappedPrior,
)


def test_calc_interval_probability_proxy():
    wrapee = hstrat.ArbitraryPrior()
    wrapped = BubbleWrappedPrior(wrapee)
    for params in (0, 50), (7, 8), (99, 100), (78, 100):
        assert wrapped.CalcIntervalProbabilityProxy(
            *params
        ) == wrapee.CalcIntervalProbabilityProxy(*params)

    with pytest.raises(AssertionError):
        wrapped.CalcIntervalProbabilityProxy(7, 7)
        wrapped.CalcIntervalProbabilityProxy(42, 41)
        wrapped.CalcIntervalProbabilityProxy(-1, 41)


def test_calc_interval_conditioned_mean():
    wrapee = hstrat.ArbitraryPrior()
    wrapped = BubbleWrappedPrior(wrapee)
    for params in (0, 50), (7, 8), (99, 100), (78, 100):
        assert wrapped.CalcIntervalConditionedMean(
            *params
        ) == wrapee.CalcIntervalConditionedMean(*params)

    with pytest.raises(AssertionError):
        wrapped.CalcIntervalConditionedMean(7, 7)
        wrapped.CalcIntervalConditionedMean(42, 41)
        wrapped.CalcIntervalConditionedMean(-1, 41)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_priors/test_ExponentialPrior.py <==
import math

import numpy as np
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "growth_factor",
    [
        1.0,
        1.0000001,
        1.000001,
        1.0001,
        1.01,
        1.5,
    ],
)
def test_calc_interval_probability_proxy(growth_factor):
    prior = hstrat.ExponentialPrior(growth_factor)
    assert math.isclose(
        prior.CalcIntervalProbabilityProxy(0, 100),
        prior.CalcIntervalProbabilityProxy(0, 50)
        + prior.CalcIntervalProbabilityProxy(50, 100),
    )
    assert math.isclose(
        prior.CalcIntervalProbabilityProxy(89, 100),
        prior.CalcIntervalProbabilityProxy(89, 91)
        + prior.CalcIntervalProbabilityProxy(91, 100),
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(99, 100)
            / prior.CalcIntervalProbabilityProxy(0, 1)
        )
        == growth_factor**99
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(42, 43)
            / prior.CalcIntervalProbabilityProxy(1, 2)
        )
        == growth_factor**41
    )
    assert prior.CalcIntervalProbabilityProxy(0, 1) >= 0


@pytest.mark.parametrize(
    "interval_width",
    [1, 2],
)
@pytest.mark.parametrize(
    "growth_factor",
    [1.0, 1.0000001, 1.01, 1.05],
)
def test_calc_interval_conditioned_mean(interval_width, growth_factor):
    prior = hstrat.ExponentialPrior(growth_factor)
    begin, end = 0, 10000

    intervals = [
        (interval_begin, interval_begin + interval_width)
        for interval_begin in range(begin, end, interval_width)
    ]

    samples = np.array(
        [
            # interval_begin
            prior.CalcIntervalConditionedMean(interval_begin, interval_end)
            for interval_begin, interval_end in intervals
        ]
    )
    weights = np.array(
        [
            prior.CalcIntervalProbabilityProxy(interval_begin, interval_end)
            for interval_begin, interval_end in intervals
        ]
    )

    # some discretization bias is expected
    assert np.average(samples, weights=weights) == pytest.approx(
        prior.CalcIntervalConditionedMean(begin, end), abs=0.5
    )
    assert 0 <= prior.CalcIntervalConditionedMean(0, 1) <= 1


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_priors/test_GeometricPrior.py <==
import math
import statistics

import numpy as np
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "growth_factor",
    [1.0, 1.0000001, 1.01],
)
def test_calc_interval_probability_proxy(growth_factor):
    prior = hstrat.GeometricPrior(growth_factor)
    assert math.isclose(
        prior.CalcIntervalProbabilityProxy(0, 100),
        prior.CalcIntervalProbabilityProxy(0, 50)
        + prior.CalcIntervalProbabilityProxy(50, 100),
    )
    assert math.isclose(
        prior.CalcIntervalProbabilityProxy(89, 100),
        prior.CalcIntervalProbabilityProxy(89, 91)
        + prior.CalcIntervalProbabilityProxy(91, 100),
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(99, 100)
            / prior.CalcIntervalProbabilityProxy(0, 1)
        )
        == growth_factor**99
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(42, 43)
            / prior.CalcIntervalProbabilityProxy(1, 2)
        )
        == growth_factor**41
    )


@pytest.mark.parametrize(
    "growth_factor",
    [1.0, 1.0000001, 1.01],
)
def test_calc_interval_conditioned_mean(growth_factor):
    prior = hstrat.GeometricPrior(growth_factor)
    begin, end = 0, 100
    interval_width = 1

    intervals = [
        (interval_begin, interval_begin + interval_width)
        for interval_begin in range(begin, end, interval_width)
    ]

    samples = np.array(
        [
            statistics.mean((interval_begin, interval_end - 1))
            for interval_begin, interval_end in intervals
        ]
    )
    weights = np.array(
        [
            prior.CalcIntervalProbabilityProxy(interval_begin, interval_end)
            for interval_begin, interval_end in intervals
        ]
    )

    assert math.isclose(
        np.average(samples, weights=weights),
        prior.CalcIntervalConditionedMean(begin, end),
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_priors/test_UniformPrior.py <==
import math
import statistics

import numpy as np
import pytest

from hstrat import hstrat


def test_calc_interval_probability_proxy():
    prior = hstrat.UniformPrior()
    assert math.isclose(
        prior.CalcIntervalProbabilityProxy(0, 100),
        prior.CalcIntervalProbabilityProxy(0, 50)
        + prior.CalcIntervalProbabilityProxy(50, 100),
    )
    assert math.isclose(
        prior.CalcIntervalProbabilityProxy(89, 100),
        prior.CalcIntervalProbabilityProxy(89, 91)
        + prior.CalcIntervalProbabilityProxy(91, 100),
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(99, 100)
            / prior.CalcIntervalProbabilityProxy(0, 1)
        )
        == 1
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(42, 43)
            / prior.CalcIntervalProbabilityProxy(0, 2)
        )
        == 0.5
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(99, 100)
            / prior.CalcIntervalProbabilityProxy(7, 8)
        )
        == 1
    )

    assert (
        pytest.approx(
            prior.CalcIntervalProbabilityProxy(42, 43)
            / prior.CalcIntervalProbabilityProxy(9, 11)
        )
        == 0.5
    )


def test_calc_interval_conditioned_mean():
    prior = hstrat.UniformPrior()
    begin, end = 0, 100
    interval_width = 1

    intervals = [
        (interval_begin, interval_begin + interval_width)
        for interval_begin in range(begin, end, interval_width)
    ]

    samples = np.array(
        [
            statistics.mean((interval_begin, interval_end - 1))
            for interval_begin, interval_end in intervals
        ]
    )
    weights = np.array(
        [
            prior.CalcIntervalProbabilityProxy(interval_begin, interval_end)
            for interval_begin, interval_end in intervals
        ]
    )

    assert math.isclose(
        np.average(samples, weights=weights),
        prior.CalcIntervalConditionedMean(begin, end),
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/_impl/_descend_unifurcations.py <==
import dendropy as dp


def descend_unifurcations(node: dp.Node) -> dp.Node:
    while len(node.child_nodes()) == 1:
        node = next(node.child_node_iter())
    return node


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/_impl/_load_dendropy_tree.py <==
import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import pandas as pd


def load_dendropy_tree(path: str) -> dp.Tree:
    if path.endswith(".csv"):
        alifestd_df = pd.read_csv(path)
        return apc.alife_dataframe_to_dendropy_tree(
            alifestd_df,
            setup_edge_lengths=True,
        )
    elif path.endswith(".newick"):
        return dp.Tree.get(path=path, schema="newick")


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/_impl/_setup_dendropy_tree.py <==
import dendropy as dp

from ._load_dendropy_tree import load_dendropy_tree


def setup_dendropy_tree(path: str) -> dp.Tree:
    tree = load_dendropy_tree(path)

    for node in tree:
        node.edge.length = 1

    for idx, node in enumerate(tree.leaf_node_iter()):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(idx))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    return tree


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/_impl/_tree_distance_metric.py <==
import alifedata_phyloinformatics_convert as apc
import dendropy as dp
from iterpop import iterpop as ip


def tree_distance_metric(x, y) -> float:
    tree_a = apc.RosettaTree(x).as_dendropy
    tree_b = apc.RosettaTree(y).as_dendropy

    common_namespace = dp.TaxonNamespace()
    tree_a.migrate_taxon_namespace(common_namespace)
    tree_b.migrate_taxon_namespace(common_namespace)

    tree_a.encode_bipartitions()
    for bp in tree_a.bipartition_encoding:
        bp.is_mutable = False
    tree_b.encode_bipartitions()
    for bp in tree_b.bipartition_encoding:
        bp.is_mutable = False

    # see https://rdrr.io/cran/phangorn/man/treedist.html
    estimated_max_rf_dist = (
        2
        * ip.pophomogeneous(
            (len(tree_a.leaf_nodes()), len(tree_b.leaf_nodes()))
        )
        - 6
    )

    return (
        dp.calculate.treecompare.symmetric_difference(
            tree_a, tree_b, is_bipartitions_updated=True
        )
        / estimated_max_rf_dist
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_build_tree.py <==
import itertools as it
import os
import random

from Bio.Phylo.TreeConstruction import BaseTree
import alifedata_phyloinformatics_convert as apc
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import alifestd_validate

assets_path = os.path.join(os.path.dirname(__file__), "assets")

from . import _impl as impl


@pytest.mark.parametrize(
    "version_pin",
    [hstrat.__version__],
)
def test_empty_population(version_pin):
    population = []
    tree = hstrat.build_tree(
        population,
        version_pin=version_pin,
    )

    assert len(tree) == 0
    assert alifestd_validate(tree)


@pytest.mark.parametrize(
    "version_pin",
    [hstrat.__version__],
)
def test_dual_population_no_mrca(version_pin):
    organism1 = hstrat.HereditaryStratigraphicColumn().CloneNthDescendant(100)
    organism2 = hstrat.HereditaryStratigraphicColumn().CloneNthDescendant(100)

    population = [organism1, organism2]
    names = ["foo", "bar"]

    with pytest.raises(ValueError):
        tree = hstrat.build_tree(population, version_pin, taxon_labels=names)

    tree = hstrat.build_tree(
        population, version_pin, taxon_labels=names, force_common_ancestry=True
    )
    assert alifestd_validate(tree)
    tree.loc[:, "name"] = tree["taxon_label"]

    root_clade = BaseTree.Clade(name="Inner1")
    root_clade.clades = [
        BaseTree.Clade(branch_length=101.0, name="bar"),
        BaseTree.Clade(branch_length=101.0, name="foo"),
    ]
    true_tree = BaseTree.Tree(rooted=False, root=root_clade)

    assert (
        impl.tree_distance_metric(
            apc.alife_dataframe_to_biopython_tree(tree), true_tree
        )
        == 0.0
    )


@pytest.mark.parametrize(
    "version_pin",
    [hstrat.__version__],
)
def test_dual_population_with_mrca(version_pin):
    organism1 = hstrat.HereditaryStratigraphicColumn()
    organism2 = hstrat.HereditaryStratigraphicColumn()

    population = [organism1, organism2]
    names = ["foo", "bar"]

    for _ in range(100):
        parents = random.choices(population, k=len(population))
        population = [parent.CloneDescendant() for parent in parents]

    tree = hstrat.build_tree(
        population, version_pin=version_pin, taxon_labels=names
    )
    assert alifestd_validate(tree)
    tree["name"] = tree["taxon_label"]

    root_clade = BaseTree.Clade(name="Inner")
    root_clade.clades = [
        BaseTree.Clade(branch_length=0.0, name="bar"),
        BaseTree.Clade(branch_length=0.0, name="foo"),
    ]
    true_tree = BaseTree.Tree(rooted=False, root=root_clade)

    assert (
        impl.tree_distance_metric(
            apc.alife_dataframe_to_biopython_tree(tree),
            true_tree,
        )
        == 0.0
    )


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.fixed_resolution_algo.Policy(3),
        hstrat.recency_proportional_resolution_algo.Policy(3),
    ],
)
def test_reconstructed_mrca(orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )

    reconst_df = hstrat.build_tree(extant_population, hstrat.__version__)
    reconst_tree = apc.alife_dataframe_to_dendropy_tree(
        reconst_df,
        setup_edge_lengths=True,
    )
    pdm = reconst_tree.phylogenetic_distance_matrix()

    sorted_leaf_nodes = sorted(
        reconst_tree.leaf_node_iter(), key=lambda x: int(x.taxon.label)
    )
    assert len(sorted_leaf_nodes) == len(extant_population)
    assert [
        leaf_node.distance_from_root() for leaf_node in sorted_leaf_nodes
    ] == [
        extant_col.GetNumStrataDeposited() - 1
        for extant_col in extant_population
    ]

    for reconst_node_pair, extant_column_pair in zip(
        it.combinations(sorted_leaf_nodes, 2),
        it.combinations(extant_population, 2),
    ):
        reconst_mrca = impl.descend_unifurcations(
            pdm.mrca(*map(lambda x: x.taxon, reconst_node_pair))
        )

        (
            lower_mrca_bound,
            upper_mrca_bound,
        ) = hstrat.calc_rank_of_mrca_bounds_between(
            *extant_column_pair, prior="arbitrary"
        )

        assert (
            lower_mrca_bound
            <= reconst_mrca.distance_from_root()
            < upper_mrca_bound
        )


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(3),
        hstrat.fixed_resolution_algo.Policy(5),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
@pytest.mark.parametrize(
    "version_pin",
    [hstrat.__version__],
)
def test_determinism(orig_tree, retention_policy, wrap, version_pin):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )

    first_reconst = hstrat.build_tree(extant_population, version_pin)
    for _rep in range(3):
        _ = _rep
        second_reconst = hstrat.build_tree(
            [wrap(col) for col in extant_population], version_pin
        )
        assert first_reconst.equals(second_reconst)


@pytest.mark.parametrize(
    "version_pin",
    [hstrat.__version__],
)
@pytest.mark.parametrize(
    "orig_tree",
    [
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.recency_proportional_resolution_algo.Policy(4),
    ],
)
def test_reconstructed_taxon_labels(version_pin, orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )
    taxon_labels = [str(id(x)) for x in extant_population]

    reconst_df = hstrat.build_tree(
        extant_population,
        version_pin,
        taxon_labels=taxon_labels,
    )
    assert "taxon_label" in reconst_df
    assert set(taxon_labels) < set(reconst_df["taxon_label"])

    reconst_df = hstrat.build_tree(
        extant_population,
        version_pin,
    )
    assert "taxon_label" in reconst_df
    assert len(reconst_df["taxon_label"].unique()) == len(
        reconst_df["taxon_label"]
    )
    assert set(map(str, range(len(extant_population)))) < set(
        reconst_df["taxon_label"]
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_build_tree_nj.py <==
import os

import pytest

from hstrat import hstrat

from . import _impl as impl

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(3),
        hstrat.fixed_resolution_algo.Policy(5),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        "uniform",
        hstrat.ExponentialPrior(1.01),
    ],
)
def test_determinism(orig_tree, retention_policy, wrap, estimator, prior):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )

    first_reconst = hstrat.build_tree_nj(extant_population, estimator, prior)
    for _rep in range(3):
        _ = _rep
        second_reconst = hstrat.build_tree_nj(
            [wrap(col) for col in extant_population],
            estimator,
            prior,
        )
        assert first_reconst.equals(second_reconst)


@pytest.mark.parametrize(
    "orig_tree",
    [
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.recency_proportional_resolution_algo.Policy(4),
    ],
)
def test_reconstructed_taxon_labels(orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )
    taxon_labels = [str(id(x)) for x in extant_population]

    reconst_df = hstrat.build_tree_nj(
        extant_population,
        "maximum_likelihood",
        "arbitrary",
        taxon_labels=taxon_labels,
        negative_origin_time_correction_method="shift",
    )
    assert "taxon_label" in reconst_df
    assert set(taxon_labels) < set(reconst_df["taxon_label"])

    reconst_df = hstrat.build_tree_nj(
        extant_population,
        "maximum_likelihood",
        "arbitrary",
        negative_origin_time_correction_method="shift",
    )
    assert "taxon_label" in reconst_df
    assert len(reconst_df["taxon_label"].unique()) == len(
        reconst_df["taxon_label"]
    )
    assert set(map(str, range(len(extant_population)))) < set(
        reconst_df["taxon_label"]
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_build_tree_trie.py <==
import itertools as it
import os
import random

from Bio.Phylo.TreeConstruction import BaseTree
import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import networkx as nx
import pytest
from tqdm import tqdm

from hstrat import hstrat
from hstrat._auxiliary_lib import (
    alifestd_collapse_unifurcations,
    alifestd_has_multiple_roots,
    alifestd_validate,
    generate_n,
    seed_random,
)

from . import _impl as impl

assets_path = os.path.join(os.path.dirname(__file__), "assets")


def test_empty_population():
    population = []
    tree = hstrat.build_tree_trie(population)

    assert len(tree) == 0
    assert alifestd_validate(tree)


def test_dual_population_no_mrca():
    organism1 = hstrat.HereditaryStratigraphicColumn().CloneNthDescendant(100)
    organism2 = hstrat.HereditaryStratigraphicColumn().CloneNthDescendant(100)

    population = [organism1, organism2]
    names = ["foo", "bar"]

    with pytest.raises(ValueError):
        tree = hstrat.build_tree_trie(population, taxon_labels=names)

    tree = hstrat.build_tree_trie(
        population,
        taxon_labels=names,
        force_common_ancestry=True,
    )
    tree["name"] = tree["taxon_label"]
    assert not alifestd_has_multiple_roots(tree)
    assert alifestd_validate(tree)

    root_clade = BaseTree.Clade(name="Inner1")
    root_clade.clades = [
        BaseTree.Clade(branch_length=100.0, name="bar"),
        BaseTree.Clade(branch_length=100.0, name="foo"),
    ]
    true_tree = BaseTree.Tree(rooted=False, root=root_clade)
    assert (
        impl.tree_distance_metric(
            apc.alife_dataframe_to_biopython_tree(
                alifestd_collapse_unifurcations(tree),
                setup_branch_lengths=True,
            ),
            true_tree,
        )
        == 0.0
    )


@pytest.mark.parametrize(
    "orig_tree",
    [
        impl.setup_dendropy_tree(f"{assets_path}/grandchild_and_aunt.newick"),
        impl.setup_dendropy_tree(
            f"{assets_path}/grandchild_and_auntuncle.newick"
        ),
        impl.setup_dendropy_tree(f"{assets_path}/grandchild.newick"),
        impl.setup_dendropy_tree(
            f"{assets_path}/grandtriplets_and_aunt.newick"
        ),
        impl.setup_dendropy_tree(
            f"{assets_path}/grandtriplets_and_auntuncle.newick"
        ),
        impl.setup_dendropy_tree(f"{assets_path}/grandtriplets.newick"),
        impl.setup_dendropy_tree(f"{assets_path}/grandtwins_and_aunt.newick"),
        impl.setup_dendropy_tree(
            f"{assets_path}/grandtwins_and_auntuncle.newick"
        ),
        impl.setup_dendropy_tree(f"{assets_path}/grandtwins.newick"),
        impl.setup_dendropy_tree(f"{assets_path}/justroot.newick"),
        impl.setup_dendropy_tree(f"{assets_path}/triplets.newick"),
        impl.setup_dendropy_tree(f"{assets_path}/twins.newick"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
@pytest.mark.parametrize("wrap", [lambda x: x, hstrat.col_to_specimen])
def test_handwritten_trees(orig_tree, retention_policy, wrap):
    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(10),
    )

    reconst_df = hstrat.build_tree_trie([*map(wrap, extant_population)])

    assert alifestd_validate(reconst_df)
    reconst_tree = apc.alife_dataframe_to_dendropy_tree(
        reconst_df,
        setup_edge_lengths=True,
    )
    reconst_tree.collapse_unweighted_edges()

    common_namespace = dp.TaxonNamespace()
    orig_tree.migrate_taxon_namespace(common_namespace)
    reconst_tree.migrate_taxon_namespace(common_namespace)

    original_distance_matrix = orig_tree.phylogenetic_distance_matrix()
    reconstructed_distance_matrix = reconst_tree.phylogenetic_distance_matrix()

    taxa = [node.taxon for node in orig_tree.leaf_node_iter()]

    for a, b in it.combinations(taxa, 2):
        assert original_distance_matrix.distance(
            a, b
        ) == reconstructed_distance_matrix.distance(a, b)


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(3),
        hstrat.fixed_resolution_algo.Policy(5),
    ],
)
def test_reconstructed_mrca(orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )

    reconst_df = hstrat.build_tree_trie(extant_population)
    assert "origin_time" in reconst_df

    assert alifestd_validate(reconst_df)
    reconst_tree = apc.alife_dataframe_to_dendropy_tree(
        reconst_df,
        setup_edge_lengths=True,
    )
    pdm = reconst_tree.phylogenetic_distance_matrix()

    assert len(list(reconst_tree.leaf_node_iter())) == len(extant_population)
    sorted_leaf_nodes = sorted(
        reconst_tree.leaf_node_iter(), key=lambda x: int(x.taxon.label)
    )
    assert {
        leaf_node.distance_from_root() for leaf_node in sorted_leaf_nodes
    } == {
        extant_col.GetNumStrataDeposited() - 1
        for extant_col in extant_population
    }
    assert sorted(
        leaf_node.distance_from_root() for leaf_node in sorted_leaf_nodes
    ) == sorted(
        extant_col.GetNumStrataDeposited() - 1
        for extant_col in extant_population
    )
    assert [
        leaf_node.distance_from_root() for leaf_node in sorted_leaf_nodes
    ] == [
        extant_col.GetNumStrataDeposited() - 1
        for extant_col in extant_population
    ]

    for reconst_node_pair, extant_column_pair in zip(
        it.combinations(sorted_leaf_nodes, 2),
        it.combinations(extant_population, 2),
    ):
        reconst_mrca = impl.descend_unifurcations(
            pdm.mrca(*map(lambda x: x.taxon, reconst_node_pair))
        )

        (
            lower_mrca_bound,
            upper_mrca_bound,
        ) = hstrat.calc_rank_of_mrca_bounds_between(
            *extant_column_pair, prior="arbitrary"
        )

        assert (
            lower_mrca_bound
            <= reconst_mrca.distance_from_root()
            < upper_mrca_bound
        )


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(3),
        hstrat.fixed_resolution_algo.Policy(5),
    ],
)
def test_col_specimen_consistency(orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )

    reconst_df1 = hstrat.build_tree_trie(extant_population)
    reconst_df2 = hstrat.build_tree_trie(
        [hstrat.col_to_specimen(col) for col in extant_population],
    )

    assert reconst_df1[["id", "ancestor_list"]].equals(
        reconst_df2[["id", "ancestor_list"]]
    )


@pytest.mark.parametrize("tree_size", [10, 30, 100, 300, 1000])
@pytest.mark.parametrize(
    "differentia_width", [1, pytest.param(2, marks=pytest.mark.heavy), 8, 64]
)
@pytest.mark.parametrize(
    "tree_seed",
    [*range(10)]
    + [pytest.param(i, marks=pytest.mark.heavy) for i in range(10, 100)],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.recency_proportional_resolution_algo.Policy(1),
        pytest.param(
            hstrat.recency_proportional_resolution_algo.Policy(2),
            marks=pytest.mark.heavy,
        ),
        pytest.param(
            hstrat.recency_proportional_resolution_algo.Policy(10),
            marks=pytest.mark.heavy,
        ),
        hstrat.fixed_resolution_algo.Policy(2),
    ],
)
@pytest.mark.parametrize(
    "exhaustive_check",
    [pytest.param(True, marks=pytest.mark.heavy), False],
)
def test_reconstructed_mrca_fuzz(
    tree_seed, tree_size, differentia_width, retention_policy, exhaustive_check
):

    seed_random(tree_seed)
    nx_tree = nx.random_tree(
        n=tree_size, seed=tree_seed, create_using=nx.DiGraph
    )

    extant_population = hstrat.descend_template_phylogeny_networkx(
        nx_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
            stratum_differentia_bit_width=differentia_width,
        ),
    )

    reconst_df = hstrat.build_tree_trie(
        extant_population,
        progress_wrap=tqdm,
    )
    assert "origin_time" in reconst_df

    assert alifestd_validate(reconst_df)
    reconst_tree = apc.alife_dataframe_to_dendropy_tree(
        reconst_df,
        setup_edge_lengths=True,
    )
    pdm = reconst_tree.phylogenetic_distance_matrix()

    assert len(list(reconst_tree.leaf_node_iter())) == len(extant_population)
    sorted_leaf_nodes = sorted(
        reconst_tree.leaf_node_iter(), key=lambda x: int(x.taxon.label)
    )
    assert {
        int(leaf_node.distance_from_root()) for leaf_node in sorted_leaf_nodes
    } == {
        extant_col.GetNumStrataDeposited() - 1
        for extant_col in extant_population
    }
    assert sorted(
        int(leaf_node.distance_from_root()) for leaf_node in sorted_leaf_nodes
    ) == sorted(
        extant_col.GetNumStrataDeposited() - 1
        for extant_col in extant_population
    )
    assert [
        int(leaf_node.distance_from_root()) for leaf_node in sorted_leaf_nodes
    ] == [
        extant_col.GetNumStrataDeposited() - 1
        for extant_col in extant_population
    ]

    for reconst_node_pair, extant_column_pair, label_pair in (
        (
            (
                (sorted_leaf_nodes[first_idx], sorted_leaf_nodes[second_idx]),
                (extant_population[first_idx], extant_population[second_idx]),
                (first_idx, second_idx),
            )
            for first_idx, second_idx in generate_n(
                lambda: (
                    random.randrange(len(extant_population)),
                    random.randrange(len(extant_population)),
                ),
                10000,
            )
        )
        if not exhaustive_check
        else zip(
            it.combinations(sorted_leaf_nodes, 2),
            it.combinations(extant_population, 2),
            it.combinations(range(len(extant_population)), 2),
        )
    ):
        reconst_mrca = impl.descend_unifurcations(
            pdm.mrca(*map(lambda x: x.taxon, reconst_node_pair))
        )

        (
            lower_mrca_bound,
            upper_mrca_bound,
        ) = hstrat.calc_rank_of_mrca_bounds_between(
            *extant_column_pair,
            prior="arbitrary",
            confidence_level=0.99999,
            strict=False,
        )

        if not (
            lower_mrca_bound
            <= reconst_mrca.distance_from_root()
            < upper_mrca_bound
        ):
            print(reconst_mrca.taxon.label)
            print(reconst_mrca.distance_from_root())
            print()
            for i, (col, ln) in enumerate(
                zip(extant_population, sorted_leaf_nodes)
            ):
                print()
                print("label", i)
                print(ln.distance_from_root())
                print(id(col))
                print(hstrat.col_to_ascii(col))
            print(nx.forest_str(nx_tree))
            print(reconst_tree.as_ascii_plot(plot_metric="length"))

        assert (
            lower_mrca_bound
            <= reconst_mrca.distance_from_root()
            < upper_mrca_bound
        ), (
            label_pair[0],
            label_pair[1],
            id(extant_column_pair[0]),
            id(extant_column_pair[1]),
            lower_mrca_bound,
            reconst_mrca.distance_from_root(),
            upper_mrca_bound,
        )


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(3),
        hstrat.fixed_resolution_algo.Policy(5),
    ],
)
@pytest.mark.parametrize(
    "bias_adjustment",
    [
        None,
        "sample_ancestral_rollbacks",
        hstrat.UniformPrior(),
        hstrat.ArbitraryPrior(),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
def test_determinism(orig_tree, retention_policy, bias_adjustment, wrap):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )

    first_reconst = hstrat.build_tree_trie(
        extant_population, bias_adjustment=bias_adjustment
    )
    for _rep in range(10):
        _ = _rep
        second_reconst = hstrat.build_tree_trie(
            [wrap(col) for col in extant_population],
            bias_adjustment=bias_adjustment,
        )
        assert first_reconst.equals(second_reconst)


@pytest.mark.parametrize(
    "orig_tree",
    [
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.recency_proportional_resolution_algo.Policy(4),
    ],
)
def test_reconstructed_taxon_labels(orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )
    taxon_labels = [str(id(x)) for x in extant_population]

    reconst_df = hstrat.build_tree_trie(
        extant_population,
        taxon_labels=taxon_labels,
    )
    assert "taxon_label" in reconst_df
    assert set(taxon_labels) < set(reconst_df["taxon_label"])

    reconst_df = hstrat.build_tree_trie(
        extant_population,
    )
    assert "taxon_label" in reconst_df
    assert len(reconst_df["taxon_label"].unique()) == len(
        reconst_df["taxon_label"]
    )
    assert set(map(str, range(len(extant_population)))) < set(
        reconst_df["taxon_label"]
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_build_tree_trie_ensemble.py <==
import os

import pytest

from hstrat import hstrat

from . import _impl as impl

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(3),
        hstrat.fixed_resolution_algo.Policy(5),
    ],
)
def test_postprocessing_consistency(orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
            stratum_differentia_bit_width=1,
        ).CloneNthDescendant(num_depositions),
    )

    nop_df, rb_df1, rb_df2 = hstrat.build_tree_trie_ensemble(
        extant_population,
        trie_postprocessors=[
            lambda x, **kwargs: x,
            hstrat.SampleAncestralRollbacksTriePostprocessor(seed=1),
            hstrat.SampleAncestralRollbacksTriePostprocessor(seed=1),
        ],
    )

    assert not nop_df.equals(rb_df1)
    assert rb_df1.equals(rb_df2)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_build_tree_upgma.py <==
import os

import pytest

from hstrat import hstrat

from . import _impl as impl

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "orig_tree",
    [
        pytest.param(
            impl.setup_dendropy_tree(f"{assets_path}/nk_ecoeaselection.csv"),
            marks=pytest.mark.heavy,
        ),
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
        impl.setup_dendropy_tree(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.recency_proportional_resolution_algo.Policy(3),
        hstrat.fixed_resolution_algo.Policy(5),
    ],
)
@pytest.mark.parametrize(
    "wrap",
    [
        lambda x: x,
        hstrat.col_to_specimen,
    ],
)
@pytest.mark.parametrize(
    "estimator",
    [
        "maximum_likelihood",
        "unbiased",
    ],
)
@pytest.mark.parametrize(
    "prior",
    [
        "arbitrary",
        "uniform",
        hstrat.ExponentialPrior(1.01),
    ],
)
def test_determinism(orig_tree, retention_policy, wrap, estimator, prior):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )

    first_reconst = hstrat.build_tree_upgma(
        extant_population, estimator, prior
    )
    for _rep in range(3):
        _ = _rep
        second_reconst = hstrat.build_tree_upgma(
            [wrap(col) for col in extant_population],
            estimator,
            prior,
        )
        assert first_reconst.equals(second_reconst)


@pytest.mark.parametrize(
    "orig_tree",
    [
        impl.setup_dendropy_tree(f"{assets_path}/nk_lexicaseselection.csv"),
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.recency_proportional_resolution_algo.Policy(4),
    ],
)
def test_reconstructed_taxon_labels(orig_tree, retention_policy):
    num_depositions = 10

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        orig_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_depositions),
    )
    taxon_labels = [str(id(x)) for x in extant_population]

    reconst_df = hstrat.build_tree_upgma(
        extant_population,
        "maximum_likelihood",
        "arbitrary",
        taxon_labels=taxon_labels,
    )
    assert "taxon_label" in reconst_df
    assert set(taxon_labels) < set(reconst_df["taxon_label"])

    reconst_df = hstrat.build_tree_upgma(
        extant_population,
        "maximum_likelihood",
        "arbitrary",
    )
    assert "taxon_label" in reconst_df
    assert len(reconst_df["taxon_label"].unique()) == len(
        reconst_df["taxon_label"]
    )
    assert set(map(str, range(len(extant_population)))) < set(
        reconst_df["taxon_label"]
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_impl/test_TrieInnerNode.py <==
import anytree
import pytest

from hstrat._auxiliary_lib import anytree_cardinality, is_in
import hstrat.phylogenetic_inference.tree._impl as impl


@pytest.fixture
def subtrie():
    # (rank None, diff None) @ B6A
    # └── (rank 0, diff 2) @ BtQ
    #     ├── (rank 3, diff 31) @ jg
    #     └── (rank 3, diff 1) @ BUQ
    #         ├── spice @ 0A
    #         ├── (rank 4, diff 17) @ BxA
    #         │   └── (rank 5, diff 11) @ Gg
    #         │       ├── (rank 6, diff 19) @ Biw
    #         │       └── (rank 6, diff 21) @ HA
    #         │           └── baa @ B-Q
    #         ├── (rank 4, diff 16) @ B7Q
    #         │   └── (rank 5, diff 11) @ sA
    #         │       └── foo @ BtQ
    #         └── (rank 4, diff 17) @ Brw
    #             ├── (rank 6, diff 19) @ BLg
    #             │   └── baz @ B0g
    #             └── (rank 6, diff 19) @ BoA
    #                 └── bar @ B8A

    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    genesis_node = impl.TrieInnerNode(rank=0, differentia=2, parent=root)
    _sibling_node = impl.TrieInnerNode(
        rank=3, differentia=31, parent=genesis_node
    )
    _ = _sibling_node
    focal_node = impl.TrieInnerNode(rank=3, differentia=1, parent=genesis_node)
    impl.TrieLeafNode(focal_node, "spice")
    child1 = impl.TrieInnerNode(rank=4, differentia=17, parent=focal_node)
    child2 = impl.TrieInnerNode(rank=4, differentia=16, parent=focal_node)
    child3 = impl.TrieInnerNode(rank=4, differentia=17, parent=focal_node)
    grandchild1 = impl.TrieInnerNode(rank=5, differentia=11, parent=child1)
    grandchild2 = impl.TrieInnerNode(rank=5, differentia=11, parent=child2)
    impl.TrieLeafNode(grandchild2, "foo")
    greatgrandchild1 = impl.TrieInnerNode(
        rank=6, differentia=19, parent=grandchild1
    )
    greatgrandchild1 = impl.TrieInnerNode(
        rank=6, differentia=21, parent=grandchild1
    )
    impl.TrieLeafNode(greatgrandchild1, "baa")
    greatgrandchild2 = impl.TrieInnerNode(
        rank=6, differentia=19, parent=child3
    )
    impl.TrieLeafNode(greatgrandchild2, "baz")
    greatgrandchild3 = impl.TrieInnerNode(
        rank=6, differentia=19, parent=child3
    )
    impl.TrieLeafNode(greatgrandchild3, "bar")

    return focal_node


def test_is_genesis_of_allele():
    root_node = impl.TrieInnerNode(rank=None, differentia=None)
    inner_node = impl.TrieInnerNode(rank=1, differentia=2, parent=root_node)
    assert inner_node.IsAnOriginationOfAllele(1, 2)
    assert not inner_node.IsAnOriginationOfAllele(1, 3)
    assert not inner_node.IsAnOriginationOfAllele(2, 2)

    assert not root_node.IsAnOriginationOfAllele(1, 2)


def test_find_geneses_of_allele_self(subtrie):
    geneses = [*subtrie.FindOriginationsOfAllele(3, 1)]
    assert len(geneses) == 1
    assert geneses[0] is subtrie


def test_find_geneses_of_allele_singleton(subtrie):
    geneses = [*subtrie.FindOriginationsOfAllele(6, 21)]
    assert len(geneses) == 1
    assert geneses[0].IsAnOriginationOfAllele(6, 21)


def test_find_geneses_of_allele_multiple(subtrie):
    geneses = [*subtrie.FindOriginationsOfAllele(6, 19)]
    assert len(geneses) == 3

    for genesis in geneses:
        assert genesis.IsAnOriginationOfAllele(6, 19)

    geneses = [*subtrie.FindOriginationsOfAllele(4, 17)]
    assert len(geneses) == 2

    for genesis in geneses:
        assert genesis.IsAnOriginationOfAllele(4, 17)

    geneses = [*subtrie.FindOriginationsOfAllele(5, 11)]
    assert len(geneses) == 2

    for genesis in geneses:
        assert genesis.IsAnOriginationOfAllele(5, 11)


def test_find_geneses_of_allele_failure(subtrie):
    geneses = [*subtrie.FindOriginationsOfAllele(3, 19)]
    assert len(geneses) == 0

    geneses = [*subtrie.FindOriginationsOfAllele(3, 31)]
    assert len(geneses) == 0

    geneses = [*subtrie.FindOriginationsOfAllele(11, 31)]
    assert len(geneses) == 0

    geneses = [*subtrie.FindOriginationsOfAllele(5, 21)]
    assert len(geneses) == 0


def test_get_deepest_consecutive_shared_allele_genesis_with_empty_iterator(
    subtrie,
):
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter([]))
    assert genesis is subtrie
    assert [*leftover_iter] == []


def test_get_deepest_consecutive_shared_allele_genesis_singleton(
    subtrie,
):
    # test with a non-empty iterator
    alleles = [(4, 16), (5, 11)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert genesis.IsAnOriginationOfAllele(5, 11)
    assert genesis.parent.IsAnOriginationOfAllele(4, 16)
    assert [*leftover_iter] == []

    alleles = [(4, 16)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert genesis.IsAnOriginationOfAllele(4, 16)
    assert [*leftover_iter] == []

    alleles = [(4, 16), (5, 11), (7, 28), (8, 19)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert genesis.IsAnOriginationOfAllele(5, 11)
    assert genesis.parent.IsAnOriginationOfAllele(4, 16)
    assert [*leftover_iter] == alleles[2:]

    alleles = [(4, 16), (6, 19)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert genesis.IsAnOriginationOfAllele(4, 16)
    assert [*leftover_iter] == alleles[1:]


def test_get_deepest_consecutive_shared_allele_genesis_tiebreaker(
    subtrie,
):
    # test with a non-empty iterator
    alleles = [(4, 17), (6, 19), (7, 22)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert genesis.IsAnOriginationOfAllele(6, 19)
    assert [*leftover_iter] == alleles[2:]

    (
        genesis2,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert genesis2 is genesis
    assert [*leftover_iter] == alleles[2:]

    alleles = [(4, 17)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert is_in(genesis2, anytree.PostOrderIter(genesis))
    assert [*leftover_iter] == []


def test_insert_taxon_canopy1(subtrie):
    previous_node_count = anytree_cardinality(subtrie)
    alleles = [(4, 17)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert [*leftover_iter] == []

    inserted = genesis.InsertTaxon("fab", iter([]))
    assert inserted.taxon == "fab"
    assert inserted.parent is genesis
    assert inserted.parent.IsAnOriginationOfAllele(4, 17)
    assert anytree_cardinality(subtrie) == previous_node_count + 1
    previous_node_count = anytree_cardinality(subtrie)

    inserted = genesis.InsertTaxon("far", iter([(9, 12)]))
    assert inserted.taxon == "far"
    assert inserted.parent.parent is genesis
    assert inserted.parent.IsAnOriginationOfAllele(9, 12)
    assert anytree_cardinality(subtrie) == previous_node_count + 2
    previous_node_count = anytree_cardinality(subtrie)


def test_insert_taxon_canopy2(subtrie):
    previous_node_count = anytree_cardinality(subtrie)
    alleles = [(4, 17), (6, 19)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert [*leftover_iter] == []
    inserted = genesis.InsertTaxon("fab", iter([]))
    assert inserted.taxon == "fab"
    assert inserted.parent is genesis
    assert anytree_cardinality(subtrie) == previous_node_count + 1
    previous_node_count = anytree_cardinality(subtrie)

    inserted = genesis.InsertTaxon("far", iter([(7, 12)]))
    assert inserted.taxon == "far"
    assert inserted.parent.parent is genesis
    assert anytree_cardinality(subtrie) == previous_node_count + 2


def test_insert_taxon_canopy3(subtrie):
    previous_node_count = anytree_cardinality(subtrie)
    alleles = [(4, 17), (6, 19)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert [*leftover_iter] == []

    inserted = genesis.InsertTaxon("gg", iter([(7, 12), (8, 20)]))
    assert inserted.taxon == "gg"
    assert inserted.parent.parent.parent is genesis
    assert inserted.parent.IsAnOriginationOfAllele(8, 20)
    assert inserted.parent.parent.IsAnOriginationOfAllele(7, 12)
    assert anytree_cardinality(subtrie) == previous_node_count + 3


def test_insert_taxon_internal1(subtrie):
    previous_node_count = anytree_cardinality(subtrie)
    alleles = [(4, 17)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert [*leftover_iter] == []
    children_before = [*genesis.children]

    inserted = genesis.InsertTaxon("fab", iter([(5, 11)]))
    assert inserted.taxon_label == "fab"
    assert inserted.parent.IsAnOriginationOfAllele(5, 11)
    assert is_in(inserted.parent, children_before)
    assert inserted.parent.parent is genesis
    assert anytree_cardinality(subtrie) == previous_node_count + 1


def test_insert_taxon_internal2(subtrie):
    previous_node_count = anytree_cardinality(subtrie)
    alleles = [(4, 17)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert [*leftover_iter] == []
    descendants_before = [*anytree.PostOrderIter(genesis)]

    inserted = genesis.InsertTaxon("fab", iter([(5, 11), (6, 21)]))
    assert inserted.taxon_label == "fab"
    assert inserted.parent.IsAnOriginationOfAllele(6, 21)
    assert anytree_cardinality(subtrie) == previous_node_count + 1

    previous_node_count = anytree_cardinality(subtrie)
    descendants_before = [*anytree.PostOrderIter(genesis)]
    inserted = genesis.InsertTaxon("fan", iter([(5, 11), (6, 21)]))
    assert inserted.taxon_label == "fan"
    assert is_in(inserted.parent, descendants_before)
    assert anytree_cardinality(subtrie) == previous_node_count + 1


def test_insert_taxon_internal3(subtrie):
    alleles = [(4, 17)]
    (
        genesis,
        leftover_iter,
    ) = subtrie.GetDeepestCongruousAlleleOrigination(iter(alleles))
    assert [*leftover_iter] == []
    inserted = genesis.InsertTaxon("fab", iter([(5, 11), (6, 21)]))
    assert inserted.taxon_label == "fab"
    previous_node_count = anytree_cardinality(subtrie)
    descendants_before = [*anytree.PostOrderIter(genesis)]

    inserted = genesis.InsertTaxon(
        "bat", iter([(5, 11), (6, 21), (10, 10), (11, 19)])
    )
    assert inserted.taxon_label == "bat"
    assert inserted.parent.IsAnOriginationOfAllele(11, 19)
    assert inserted.parent.parent.IsAnOriginationOfAllele(10, 10)
    assert inserted.parent.parent.parent.IsAnOriginationOfAllele(6, 21)
    assert not is_in(inserted.parent, descendants_before)
    assert not is_in(inserted.parent.parent, descendants_before)
    assert is_in(inserted.parent.parent.parent, descendants_before)
    assert anytree_cardinality(subtrie) == previous_node_count + 3


def test_taxon_and_taxon_label(subtrie):
    taxon_labels = [
        node.taxon_label for node in anytree.PostOrderIter(subtrie)
    ]
    assert len(taxon_labels) == len(set(taxon_labels))

    for node in anytree.PostOrderIter(subtrie):
        assert node.taxon == node.taxon_label
        assert isinstance(node.taxon, str)


def test_inner_children(subtrie):
    assert len([*subtrie.inner_children]) == 3
    assert len(set(map(id, subtrie.inner_children))) == 3
    assert all(
        isinstance(node, impl.TrieInnerNode) for node in subtrie.inner_children
    )
    assert all(node.parent is subtrie for node in subtrie.inner_children)


def test_outer_children(subtrie):
    assert len([*subtrie.outer_children]) == 1
    assert len(set(map(id, subtrie.outer_children))) == 1
    assert all(
        isinstance(node, impl.TrieLeafNode) for node in subtrie.outer_children
    )
    assert all(node.parent is subtrie for node in subtrie.outer_children)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_impl/test_TrieLeafNode.py <==
import anytree
import pytest

import hstrat.phylogenetic_inference.tree._impl as impl


@pytest.fixture
def inner_node():
    return anytree.AnyNode()


def test_taxon_label(inner_node):
    leaf_node = impl.TrieLeafNode(inner_node, "taxon")
    assert leaf_node.taxon_label == "taxon"


def test_taxon(inner_node):
    leaf_node = impl.TrieLeafNode(inner_node, "taxon")
    assert leaf_node.taxon == "taxon"


def test_parent(inner_node):
    leaf_node = impl.TrieLeafNode(inner_node, "taxon")
    assert leaf_node.parent is inner_node


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_impl/test_append_genesis_organism.py <==
import pandas as pd

from hstrat._auxiliary_lib import alifestd_make_empty
import hstrat.phylogenetic_inference.tree._impl as impl


def test_append_genesis_organism_empty():
    df = alifestd_make_empty()
    df["origin_time"] = []

    expected_df = pd.DataFrame(
        {
            "id": [0],
            "ancestor_list": ["[none]"],
            "origin_time": [0.0],
        }
    )

    df_ = df.copy()
    extended_df = impl.append_genesis_organism(df)

    assert df.equals(df_)
    assert extended_df.sort_index(axis=1).equals(
        expected_df.sort_index(axis=1)
    )


def test_append_genesis_organism_singleton():
    df = pd.DataFrame(
        {
            "id": [0],
            "ancestor_list": ["[none]"],
            "origin_time": [1],
        }
    )
    expected_df = pd.DataFrame(
        {
            "id": [0, 1],
            "ancestor_list": ["[1]", "[none]"],
            "origin_time": [1, 0],
        }
    )

    df_ = df.copy()
    extended_df = impl.append_genesis_organism(df)

    assert df.equals(df_)
    assert extended_df.equals(expected_df)


def test_append_genesis_organism_one_root():
    df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4],
            "ancestor_list": ["[1]", "[none]", "[1]", "[2]", "[2]"],
            "origin_time": [8, 1, 2, 1, 11],
            "name": ["A", "B", "C", "D", "E"],
        }
    )
    expected_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_list": ["[1]", "[5]", "[1]", "[2]", "[2]", "[none]"],
            "origin_time": [8, 1, 2, 1, 11, 0],
            "name": ["A", "B", "C", "D", "E", "genesis"],
        }
    )

    df_ = df.copy()
    extended_df = impl.append_genesis_organism(df)

    assert df.equals(df_)
    assert extended_df.equals(expected_df)


def test_append_genesis_organism_two_roots():
    df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4],
            "ancestor_list": ["[1]", "[none]", "[none]", "[2]", "[2]"],
            "origin_time": [8, 1, 1, 2, 11],
            "name": ["A", "B", "C", "D", "E"],
        }
    )
    expected_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_list": ["[1]", "[5]", "[5]", "[2]", "[2]", "[none]"],
            "origin_time": [8, 1, 1, 2, 11, 0],
            "name": ["A", "B", "C", "D", "E", "genesis"],
        }
    )

    df_ = df.copy()
    extended_df = impl.append_genesis_organism(df)

    assert df.equals(df_)
    assert extended_df.equals(expected_df)


def test_append_genesis_organism_redundant():
    df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4],
            "ancestor_list": ["[1]", "[none]", "[1]", "[2]", "[2]"],
            "origin_time": [8, 0, 2, 1, 11],
            "name": ["A", "B", "C", "D", "E"],
        }
    )
    expected_df = df.copy()

    df_ = df.copy()
    extended_df = impl.append_genesis_organism(df)

    assert df.equals(df_)
    assert extended_df.equals(expected_df)


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_impl/test_estimate_origin_times.py <==
import networkx as nx

import hstrat.phylogenetic_inference.tree._impl as impl


def test_estimate_origin_times_with_simple_tree():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=2)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=11)
    leaf_node_origin_times = {"D": 52, "E": 62}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    node_origin_times = impl.estimate_origin_times(
        graph, leaf_node_origin_times
    )
    assert node_origin_times == {
        "E": 62,
        "D": 52,
        "C": 51,
        "B": 49,
        "A": 41,
    }


def test_estimate_origin_times_with_inconsistent_tree():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=5)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=10)
    leaf_node_origin_times = {"D": 54, "E": 60}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    node_origin_times = impl.estimate_origin_times(
        graph, leaf_node_origin_times
    )
    for from_, to in graph.edges:
        assert 0 <= node_origin_times[from_] <= node_origin_times[to] <= 60


def test_estimate_origin_times_with_empty_tree():
    graph = nx.Graph()
    leaf_node_origin_times = {}
    node_origin_times = impl.estimate_origin_times(
        graph, leaf_node_origin_times
    )
    assert node_origin_times == {}


def test_estimate_origin_times_with_singleton():
    graph = nx.Graph()
    graph.add_node("Q")
    leaf_node_origin_times = {"Q": 0}
    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    node_origin_times = impl.estimate_origin_times(
        graph, leaf_node_origin_times
    )
    assert node_origin_times == {"Q": 0}


def test_estimate_origin_times_with_disjoint_tree1():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=2)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=11)
    graph.add_node("Q")
    leaf_node_origin_times = {"D": 52, "E": 62, "Q": 17}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    node_origin_times = impl.estimate_origin_times(
        graph, leaf_node_origin_times
    )
    assert node_origin_times == {
        "A": 41,
        "B": 49,
        "C": 51,
        "D": 52,
        "E": 62,
        "Q": 17,
    }


def test_estimate_origin_times_with_disjoint_tree2():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=2)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=11)
    graph.add_edge("Q", "R", length=12)
    leaf_node_origin_times = {"D": 52, "E": 62, "Q": 17}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    node_origin_times = impl.estimate_origin_times(
        graph, leaf_node_origin_times
    )
    assert node_origin_times == {
        "A": 41,
        "B": 49,
        "C": 51,
        "D": 52,
        "E": 62,
        "R": 5,
        "Q": 17,
    }


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_impl/test_find_chronological_root.py <==
import networkx as nx

import hstrat.phylogenetic_inference.tree._impl as impl


def test_find_chronological_root_with_simple_tree():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=2)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=11)
    leaf_node_origin_times = {"D": 52, "E": 62}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    root = impl.find_chronological_root(graph, leaf_node_origin_times)
    assert root == "A"


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_impl/test_find_chronological_roots.py <==
import networkx as nx

import hstrat.phylogenetic_inference.tree._impl as impl


def test_find_chronological_root_with_simple_tree():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=2)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=11)
    leaf_node_origin_times = {"D": 52, "E": 62}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    root = impl.find_chronological_roots(graph, leaf_node_origin_times)
    assert root == ["A"]


def test_find_chronological_root_with_empty_tree():
    graph = nx.Graph()
    leaf_node_origin_times = {}
    roots = impl.find_chronological_roots(graph, leaf_node_origin_times)
    assert roots == []


def test_find_chronological_root_with_singleton():
    graph = nx.Graph()
    graph.add_node("Q")
    leaf_node_origin_times = {"Q": 0}
    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    roots = impl.find_chronological_roots(graph, leaf_node_origin_times)
    assert roots == ["Q"]


def test_find_chronological_root_with_disjoint_tree1():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=2)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=11)
    graph.add_node("Q")
    leaf_node_origin_times = {"D": 52, "E": 62, "Q": 17}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    root = impl.find_chronological_roots(graph, leaf_node_origin_times)
    assert root == ["A", "Q"]


def test_find_chronological_root_with_disjoint_tree2():
    graph = nx.Graph()
    graph.add_edge("A", "B", length=8)
    graph.add_edge("B", "C", length=2)
    graph.add_edge("C", "D", length=1)
    graph.add_edge("C", "E", length=11)
    graph.add_edge("Q", "R", length=12)
    leaf_node_origin_times = {"D": 52, "E": 62, "Q": 17}

    for node in graph.nodes:
        graph.nodes[node]["taxon_label"] = node

    root = impl.find_chronological_roots(graph, leaf_node_origin_times)
    assert root == ["A", "R"]


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_impl/test_time_calibrate_tree.py <==
from iterpop import iterpop as ip
import pandas as pd

from hstrat._auxiliary_lib import alifestd_find_root_ids
import hstrat.phylogenetic_inference.tree._impl as impl


def test_time_calibrate_tree_with_simple_tree():

    alifestd_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4],
            "ancestor_list": ["[1]", "[none]", "[1]", "[2]", "[2]"],
            "branch_length": [8, 0, 2, 1, 11],
            "name": ["A", "B", "C", "D", "E"],
        }
    )
    leaf_node_origin_times = {3: 52, 4: 62}  # 3 -> "D", 4 -> "E"

    for df in alifestd_df, alifestd_df.sample(frac=1):
        df_ = df.copy()
        calibrated_df = impl.time_calibrate_tree(df, leaf_node_origin_times)

        assert df.equals(df_)
        assert ip.popsingleton(alifestd_find_root_ids(calibrated_df)) == 0
        assert dict(
            zip(calibrated_df["name"], calibrated_df["origin_time"])
        ) == {
            "E": 62,
            "D": 52,
            "C": 51,
            "B": 49,
            "A": 41,
        }


def test_time_calibrate_tree_with_empty_tree():
    alifestd_df = pd.DataFrame(
        {
            "id": [],
            "ancestor_list": [],
            "branch_length": [],
            "name": [],
        }
    )
    alifestd_df_ = alifestd_df.copy()
    leaf_node_origin_times = {}
    calibrated_df = impl.time_calibrate_tree(
        alifestd_df, leaf_node_origin_times
    )
    assert calibrated_df.equals(alifestd_df_)
    assert alifestd_df.equals(alifestd_df_)


def test_time_calibrate_tree_with_singleton():
    alifestd_df = pd.DataFrame(
        {
            "id": [0],
            "ancestor_list": ["[none]"],
            "branch_length": [0],
            "name": ["Q"],
        }
    )
    leaf_node_origin_times = {0: 42}  # 0 -> "Q"

    expected_df = pd.DataFrame(
        {
            "id": [0],
            "ancestor_list": ["[none]"],
            "ancestor_id": [0],
            "origin_time": [42],
            "name": ["Q"],
        }
    )

    alifestd_df_ = alifestd_df.copy()
    calibrated_df = impl.time_calibrate_tree(
        alifestd_df, leaf_node_origin_times
    )
    assert calibrated_df.sort_index(axis="columns").equals(
        expected_df.sort_index(axis="columns")
    )
    assert alifestd_df.equals(alifestd_df_)


def test_time_calibrate_tree_with_disjoint_tree1():
    alifestd_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5],
            "ancestor_list": ["[1]", "[none]", "[1]", "[2]", "[2]", "[none]"],
            "branch_length": [8, 0, 2, 1, 11, 99],
            "name": ["A", "B", "C", "D", "E", "Q"],
        }
    )
    leaf_node_origin_times = {3: 52, 4: 62, 5: 11}  # 3->D, 4->E, 5->Q

    for df in alifestd_df, alifestd_df.sample(frac=1):
        df_ = df.copy()
        calibrated_df = impl.time_calibrate_tree(df, leaf_node_origin_times)

        assert df.equals(df_)
        assert set(alifestd_find_root_ids(calibrated_df)) == {0, 5}
        assert dict(
            zip(calibrated_df["name"], calibrated_df["origin_time"])
        ) == {
            "E": 62,
            "D": 52,
            "C": 51,
            "B": 49,
            "A": 41,
            "Q": 11,
        }


def test_time_calibrate_tree_with_disjoint_tree2():
    alifestd_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5, 6],
            "ancestor_list": [
                "[1]",
                "[none]",
                "[1]",
                "[2]",
                "[2]",
                "[none]",
                "[5]",
            ],
            "branch_length": [8, 0, 2, 1, 11, 0, 1],
            "name": ["A", "B", "C", "D", "E", "Q", "R"],
        }
    )
    leaf_node_origin_times = {3: 52, 4: 62, 6: 1}  # 3->D, 4->E, 6->R,

    for df in alifestd_df, alifestd_df.sample(frac=1):
        df_ = df.copy()
        calibrated_df = impl.time_calibrate_tree(df, leaf_node_origin_times)

        assert df.equals(df_)
        assert set(alifestd_find_root_ids(calibrated_df)) == {0, 5}
        assert dict(
            zip(calibrated_df["name"], calibrated_df["origin_time"])
        ) == {
            "E": 62,
            "D": 52,
            "C": 51,
            "B": 49,
            "A": 41,
            "Q": 0,
            "R": 1,
        }


def test_time_calibrate_tree_with_disjoint_tree3():
    alifestd_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4, 5, 6],
            "ancestor_list": [
                "[1]",
                "[none]",
                "[1]",
                "[2]",
                "[2]",
                "[6]",
                "[none]",
            ],
            "branch_length": [8, 0, 2, 1, 11, 1, 0],
            "name": ["A", "B", "C", "D", "E", "Q", "R"],
        }
    )
    leaf_node_origin_times = {3: 52, 4: 62, 6: 1}  # 3->D, 4->E, 6->R,

    for df in alifestd_df, alifestd_df.sample(frac=1):
        df_ = df.copy()
        calibrated_df = impl.time_calibrate_tree(df, leaf_node_origin_times)

        assert df.equals(df_)
        assert set(alifestd_find_root_ids(calibrated_df)) == {0, 5}
        assert dict(
            zip(calibrated_df["name"], calibrated_df["origin_time"])
        ) == {
            "E": 62,
            "D": 52,
            "C": 51,
            "B": 49,
            "A": 41,
            "Q": 0,
            "R": 1,
        }


def test_time_calibrate_tree_with_zero_length_branch_tree():

    alifestd_df = pd.DataFrame(
        {
            "id": [0, 1, 2, 3, 4],
            "ancestor_list": ["[1]", "[none]", "[1]", "[2]", "[2]"],
            "branch_length": [8, 0, 2, 1, 0],
            "name": ["A", "B", "C", "D", "E"],
        }
    )
    leaf_node_origin_times = {3: 52, 4: 51}  # 3 -> "D", 4 -> "E"

    for df in alifestd_df, alifestd_df.sample(frac=1):
        df_ = df.copy()
        calibrated_df = impl.time_calibrate_tree(df, leaf_node_origin_times)

        assert df.equals(df_)
        assert ip.popsingleton(alifestd_find_root_ids(calibrated_df)) == 0
        assert dict(
            zip(calibrated_df["name"], calibrated_df["origin_time"])
        ) == {
            "E": 51,
            "D": 52,
            "C": 51,
            "B": 49,
            "A": 41,
        }


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_AssignDestructionTimeYoungestPlusOneTriePostprocessor.py <==
import math

import anytree

from hstrat import hstrat
import hstrat.phylogenetic_inference.tree._impl as impl


def test_assign_trie_destruction_time_youngestplus1_single_leaf():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert leaf.destruction_time == math.inf
    assert inner.destruction_time == 1
    assert root.destruction_time == 1


def test_assign_trie_destruction_time_youngestplus1_two_leaves():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf1 = impl.TrieLeafNode(parent=inner, taxon_label="A")
    leaf2 = impl.TrieLeafNode(parent=inner, taxon_label="B")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert root.destruction_time == 1
    assert inner.destruction_time == 1
    assert leaf1.destruction_time == math.inf
    assert leaf2.destruction_time == math.inf


def test_assign_trie_destruction_time_youngestplus1_1():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=1, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert root.destruction_time == 1
    assert inner1.destruction_time == 2
    assert inner2.destruction_time == 2
    assert leaf.destruction_time == math.inf


def test_assign_trie_destruction_time_youngestplus1_2():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=2, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert root.destruction_time == 1.5
    assert inner1.destruction_time == 3
    assert inner2.destruction_time == 3
    assert leaf.destruction_time == math.inf


def test_assign_trie_destruction_time_youngestplus1_3():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=3, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert root.destruction_time == 2
    assert inner1.destruction_time == 4
    assert inner2.destruction_time == 4
    assert leaf.destruction_time == math.inf


def test_assign_trie_destruction_time_youngestplus1_complex():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)

    inner2 = impl.TrieInnerNode(rank=4, differentia=10, parent=inner1)
    inner3 = impl.TrieInnerNode(rank=7, differentia=7, parent=inner2)

    inner2a = impl.TrieInnerNode(rank=1, differentia=1, parent=inner1)

    leaf3_a = impl.TrieLeafNode(parent=inner3, taxon_label="leaf3a_a")

    leaf2a_a = impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_a")
    leaf2a_b = impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_b")

    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)

    assert root.destruction_time == 1
    assert inner1.destruction_time == 2
    assert inner2.destruction_time == 8
    assert inner3.destruction_time == 8
    assert inner2a.destruction_time == 2
    assert leaf2a_a.destruction_time == math.inf
    assert leaf2a_b.destruction_time == math.inf
    assert leaf3_a.destruction_time == math.inf


def test_assign_trie_destruction_time_youngestplus1_assigned_property():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(
                assigned_property="blueberry"
            ),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert leaf.blueberry == math.inf
    assert inner.blueberry == 1
    assert root.blueberry == 1


def test_assign_trie_destruction_time_youngestplus1_origin_time_property():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(
                assigned_property="blueberry"
            ),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(
                origin_time_property="blueberry"
            ),
        ]
    )(root, p_differentia_collision=0.5, mutate=True)
    assert leaf.destruction_time == math.inf
    assert inner.destruction_time == 1
    assert root.destruction_time == 1


def test_assign_trie_destruction_time_youngestplus1_otime_and_aprop():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(
                assigned_property="blueberry"
            ),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(
                origin_time_property="blueberry", assigned_property="raspberry"
            ),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert leaf.raspberry == math.inf
    assert inner.raspberry == 1
    assert root.raspberry == 1


def test_assign_trie_destruction_time_youngestplus1_mutate():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root_ = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(
                assigned_property="blueberry"
            ),
        ],
    )(root, p_differentia_collision=0.5, mutate=False)
    assert not hasattr(leaf, "blueberry")
    assert not hasattr(inner, "blueberry")
    assert not hasattr(root, "blueberry")

    assert hasattr(root_, "blueberry")

    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
            hstrat.AssignDestructionTimeYoungestPlusOneTriePostprocessor(
                assigned_property="blueberry"
            ),
        ],
    )(root, p_differentia_collision=0.5, mutate=True)
    assert str(anytree.RenderTree(root).by_attr("blueberry")) == str(
        anytree.RenderTree(root_).by_attr("blueberry")
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_AssignOriginTimeExpectedValueTriePostprocessor.py <==
import math

import anytree

from hstrat import hstrat
import hstrat.phylogenetic_inference.tree._impl as impl


def test_assign_trie_origin_times_expected_value_single_leaf__arbitrary():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.ArbitraryPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert leaf.origin_time == 0
    assert inner.origin_time == 0
    assert root.origin_time == 0


def test_assign_trie_origin_times_expected_value_single_leaf__assigned_property():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.ArbitraryPrior(),
        assigned_property="raspberry",
    )(root, p_differentia_collision=0.25, mutate=True)
    assert leaf.raspberry == 0
    assert inner.raspberry == 0
    assert root.raspberry == 0


def test_assign_trie_origin_times_expected_value_two_leaves__arbitrary():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf1 = impl.TrieLeafNode(parent=inner, taxon_label="A")
    leaf2 = impl.TrieLeafNode(parent=inner, taxon_label="B")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.ArbitraryPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert inner.origin_time == 0
    assert leaf1.origin_time == 0
    assert leaf2.origin_time == 0


def test_assign_trie_origin_times_expected_value1__arbitrary():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=1, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.ArbitraryPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == (1 + 0) / (1 + 0.25)
    assert leaf.origin_time == 1


def test_assign_trie_origin_times_expected_value2__arbitrary():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=2, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.ArbitraryPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert math.isclose(inner1.origin_time, (0.5 + 0 * 0.25) / (1 + 0.25))
    assert math.isclose(
        inner2.origin_time, (2 + inner1.origin_time * 0.25) / (1 + 0.25)
    )
    assert leaf.origin_time == 2


def test_assign_trie_origin_times_expected_value3__arbitrary():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=3, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.ArbitraryPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert math.isclose(inner1.origin_time, (1 + 0 * 0.25) / (1 + 0.25))
    assert math.isclose(
        inner2.origin_time, (3 + inner1.origin_time * 0.25) / (1 + 0.25)
    )
    assert leaf.origin_time == 3


def test_assign_trie_origin_times_expected_value_complex__arbitrary():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)

    inner2 = impl.TrieInnerNode(rank=4, differentia=10, parent=inner1)
    inner3 = impl.TrieInnerNode(rank=7, differentia=7, parent=inner2)

    inner2a = impl.TrieInnerNode(rank=1, differentia=1, parent=inner1)

    leaf3_a = impl.TrieLeafNode(parent=inner3, taxon_label="leaf3a_a")

    impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_a")
    leaf2a_b = impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_b")

    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.ArbitraryPrior()
    )(root, p_differentia_collision=0.25, mutate=True)

    assert root.origin_time == 0
    assert math.isclose(inner1.origin_time, (0 + 0 * 0.25) / 1.25)
    assert math.isclose(
        inner2.origin_time, (5 + inner1.origin_time * 0.25) / 1.25
    )
    assert math.isclose(
        inner3.origin_time, (7 + inner2.origin_time * 0.25) / 1.25
    )
    assert math.isclose(
        inner2a.origin_time, (1 + inner1.origin_time * 0.25) / 1.25
    )
    assert leaf2a_b.origin_time == 1
    assert leaf3_a.origin_time == 7


def test_assign_trie_origin_times_expected_value_single_leaf__uniform():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.UniformPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert leaf.origin_time == 0
    assert inner.origin_time == 0
    assert root.origin_time == 0


def test_assign_trie_origin_times_expected_value_two_leaves__uniform():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf1 = impl.TrieLeafNode(parent=inner, taxon_label="A")
    leaf2 = impl.TrieLeafNode(parent=inner, taxon_label="B")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.UniformPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert inner.origin_time == 0
    assert leaf1.origin_time == 0
    assert leaf2.origin_time == 0


def test_assign_trie_origin_times_expected_value1__uniform():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=1, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.UniformPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == (1 + 0) / (1 + 0.25)
    assert leaf.origin_time == 1


def test_assign_trie_origin_times_expected_value2__uniform():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=2, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.UniformPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert math.isclose(
        inner1.origin_time, (2 * 0.5 + 0 * 0.25) / (2 * 1 + 1 * 0.25)
    )
    assert math.isclose(
        inner2.origin_time, (2 + inner1.origin_time * 0.25) / (1 + 0.25)
    )
    assert leaf.origin_time == 2


def test_assign_trie_origin_times_expected_value3__uniform():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=3, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.UniformPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert math.isclose(
        inner1.origin_time, (3 * 1 + 0 * 0.25) / (3 * 1 + 0.25)
    )
    assert math.isclose(
        inner2.origin_time, (3 + inner1.origin_time * 0.25) / (1 + 0.25)
    )
    assert leaf.origin_time == 3


def test_assign_trie_origin_times_expected_value4__uniform():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=3, differentia=10, parent=inner1)
    inner3 = impl.TrieInnerNode(rank=6, differentia=10, parent=inner2)
    leaf = impl.TrieLeafNode(parent=inner3, taxon_label="A")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.UniformPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert math.isclose(
        inner1.origin_time, (3 * 1 + 0 * 0.25) / (3 * 1 + 0.25)
    )
    expected = (3 * 4 + inner1.origin_time * 0.25) / (3 * 1 + 0.25)
    assert math.isclose(inner2.origin_time, expected)
    assert leaf.origin_time == 6


def test_assign_trie_origin_times_expected_value3__uniform_fork():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=3, differentia=10, parent=inner1)
    inner2b = impl.TrieInnerNode(rank=300, differentia=11, parent=inner1)
    inner3b = impl.TrieInnerNode(rank=309, differentia=12, parent=inner2b)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    leafb = impl.TrieLeafNode(parent=inner3b, taxon_label="X")
    root = hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
        prior=hstrat.UniformPrior()
    )(root, p_differentia_collision=0.25, mutate=True)
    assert root.origin_time == 0
    assert math.isclose(
        inner1.origin_time, (3 * 1 + 0 * 0.25) / (3 * 1 + 0.25)
    )
    assert math.isclose(
        inner2.origin_time, (3 + inner1.origin_time * 0.25) / (1 + 0.25)
    )
    assert leaf.origin_time == 3
    expected = (304 * 9 + inner1.origin_time * 0.25) / (1 * 9 + 0.25)
    assert math.isclose(inner2b.origin_time, expected)
    expected = (309 + inner2b.origin_time * 0.25) / (1 + 0.25)
    assert math.isclose(inner3b.origin_time, expected)
    assert leafb.origin_time == 309


def test_assign_trie_origin_times_naive_mutate():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=1, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root_ = hstrat.AssignOriginTimeNaiveTriePostprocessor(
        prior=hstrat.ArbitraryPrior(),
        assigned_property="raspberry",
    )(root, p_differentia_collision=0.5, mutate=False)
    assert not hasattr(leaf, "raspberry")
    assert not hasattr(inner1, "raspberry")
    assert not hasattr(inner2, "raspberry")
    assert not hasattr(root, "raspberry")

    assert hasattr(root_, "raspberry")
    root = hstrat.AssignOriginTimeNaiveTriePostprocessor(
        prior=hstrat.ArbitraryPrior(),
        assigned_property="raspberry",
    )(root, p_differentia_collision=0.5, mutate=True)

    assert str(anytree.RenderTree(root).by_attr("raspberry")) == str(
        anytree.RenderTree(root_).by_attr("raspberry")
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_AssignOriginTimeNaiveTriePostprocessor.py <==
import anytree
import networkx as nx
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import seed_random
import hstrat.phylogenetic_inference.tree._impl as impl


def test_assign_trie_origin_times_naive_single_leaf():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.AssignOriginTimeNaiveTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert leaf.origin_time == 0
    assert inner.origin_time == 0
    assert root.origin_time == 0


def test_assign_trie_origin_times_naive_two_leaves():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf1 = impl.TrieLeafNode(parent=inner, taxon_label="A")
    leaf2 = impl.TrieLeafNode(parent=inner, taxon_label="B")
    root = hstrat.AssignOriginTimeNaiveTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner.origin_time == 0
    assert leaf1.origin_time == 0
    assert leaf2.origin_time == 0


def test_assign_trie_origin_times_naive1():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=1, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeNaiveTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == 1
    assert leaf.origin_time == 1


def test_assign_trie_origin_times_naive2():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=2, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeNaiveTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner1.origin_time == 0.5
    assert inner2.origin_time == 2
    assert leaf.origin_time == 2


def test_assign_trie_origin_times_naive3():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=3, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeNaiveTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner1.origin_time == 1
    assert inner2.origin_time == 3
    assert leaf.origin_time == 3


def test_assign_trie_origin_times_naive_complex():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)

    inner2 = impl.TrieInnerNode(rank=4, differentia=10, parent=inner1)
    inner3 = impl.TrieInnerNode(rank=7, differentia=7, parent=inner2)

    inner2a = impl.TrieInnerNode(rank=1, differentia=1, parent=inner1)

    leaf3_a = impl.TrieLeafNode(parent=inner3, taxon_label="leaf3a_a")

    leaf2a_a = impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_a")
    leaf2a_b = impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_b")

    root = hstrat.AssignOriginTimeNaiveTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )

    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == 5
    assert inner3.origin_time == 7
    assert inner2a.origin_time == 1
    assert leaf2a_a.origin_time == 1
    assert leaf2a_b.origin_time == 1
    assert leaf3_a.origin_time == 7


def test_assign_trie_origin_times_naive_assigned_property():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.AssignOriginTimeNaiveTriePostprocessor(
        assigned_property="blueberry"
    )(root, p_differentia_collision=0.5, mutate=True)
    assert leaf.blueberry == 0
    assert inner.blueberry == 0
    assert root.blueberry == 0


def test_assign_trie_origin_times_naive_mutate():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root_ = hstrat.AssignOriginTimeNaiveTriePostprocessor(
        assigned_property="blueberry"
    )(root, p_differentia_collision=0.5, mutate=False)
    assert not hasattr(leaf, "blueberry")
    assert not hasattr(inner, "blueberry")
    assert not hasattr(root, "blueberry")

    assert hasattr(root_, "blueberry")

    root = hstrat.AssignOriginTimeNaiveTriePostprocessor(
        prior=hstrat.ArbitraryPrior(),
        assigned_property="blueberry",
    )(root, p_differentia_collision=0.5, mutate=True)
    assert str(anytree.RenderTree(root).by_attr("blueberry")) == str(
        anytree.RenderTree(root_).by_attr("blueberry")
    )


@pytest.mark.parametrize("tree_size", [300])
@pytest.mark.parametrize("differentia_width", [64])
@pytest.mark.parametrize("tree_seed", range(10))
@pytest.mark.parametrize(
    "retention_policy", [hstrat.perfect_resolution_algo.Policy()]
)
def test_perfect_rank_equivalence(
    tree_seed, tree_size, differentia_width, retention_policy
):
    seed_random(tree_seed)
    nx_tree = nx.random_tree(
        n=tree_size, seed=tree_seed, create_using=nx.DiGraph
    )

    extant_population = hstrat.descend_template_phylogeny_networkx(
        nx_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
            stratum_differentia_bit_width=differentia_width,
        ),
    )

    rank_df, naive_df = hstrat.build_tree_trie_ensemble(
        extant_population,
        trie_postprocessors=[
            hstrat.AssignOriginTimeNodeRankTriePostprocessor(),
            hstrat.AssignOriginTimeNaiveTriePostprocessor(),
        ],
    )

    assert (rank_df["origin_time"] == naive_df["origin_time"]).all()


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_AssignOriginTimeNodeRankTriePostprocessor.py <==
import anytree

from hstrat import hstrat
import hstrat.phylogenetic_inference.tree._impl as impl


def test_assign_trie_origin_times_node_rank_single_leaf():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert leaf.origin_time == 0
    assert inner.origin_time == 0
    assert root.origin_time == 0


def test_assign_trie_origin_times_node_rank_two_leaves():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf1 = impl.TrieLeafNode(parent=inner, taxon_label="A")
    leaf2 = impl.TrieLeafNode(parent=inner, taxon_label="B")
    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner.origin_time == 0
    assert leaf1.origin_time == 0
    assert leaf2.origin_time == 0


def test_assign_trie_origin_times_node_rank1():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=1, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == 1
    assert leaf.origin_time == 1


def test_assign_trie_origin_times_node_rank2():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=2, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == 2
    assert leaf.origin_time == 2


def test_assign_trie_origin_times_node_rank3():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    inner2 = impl.TrieInnerNode(rank=3, differentia=10, parent=inner1)
    leaf = impl.TrieLeafNode(parent=inner2, taxon_label="A")
    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == 3
    assert leaf.origin_time == 3


def test_assign_trie_origin_times_node_rank_complex():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner1 = impl.TrieInnerNode(rank=0, differentia=0, parent=root)

    inner2 = impl.TrieInnerNode(rank=4, differentia=10, parent=inner1)
    inner3 = impl.TrieInnerNode(rank=7, differentia=7, parent=inner2)

    inner2a = impl.TrieInnerNode(rank=1, differentia=1, parent=inner1)

    leaf3_a = impl.TrieLeafNode(parent=inner3, taxon_label="leaf3a_a")

    leaf2a_a = impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_a")
    leaf2a_b = impl.TrieLeafNode(parent=inner2a, taxon_label="leaf2a_b")

    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor()(
        root, p_differentia_collision=0.5, mutate=True
    )

    assert root.origin_time == 0
    assert inner1.origin_time == 0
    assert inner2.origin_time == 4
    assert inner3.origin_time == 7
    assert inner2a.origin_time == 1
    assert leaf2a_a.origin_time == 1
    assert leaf2a_b.origin_time == 1
    assert leaf3_a.origin_time == 7


def test_assign_trie_origin_times_node_rank_assigned_property():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor(
        assigned_property="blueberry"
    )(root, p_differentia_collision=0.5, mutate=True)
    assert leaf.blueberry == 0
    assert inner.blueberry == 0
    assert root.blueberry == 0


def test_assign_trie_origin_times_node_rank_mutate():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root_ = hstrat.AssignOriginTimeNodeRankTriePostprocessor(
        assigned_property="blueberry"
    )(root, p_differentia_collision=0.5, mutate=False)
    assert not hasattr(leaf, "blueberry")
    assert not hasattr(inner, "blueberry")
    assert not hasattr(root, "blueberry")

    assert hasattr(root_, "blueberry")

    root = hstrat.AssignOriginTimeNodeRankTriePostprocessor(
        assigned_property="blueberry",
    )(root, p_differentia_collision=0.5, mutate=True)
    assert str(anytree.RenderTree(root).by_attr("blueberry")) == str(
        anytree.RenderTree(root_).by_attr("blueberry")
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_CompoundTriePostprocessor.py <==
from hstrat import hstrat
import hstrat.phylogenetic_inference.tree._impl as impl


def test_empty():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor([])(
        root, p_differentia_collision=0.5, mutate=True
    )
    assert not hasattr(leaf, "origin_time")
    assert not hasattr(inner, "origin_time")
    assert not hasattr(root, "origin_time")
    assert not hasattr(leaf, "blueberry")
    assert not hasattr(inner, "blueberry")
    assert not hasattr(root, "blueberry")


def test_singleton():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNodeRankTriePostprocessor(),
        ]
    )(root, p_differentia_collision=0.5, mutate=True)
    assert getattr(leaf, "origin_time") == 0
    assert getattr(inner, "origin_time") == 0
    assert getattr(root, "origin_time") == 0
    assert not hasattr(leaf, "blueberry")
    assert not hasattr(inner, "blueberry")
    assert not hasattr(root, "blueberry")


def test_pair():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")
    root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNodeRankTriePostprocessor(),
            hstrat.AssignOriginTimeNodeRankTriePostprocessor(
                assigned_property="blueberry"
            ),
        ]
    )(root, p_differentia_collision=0.5, mutate=True)
    assert getattr(leaf, "origin_time") == 0
    assert getattr(inner, "origin_time") == 0
    assert getattr(root, "origin_time") == 0
    assert getattr(leaf, "blueberry") == 0
    assert getattr(inner, "blueberry") == 0
    assert getattr(root, "blueberry") == 0


def test_mutate():
    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    inner = impl.TrieInnerNode(rank=0, differentia=0, parent=root)
    leaf = impl.TrieLeafNode(parent=inner, taxon_label="A")

    processed_root = hstrat.CompoundTriePostprocessor(
        [
            hstrat.AssignOriginTimeNodeRankTriePostprocessor(),
            hstrat.AssignOriginTimeNodeRankTriePostprocessor(
                assigned_property="blueberry"
            ),
        ]
    )(root, p_differentia_collision=0.5, mutate=False)
    assert not hasattr(leaf, "origin_time")
    assert not hasattr(inner, "origin_time")
    assert not hasattr(root, "origin_time")
    assert not hasattr(leaf, "blueberry")
    assert not hasattr(inner, "blueberry")
    assert not hasattr(root, "blueberry")

    assert hasattr(processed_root, "origin_time")
    assert hasattr(processed_root, "blueberry")


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_PeelBackConjoinedLeavesTriePostprocessor.py <==
import copy

import anytree
from keyname import keyname as kn
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import anytree_cardinality
import hstrat.phylogenetic_inference.tree._impl as impl


@pytest.fixture
def trie():
    # (rank None, diff None) @ B6A
    # └── (rank 0, diff 2) @ BtQ
    #     ├── (rank 3, diff 31) @ jg
    #     |   └── space @ 0B
    #     └── (rank 3, diff 1) @ BUQ
    #         ├── spice @ 0A
    #         ├── sweet @ xA
    #         ├── (rank 4, diff 17) @ BxA
    #         │   └── (rank 5, diff 11) @ Gg
    #         │       ├── (rank 6, diff 19) @ Biw
    #         │       |  └── bank @ B-Q
    #         │       └── (rank 6, diff 21) @ HA
    #         │           └── baa @ B-Q
    #         ├── (rank 4, diff 16) @ B7Q
    #         │   └── (rank 5, diff 11) @ sA
    #         │       └── foo @ BtQ
    #         └── (rank 4, diff 17) @ Brw
    #             ├── (rank 6, diff 19) @ BLg
    #             │   ├── bump @ B0g
    #             │   ├── baz @ B0g
    #             │   └── barf @ 901
    #             └── (rank 6, diff 19) @ BoA
    #                 └── bar @ B8A

    root = impl.TrieInnerNode(rank=None, differentia=None, parent=None)
    genesis_node = impl.TrieInnerNode(rank=0, differentia=2, parent=root)
    sibling_node = impl.TrieInnerNode(
        rank=3, differentia=31, parent=genesis_node
    )
    impl.TrieLeafNode(sibling_node, "space")
    focal_node = impl.TrieInnerNode(rank=3, differentia=1, parent=genesis_node)
    impl.TrieLeafNode(focal_node, "spice")
    impl.TrieLeafNode(focal_node, "sweet")
    child1 = impl.TrieInnerNode(rank=4, differentia=17, parent=focal_node)
    child2 = impl.TrieInnerNode(rank=4, differentia=16, parent=focal_node)
    child3 = impl.TrieInnerNode(rank=4, differentia=17, parent=focal_node)
    grandchild1 = impl.TrieInnerNode(rank=5, differentia=11, parent=child1)
    grandchild2 = impl.TrieInnerNode(rank=5, differentia=11, parent=child2)
    impl.TrieLeafNode(grandchild2, "foo")
    greatgrandchild0 = impl.TrieInnerNode(
        rank=6, differentia=19, parent=grandchild1
    )
    impl.TrieLeafNode(greatgrandchild0, "bank")
    greatgrandchild1 = impl.TrieInnerNode(
        rank=6, differentia=21, parent=grandchild1
    )
    impl.TrieLeafNode(greatgrandchild1, "baa")
    greatgrandchild2 = impl.TrieInnerNode(
        rank=6, differentia=19, parent=child3
    )
    impl.TrieLeafNode(greatgrandchild2, "bump")
    impl.TrieLeafNode(greatgrandchild2, "baz")
    impl.TrieLeafNode(greatgrandchild2, "barf")
    greatgrandchild3 = impl.TrieInnerNode(
        rank=6, differentia=19, parent=child3
    )
    impl.TrieLeafNode(greatgrandchild3, "bar")

    return root


def test_singleton():
    root_node = impl.TrieInnerNode(rank=None, differentia=None)
    inner_node = impl.TrieInnerNode(rank=1, differentia=2, parent=root_node)
    impl.TrieLeafNode(taxon_label="bar", parent=inner_node)

    processed_root = hstrat.PeelBackConjoinedLeavesTriePostprocessor()(
        root_node,
        p_differentia_collision=0.25,
        mutate=False,
    )
    assert str(
        anytree.RenderTree(processed_root).by_attr("taxon_label")
    ) == str(anytree.RenderTree(root_node).by_attr("taxon_label"))


def test_twins():
    root_node = impl.TrieInnerNode(rank=None, differentia=None)
    root_node.test_name = "root"
    inner_node = impl.TrieInnerNode(rank=0, differentia=2, parent=root_node)
    inner_node.test_name = "inner"
    leaf_node1 = impl.TrieLeafNode(taxon_label="bar", parent=inner_node)
    leaf_node1.test_name = "leaf_bar"
    leaf_node2 = impl.TrieLeafNode(taxon_label="baz", parent=inner_node)
    leaf_node2.test_name = "leaf_baz"

    expected_root = impl.TrieInnerNode(rank=None, differentia=None)
    expected_root.test_name = "root"
    expected_inner1 = impl.TrieInnerNode(
        rank=0, differentia=2, parent=expected_root
    )
    expected_inner1.test_name = "inner"
    expected_inner2 = impl.TrieInnerNode(
        rank=0, differentia=2, parent=expected_root
    )
    expected_inner2.test_name = "inner"
    leaf_node1 = impl.TrieLeafNode(taxon_label="baz", parent=expected_inner1)
    leaf_node1.test_name = "leaf_baz"
    leaf_node2 = impl.TrieLeafNode(taxon_label="bar", parent=expected_inner2)
    leaf_node2.test_name = "leaf_bar"

    processed_root = hstrat.PeelBackConjoinedLeavesTriePostprocessor()(
        root_node,
        p_differentia_collision=0.25,
        mutate=False,
    )
    assert str(
        anytree.RenderTree(processed_root).by_attr("taxon_label")
    ) != str(anytree.RenderTree(root_node).by_attr("taxon_label"))
    assert str(anytree.RenderTree(processed_root).by_attr("test_name")) == str(
        anytree.RenderTree(expected_root).by_attr("test_name")
    )


def test_mutate(trie):
    root_node = impl.TrieInnerNode(rank=None, differentia=None)
    inner_node = impl.TrieInnerNode(rank=0, differentia=2, parent=root_node)
    impl.TrieLeafNode(taxon_label="bar", parent=inner_node)
    impl.TrieLeafNode(taxon_label="baz", parent=inner_node)

    root_bak = copy.deepcopy(root_node)

    hstrat.PeelBackConjoinedLeavesTriePostprocessor()(
        root_node,
        p_differentia_collision=0.25,
        mutate=False,
    )

    assert str(anytree.RenderTree(root_bak).by_attr("taxon_label")) == str(
        anytree.RenderTree(root_node).by_attr("taxon_label")
    )


def test_fixture(trie):
    cardinality_before = anytree_cardinality(trie)
    leaf_cardinality_before = len(trie.leaves)
    processed_trie = hstrat.PeelBackConjoinedLeavesTriePostprocessor()(
        trie,
        p_differentia_collision=0.25,
        mutate=False,
    )

    assert anytree_cardinality(processed_trie) == cardinality_before + 3

    assert len(trie.leaves) == leaf_cardinality_before
    for leaf in processed_trie.leaves:
        assert sum(1 for __ in leaf.parent.outer_children) == 1

    for leaf_taxon in "bump", "baz", "barf":
        leaf_node = next(
            node
            for node in anytree.PostOrderIter(processed_trie)
            if node.taxon_label == leaf_taxon
        )
        assert len(leaf_node.parent.children) == 1
        assert leaf_node.parent.IsAnOriginationOfAllele(rank=6, differentia=19)
        assert len(leaf_node.parent.parent.children) == 4

    for leaf_taxon in "spice", "sweet":
        leaf_node = next(
            node
            for node in anytree.PostOrderIter(processed_trie)
            if node.taxon_label == leaf_taxon
        )
        assert leaf_node.parent.IsAnOriginationOfAllele(rank=3, differentia=1)

    for node in anytree.PostOrderIter(processed_trie):
        attrs = kn.unpack(node.taxon_label)
        if "uid" in attrs:
            del attrs["uid"]
        node.test_name = kn.pack(attrs).rstrip("=")
        node.children = sorted(node.children, key=lambda x: x.test_name)

    assert str(anytree.RenderTree(processed_trie).by_attr("test_name")) == (
        """Root
└── Inner=+d=C+r=0
    ├── Inner=+d=B+r=3
    │   ├── Inner=+d=Q+r=4
    │   │   └── Inner=+d=L+r=5
    │   │       └── foo
    │   ├── Inner=+d=R+r=4
    │   │   └── Inner=+d=L+r=5
    │   │       ├── Inner=+d=T+r=6
    │   │       │   └── bank
    │   │       └── Inner=+d=V+r=6
    │   │           └── baa
    │   ├── Inner=+d=R+r=4
    │   │   ├── Inner=+d=T+r=6
    │   │   │   └── barf
    │   │   ├── Inner=+d=T+r=6
    │   │   │   └── bar
    │   │   ├── Inner=+d=T+r=6
    │   │   │   └── bump
    │   │   └── Inner=+d=T+r=6
    │   │       └── baz
    │   └── sweet
    ├── Inner=+d=B+r=3
    │   └── spice
    └── Inner=+d=f+r=3
        └── space"""
    )


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_SampleAncestralRollbacksTriePostprocessor.py <==
import anytree
import networkx as nx
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import (
    AnyTreeAscendingIter,
    anytree_cardinality,
    seed_random,
)
import hstrat.phylogenetic_inference.tree._impl as impl


# Test case for a trie with only one node
@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize(
    "p_differentia_collision",
    [
        0,
        0.5,
        1.0,
    ],
)
def test_sample_ancestral_rollbacks_single_node_trie(
    mutate,
    p_differentia_collision,
):
    trie = impl.TrieInnerNode()
    root = hstrat.SampleAncestralRollbacksTriePostprocessor()(
        trie, p_differentia_collision=p_differentia_collision, mutate=mutate
    )
    assert root.parent is None
    # Since there is only one node in the trie, we don't expect any new nodes
    expected_num_nodes = 1
    assert anytree_cardinality(trie) == expected_num_nodes


@pytest.mark.parametrize("mutate", [True, False])
def test_sample_ancestral_rollbacks_multiple_levels_trie_phalf(mutate):
    root = impl.TrieInnerNode(rank=None, differentia=None)
    impl.TrieInnerNode(rank=0, differentia=101, parent=root)
    for i in range(5):
        node = impl.TrieInnerNode(
            rank=1, differentia=i, parent=root.children[0]
        )
        impl.TrieLeafNode(parent=node, taxon_label=f"{i}")
    another = impl.TrieLeafNode(parent=root, taxon_label="another")
    impl.TrieLeafNode(parent=another, taxon_label="another_leaf")

    # (rank None, diff None) @ KQ
    # ├── (rank 0, diff 101) @ MQ
    # │   ├── (rank 1, diff 0) @ NQ
    # │   │   └── 0 @ OQ
    # │   ├── (rank 1, diff 1) @ SQ
    # │   │   └── 1 @ IQ
    # │   ├── (rank 1, diff 2) @ BQ
    # │   │   └── 2 @ CQ
    # │   ├── (rank 1, diff 3) @ HQ
    # │   │   └── 3 @ FQ
    # │   └── (rank 1, diff 4) @ EQ
    # │       └── 4 @ nQ
    # └── another @ jQ
    #     └── another_leaf @ hQ

    original_num_nodes = anytree_cardinality(root)
    original_num_leaves = len(root.leaves)
    assert len(root.children) == 2

    before_ascending_content = [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]

    p_differentia_collision = 0.5
    root = hstrat.SampleAncestralRollbacksTriePostprocessor()(
        root, p_differentia_collision=p_differentia_collision, mutate=mutate
    )
    # for p 0.5, taking into account succession
    # doubles expected unzips from 2 to 4
    assert anytree_cardinality(root) >= original_num_nodes + 4
    assert len(root.leaves) == original_num_leaves
    assert len(root.children) == 6

    assert before_ascending_content == [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]


@pytest.mark.parametrize("mutate", [True, False])
def test_sample_ancestral_rollbacks_multiple_levels_trie_pzero(mutate):
    root = impl.TrieInnerNode(rank=None, differentia=None)
    impl.TrieInnerNode(rank=0, differentia=101, parent=root)
    for i in range(5):
        node = impl.TrieInnerNode(
            rank=1, differentia=i, parent=root.children[0]
        )
        impl.TrieLeafNode(parent=node, taxon_label=f"{i}")
    another = impl.TrieLeafNode(parent=root, taxon_label="another")
    impl.TrieLeafNode(parent=another, taxon_label="another_leaf")

    # (rank None, diff None) @ KQ
    # ├── (rank 0, diff 101) @ MQ
    # │   ├── (rank 1, diff 0) @ NQ
    # │   │   └── 0 @ OQ
    # │   ├── (rank 1, diff 1) @ SQ
    # │   │   └── 1 @ IQ
    # │   ├── (rank 1, diff 2) @ BQ
    # │   │   └── 2 @ CQ
    # │   ├── (rank 1, diff 3) @ HQ
    # │   │   └── 3 @ FQ
    # │   └── (rank 1, diff 4) @ EQ
    # │       └── 4 @ nQ
    # └── another @ jQ
    #     └── another_leaf @ hQ

    original_num_nodes = anytree_cardinality(root)
    original_num_leaves = len(root.leaves)
    assert len(root.children) == 2

    before_ascending_content = [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]

    p_differentia_collision = 0
    root = hstrat.SampleAncestralRollbacksTriePostprocessor()(
        root, p_differentia_collision=p_differentia_collision, mutate=mutate
    )
    assert anytree_cardinality(root) == original_num_nodes
    assert len(root.leaves) == original_num_leaves
    assert len(root.children) == 2

    assert before_ascending_content == [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]


@pytest.mark.parametrize("mutate", [True, False])
def test_sample_ancestral_rollbacks_multiple_levels_trie_pone(mutate):
    root = impl.TrieInnerNode(rank=None, differentia=None)
    impl.TrieInnerNode(rank=0, differentia=101, parent=root)
    for i in range(5):
        node = impl.TrieInnerNode(
            rank=1, differentia=i, parent=root.children[0]
        )
        impl.TrieLeafNode(parent=node, taxon_label=f"{i}")
    another = impl.TrieLeafNode(parent=root, taxon_label="another")
    impl.TrieLeafNode(parent=another, taxon_label="another_leaf")

    # (rank None, diff None) @ KQ
    # ├── (rank 0, diff 101) @ MQ
    # │   ├── (rank 1, diff 0) @ NQ
    # │   │   └── 0 @ OQ
    # │   ├── (rank 1, diff 1) @ SQ
    # │   │   └── 1 @ IQ
    # │   ├── (rank 1, diff 2) @ BQ
    # │   │   └── 2 @ CQ
    # │   ├── (rank 1, diff 3) @ HQ
    # │   │   └── 3 @ FQ
    # │   └── (rank 1, diff 4) @ EQ
    # │       └── 4 @ nQ
    # └── another @ jQ
    #     └── another_leaf @ hQ

    original_num_nodes = anytree_cardinality(root)
    original_num_leaves = len(root.leaves)
    assert len(root.children) == 2

    before_ascending_content = [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]

    p_differentia_collision = 1
    root = hstrat.SampleAncestralRollbacksTriePostprocessor()(
        root, p_differentia_collision=p_differentia_collision, mutate=mutate
    )
    assert anytree_cardinality(root) == original_num_nodes + 4
    assert len(root.leaves) == original_num_leaves
    assert len(root.children) == 6

    assert before_ascending_content == [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]


@pytest.mark.parametrize("mutate", [True, False])
@pytest.mark.parametrize("tree_size", [10, 30, 100])
@pytest.mark.parametrize(
    "tree_seed",
    range(10),
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.recency_proportional_resolution_algo.Policy(2),
        hstrat.fixed_resolution_algo.Policy(2),
    ],
)
@pytest.mark.parametrize(
    "p_differentia_collision",
    [
        0,
        0.5,
        1.0,
        2**32,  # test full rollback
    ],
)
def test_unzip_fuzz(
    mutate, tree_seed, tree_size, retention_policy, p_differentia_collision
):

    seed_random(tree_seed)
    nx_tree = nx.random_tree(
        n=tree_size, seed=tree_seed, create_using=nx.DiGraph
    )
    extant_population = hstrat.descend_template_phylogeny_networkx(
        nx_tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ),
    )
    root = impl.build_trie_from_artifacts(
        extant_population,
        taxon_labels=None,
        force_common_ancestry=False,
        progress_wrap=lambda x: x,
    )

    original_num_nodes = anytree_cardinality(root)
    original_num_leaves = len(root.leaves)

    before_ascending_content = [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]

    root = hstrat.SampleAncestralRollbacksTriePostprocessor()(
        root, p_differentia_collision=p_differentia_collision, mutate=mutate
    )
    assert (
        anytree_cardinality(root) > original_num_nodes
        or p_differentia_collision == 0
    )
    assert len(root.leaves) == original_num_leaves
    if p_differentia_collision > 1:
        assert len(root.children) == len(root.leaves)

    assert before_ascending_content == [
        [
            (node.taxon_label)
            if isinstance(node, impl.TrieLeafNode)
            else (node._rank, node._differentia)
            for node in AnyTreeAscendingIter(leaf)
        ]
        for leaf in sorted(root.leaves, key=lambda x: x.taxon_label)
    ]


def test_sample_ancestral_rollbacks_multiple_levels_seed():
    root = impl.TrieInnerNode(rank=None, differentia=None)
    impl.TrieInnerNode(rank=0, differentia=101, parent=root)
    for i in range(5):
        node = impl.TrieInnerNode(
            rank=1, differentia=i, parent=root.children[0]
        )
        impl.TrieLeafNode(parent=node, taxon_label=f"{i}")
    another = impl.TrieLeafNode(parent=root, taxon_label="another")
    impl.TrieLeafNode(parent=another, taxon_label="another_leaf")

    # (rank None, diff None) @ KQ
    # ├── (rank 0, diff 101) @ MQ
    # │   ├── (rank 1, diff 0) @ NQ
    # │   │   └── 0 @ OQ
    # │   ├── (rank 1, diff 1) @ SQ
    # │   │   └── 1 @ IQ
    # │   ├── (rank 1, diff 2) @ BQ
    # │   │   └── 2 @ CQ
    # │   ├── (rank 1, diff 3) @ HQ
    # │   │   └── 3 @ FQ
    # │   └── (rank 1, diff 4) @ EQ
    # │       └── 4 @ nQ
    # └── another @ jQ
    #     └── another_leaf @ hQ

    assert str(
        anytree.RenderTree(
            hstrat.SampleAncestralRollbacksTriePostprocessor(seed=1)(
                root,
                p_differentia_collision=0.5,
                mutate=False,
            )
        ).by_attr("taxon_label")
    ) == str(
        anytree.RenderTree(
            hstrat.SampleAncestralRollbacksTriePostprocessor(seed=1)(
                root,
                p_differentia_collision=0.5,
                mutate=False,
            )
        ).by_attr("taxon_label")
    )

    assert str(
        anytree.RenderTree(
            hstrat.SampleAncestralRollbacksTriePostprocessor(seed=1)(
                root,
                p_differentia_collision=0.5,
                mutate=False,
            )
        ).by_attr("taxon_label")
    ) != str(
        anytree.RenderTree(
            hstrat.SampleAncestralRollbacksTriePostprocessor(seed=3)(
                root,
                p_differentia_collision=0.5,
                mutate=False,
            )
        ).by_attr("taxon_label")
    )


def test_sample_ancestral_rollbacks_multiple_levels_mutate():
    root = impl.TrieInnerNode(rank=None, differentia=None)
    impl.TrieInnerNode(rank=0, differentia=101, parent=root)
    for i in range(5):
        node = impl.TrieInnerNode(
            rank=1, differentia=i, parent=root.children[0]
        )
        impl.TrieLeafNode(parent=node, taxon_label=f"{i}")
    another = impl.TrieLeafNode(parent=root, taxon_label="another")
    impl.TrieLeafNode(parent=another, taxon_label="another_leaf")

    # (rank None, diff None) @ KQ
    # ├── (rank 0, diff 101) @ MQ
    # │   ├── (rank 1, diff 0) @ NQ
    # │   │   └── 0 @ OQ
    # │   ├── (rank 1, diff 1) @ SQ
    # │   │   └── 1 @ IQ
    # │   ├── (rank 1, diff 2) @ BQ
    # │   │   └── 2 @ CQ
    # │   ├── (rank 1, diff 3) @ HQ
    # │   │   └── 3 @ FQ
    # │   └── (rank 1, diff 4) @ EQ
    # │       └── 4 @ nQ
    # └── another @ jQ
    #     └── another_leaf @ hQ

    before = str(anytree.RenderTree(root).by_attr("taxon_label"))
    res = hstrat.SampleAncestralRollbacksTriePostprocessor(seed=1)(
        root,
        p_differentia_collision=0.5,
        mutate=False,
    )
    after = str(anytree.RenderTree(root).by_attr("taxon_label"))

    assert before == after
    assert str(anytree.RenderTree(res).by_attr("taxon_label")) != after


==> hstrat/tests/test_hstrat/test_phylogenetic_inference/test_tree/test_trie_postprocess/test_bias_adjustment.py <==
import logging

import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import (
    alifestd_is_chronologically_ordered,
    alifestd_splay_polytomies,
    alifestd_validate,
    seed_random,
)


@pytest.mark.parametrize("tree_seed", [1, 2, 3])
@pytest.mark.parametrize("tournament_size", [1, 4])
@pytest.mark.parametrize("differentia_width", [1, 2, 8, 64])
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.recency_proportional_resolution_algo.Policy(10),
        # hstrat.depth_proportional_resolution_tapered_algo.Policy(10),
    ],
)
def test_reconstructed_mrca_fuzz(
    tree_seed, tournament_size, differentia_width, retention_policy
):

    seed_random(tree_seed)
    tree = hstrat.evolve_fitness_trait_population(
        population_size=128,
        iter_epochs=False,
        num_islands=1,
        num_niches=1,
        num_generations=256,
        tournament_size=tournament_size,
        p_island_migration=0,
        p_niche_invasion=0,
        share_common_ancestor=True,
    )

    test_population = hstrat.descend_template_phylogeny_alifestd(
        tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
            stratum_differentia_bit_width=differentia_width,
        ),
    )
    control_population = hstrat.descend_template_phylogeny_alifestd(
        tree,
        seed_column=hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=hstrat.perfect_resolution_algo.Policy(),
            stratum_differentia_bit_width=64,
        ),
    )

    control_df = alifestd_splay_polytomies(
        hstrat.build_tree_trie(control_population)
    )
    assert alifestd_validate(control_df)
    assert alifestd_is_chronologically_ordered(control_df)

    out_dfs = map(
        alifestd_splay_polytomies,
        hstrat.build_tree_trie_ensemble(
            test_population,
            trie_postprocessors=[
                hstrat.AssignOriginTimeNodeRankTriePostprocessor(),
                hstrat.AssignOriginTimeNaiveTriePostprocessor(),
                hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
                    prior=hstrat.ArbitraryPrior(),
                ),
                hstrat.CompoundTriePostprocessor(
                    postprocessors=[
                        hstrat.PeelBackConjoinedLeavesTriePostprocessor(),
                        hstrat.AssignOriginTimeExpectedValueTriePostprocessor(
                            prior=hstrat.ArbitraryPrior()
                        ),
                    ],
                ),
                hstrat.CompoundTriePostprocessor(
                    postprocessors=[
                        hstrat.SampleAncestralRollbacksTriePostprocessor(
                            seed=tree_seed
                        ),
                        hstrat.AssignOriginTimeNaiveTriePostprocessor(),
                    ],
                ),
            ],
        ),
    )

    test_dfs = dict(
        zip(
            ["rank", "naive", "expected", "peeled_expected", "rollback"],
            out_dfs,
        )
    )

    true_mean_origin_time = control_df["origin_time"].mean()
    test_errs = dict()
    for postprocessor, test_df in test_dfs.items():
        assert alifestd_validate(test_df)
        assert alifestd_is_chronologically_ordered(test_df)
        test_mean_origin_time = test_df["origin_time"].mean()
        test_err = test_mean_origin_time - true_mean_origin_time
        test_errs[postprocessor] = test_err
        logging.info(f"{postprocessor} err {test_err}")

    # don't put too much stock into this test...
    # expected/naive should be better than rank most of the time in these tests
    # but not necessarily all the time
    assert abs(test_errs["peeled_expected"]) <= abs(test_errs["expected"])
    assert abs(test_errs["peeled_expected"]) <= abs(test_errs["rank"]) + 0.02
    if differentia_width == 64:
        assert abs(test_errs["naive"]) < abs(test_errs["rank"]) + 0.02


==> hstrat/tests/test_hstrat/test_serialization/test_assemblage_from_records.py <==
import functools
import operator

import pytest
from tqdm import tqdm

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=4
        ),
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 13],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 20, 32, 64],
)
@pytest.mark.parametrize(
    "pop_size",
    [0, 1, 2, 8, 13],
)
def test_assemblage_from_records(
    retention_policy,
    num_deposits,
    differentia_bit_width,
    pop_size,
):
    pop = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_deposits)
        for __ in range(pop_size)
    ]

    hsa = hstrat.assemblage_from_records(
        hstrat.pop_to_records(pop),
        progress_wrap=functools.partial(tqdm, disable=True),
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                col.IterRetainedRanks(),
                assemblage_specimen.GetData().notna().index,
            ),
        )
        for col, assemblage_specimen in zip(pop, hsa.BuildSpecimens())
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                col.IterRetainedDifferentia(),
                assemblage_specimen.GetData().notna(),
            ),
        )
        for col, assemblage_specimen in zip(pop, hsa.BuildSpecimens())
    )


==> hstrat/tests/test_hstrat/test_serialization/test_col_to_dataframe.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_col_to_dataframe(
    retention_policy,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    )

    for generation in range(100):
        column.DepositStratum()

    df = hstrat.col_to_dataframe(column)
    assert len(df) == column.GetNumStrataRetained()
    assert df["rank"].max() == column.GetNumStrataDeposited() - 1


==> hstrat/tests/test_hstrat/test_serialization/test_col_to_records.py <==
import json
import logging

import pytest

from hstrat import genome_instrumentation, hstrat
from hstrat._auxiliary_lib import get_hstrat_version, log_once_in_a_row


@pytest.mark.parametrize(
    "impl",
    [genome_instrumentation.HereditaryStratigraphicColumn],
    # TODO
    # genome_instrumentation._HereditaryStratigraphicColumn_.impls,
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
        None,
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 16, 32, 64],
)
def test_col_to_records(
    impl,
    retention_policy,
    ordered_store,
    num_deposits,
    differentia_bit_width,
    caplog,
):
    column = impl(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(num_deposits):
        column.DepositStratum()

    records = hstrat.col_to_records(column)
    assert records == hstrat.col_to_records(column)
    for entry in [
        "policy_algo",
        "policy",
        "num_strata_deposited",
        "differentiae",
        "differentia_bit_width",
        "hstrat_version",
    ]:
        assert entry in records
        assert isinstance(records[entry], (int, str))

    assert "policy_spec" in records
    assert isinstance(records["policy_spec"], dict)


@pytest.mark.parametrize(
    "impl",
    [genome_instrumentation.HereditaryStratigraphicColumn],
    # TODO
    # genome_instrumentation._HereditaryStratigraphicColumn_.impls,
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
        None,
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 16, 32, 64],
)
def test_col_to_records_then_from_records(
    impl,
    retention_policy,
    ordered_store,
    num_deposits,
    differentia_bit_width,
    caplog,
):
    column = impl(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(num_deposits):
        column.DepositStratum()

    assert hstrat.col_to_records(column) == hstrat.col_to_records(column)
    reconstituted = hstrat.col_from_records(hstrat.col_to_records(column))
    if (
        ordered_store == hstrat.HereditaryStratumOrderedStoreList
        and impl == genome_instrumentation.HereditaryStratigraphicColumn
    ):
        assert reconstituted == column
    else:
        assert hstrat.col_to_records(reconstituted) == hstrat.col_to_records(
            column
        )


@pytest.mark.parametrize(
    "impl",
    [genome_instrumentation.HereditaryStratigraphicColumn],
    # TODO
    # genome_instrumentation._HereditaryStratigraphicColumn_.impls,
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
        None,
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 16, 32, 64],
)
def test_col_to_records_then_from_records_json(
    impl,
    retention_policy,
    ordered_store,
    num_deposits,
    differentia_bit_width,
    caplog,
):
    column = impl(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(num_deposits):
        column.DepositStratum()

    records = hstrat.col_to_records(column)
    json_str = json.dumps(records)
    reconstituted = hstrat.col_from_records(json.loads(json_str))
    if (
        ordered_store == hstrat.HereditaryStratumOrderedStoreList
        and impl == genome_instrumentation.HereditaryStratigraphicColumn
    ):
        assert reconstituted == column
    else:
        assert hstrat.col_to_records(reconstituted) == hstrat.col_to_records(
            column
        )


@pytest.mark.parametrize(
    "impl",
    [genome_instrumentation.HereditaryStratigraphicColumn],
    # TODO
    # genome_instrumentation._HereditaryStratigraphicColumn_.impls,
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
        None,
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 16, 32, 64],
)
def test_col_to_records_version_warning(
    impl,
    retention_policy,
    ordered_store,
    num_deposits,
    differentia_bit_width,
    caplog,
):
    column = impl(
        stratum_ordered_store=ordered_store,
        stratum_retention_policy=retention_policy,
    )
    for __ in range(num_deposits):
        column.DepositStratum()

    # adapted from https://stackoverflow.com/a/48113200
    with caplog.at_level(logging.INFO):
        # clear caplog
        caplog.clear()

        # create a record with a phony version
        record = hstrat.col_to_records(column)
        record["hstrat_version"] = "0.0.0"

        # reconstruct phony record
        hstrat.col_from_records(record)

        # it should have logged one warning
        assert len(caplog.records) == 1
        # retrieve it
        logged = next(iter(caplog.records))

        assert logged.levelno == logging.INFO
        assert logged.name == "hstrat"
        assert logged.module == "_log_once_in_a_row"
        assert (
            logged.message
            == f"""col_from_records version mismatch, record is version {
                record["hstrat_version"]
            } and software is version {
                get_hstrat_version()
            }"""
        )

        # log something to keep the lru cache from supressing the above calls
        log_once_in_a_row("foo")


==> hstrat/tests/test_hstrat/test_serialization/test_col_to_specimen.py <==
import operator

import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=4
        ),
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64, 65],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 20, 32, 64, 129],
)
def test_col_to_specimen(
    retention_policy,
    num_deposits,
    differentia_bit_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    ).CloneNthDescendant(num_deposits)

    specimen = hstrat.col_to_specimen(column)
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(column.IterRetainedRanks(), specimen.GetRankIndex()),
        )
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                column.IterRetainedDifferentia(), specimen.GetDifferentiaVals()
            ),
        )
    )


==> hstrat/tests/test_hstrat/test_serialization/test_impl/test_col_records_from_pop_records.py <==
import copy
from typing import Dict

import pytest

from hstrat.serialization._impl import col_records_from_pop_records


@pytest.fixture()
def pop_records() -> Dict:
    return {
        "columns": [
            {"id": 1, "name": "column_1"},
            {"id": 2, "name": "column_2"},
            {"id": 3, "name": "column_3"},
        ],
        "policy": "some_policy",
        "policy_algo": "some_algo",
        "policy_spec": "some_spec",
        "differentia_bit_width": 16,
        "hstrat_version": 1.0,
    }


def test_col_records_from_pop_records(pop_records: Dict):
    col_records = list(col_records_from_pop_records(pop_records))
    assert len(col_records) == 3

    for col_record in col_records:
        assert isinstance(col_record, dict)
        assert "id" in col_record
        assert "name" in col_record
        assert col_record["policy"] == "some_policy"
        assert col_record["policy_algo"] == "some_algo"
        assert col_record["policy_spec"] == "some_spec"
        assert col_record["differentia_bit_width"] == 16
        assert col_record["hstrat_version"] == 1.0


def test_col_records_from_pop_records_mutate(pop_records: Dict):
    col_records = list(col_records_from_pop_records(pop_records, mutate=True))
    assert len(col_records) == 3

    for col_record in col_records:
        assert isinstance(col_record, dict)
        assert "id" in col_record
        assert "name" in col_record
        assert col_record["policy"] == "some_policy"
        assert col_record["policy_algo"] == "some_algo"
        assert col_record["policy_spec"] == "some_spec"
        assert col_record["differentia_bit_width"] == 16
        assert col_record["hstrat_version"] == 1.0

    assert pop_records["columns"] == col_records


def test_col_records_from_pop_records_empty():
    pop_records = {"columns": []}
    col_records = list(col_records_from_pop_records(pop_records))
    assert len(col_records) == 0


def test_col_records_from_pop_records_no_mutate(pop_records: Dict):
    pop_records_copy = copy.deepcopy(pop_records)
    col_records = list(
        col_records_from_pop_records(pop_records_copy, mutate=False)
    )
    assert len(col_records) == 3

    for col_record in col_records:
        assert isinstance(col_record, dict)
        assert "id" in col_record
        assert "name" in col_record
        assert col_record["policy"] == "some_policy"
        assert col_record["policy_algo"] == "some_algo"
        assert col_record["policy_spec"] == "some_spec"
        assert col_record["differentia_bit_width"] == 16
        assert col_record["hstrat_version"] == 1.0

    assert pop_records == pop_records_copy


==> hstrat/tests/test_hstrat/test_serialization/test_pack_differentiae.py <==
import contexttimer as ctt
import more_itertools as mit
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import is_base64


@pytest.mark.parametrize(
    "differentia_bit_width",
    [
        1,
        8,
        16,
        32,
        64,
    ],
)
@pytest.mark.parametrize(
    "num_strata",
    [
        0,
        1,
        2,
        7,
        8,
        15,
        27,
        32,
    ],
)
def test_pack_differentiae(differentia_bit_width, num_strata):
    original_strata = [
        hstrat.HereditaryStratum(
            differentia_bit_width=differentia_bit_width,
            deposition_rank=i,
        )
        for i in range(num_strata)
    ]
    packed_differentiae = hstrat.pack_differentiae(
        original_strata,
        differentia_bit_width,
    )
    assert is_base64(packed_differentiae)

    unpacked_differentiae = hstrat.unpack_differentiae(
        packed_differentiae,
        differentia_bit_width,
    )

    for stratum, differentia in mit.zip_equal(
        original_strata,
        unpacked_differentiae,
    ):
        assert stratum.GetDifferentia() == differentia


@pytest.mark.parametrize(
    "differentia_bit_width",
    [
        1,
        8,
        16,
        32,
        64,
    ],
)
def test_benchmark(differentia_bit_width):
    num_strata = 10000
    original_strata = [
        hstrat.HereditaryStratum(
            differentia_bit_width=differentia_bit_width,
            deposition_rank=i,
        )
        for i in range(num_strata)
    ]

    with ctt.Timer(factor=1000) as timer:
        hstrat.pack_differentiae(
            original_strata,
            differentia_bit_width,
        )

    print()
    print(
        f"differentia_bit_width={differentia_bit_width}",
        f"num_strata={num_strata}",
        f"timer.elapsed={timer.elapsed}",
    )


==> hstrat/tests/test_hstrat/test_serialization/test_pop_to_assemblage.py <==
import functools
import operator

import pytest
from tqdm import tqdm

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=4
        ),
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 13],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 20, 32, 64],
)
@pytest.mark.parametrize(
    "pop_size",
    [0, 1, 2, 8, 13],
)
def test_pop_to_assemblage(
    retention_policy,
    num_deposits,
    differentia_bit_width,
    pop_size,
):
    pop = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_deposits)
        for __ in range(pop_size)
    ]

    hsa = hstrat.pop_to_assemblage(
        pop, progress_wrap=functools.partial(tqdm, disable=True)
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                col.IterRetainedRanks(),
                assemblage_specimen.GetData().notna().index,
            ),
        )
        for col, assemblage_specimen in zip(pop, hsa.BuildSpecimens())
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                col.IterRetainedDifferentia(),
                assemblage_specimen.GetData().notna(),
            ),
        )
        for col, assemblage_specimen in zip(pop, hsa.BuildSpecimens())
    )


==> hstrat/tests/test_hstrat/test_serialization/test_pop_to_dataframe.py <==
import functools
import random

import pytest
from tqdm import tqdm

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
def test_col_to_dataframe(
    retention_policy,
):
    pop = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        )
        for __ in range(10)
    ]
    for __ in range(100):
        target = random.randrange(len(pop))
        pop[target] = random.choice(pop).CloneDescendant()

    df = hstrat.pop_to_dataframe(
        pop, progress_wrap=functools.partial(tqdm, disable=True)
    )

    assert len(df) == sum(column.GetNumStrataRetained() for column in pop)
    for col_idx, col_df in df.groupby("column"):
        assert (
            col_df.drop(
                "column",
                axis=1,
            )
            .reset_index(
                drop=True,
            )
            .equals(
                hstrat.col_to_dataframe(pop[col_idx]),
            )
        )


==> hstrat/tests/test_hstrat/test_serialization/test_pop_to_records.py <==
import functools
import json
import random

import pytest
from tqdm import tqdm

from hstrat import genome_instrumentation, hstrat


@pytest.mark.parametrize(
    "impl",
    [genome_instrumentation.HereditaryStratigraphicColumn],
    # TODO
    # genome_instrumentation._HereditaryStratigraphicColumn_.impls,
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
        None,
    ],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 16, 32, 64],
)
@pytest.mark.parametrize(
    "popsize",
    [0, 1, 8],
)
def test_pop_to_records(
    impl,
    retention_policy,
    ordered_store,
    differentia_bit_width,
    popsize,
):

    pop = [
        impl(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(popsize)
    ]
    for _ in range(100):
        random.shuffle(pop)
        if pop:
            pop[0] = pop[-1].CloneDescendant()

    assert hstrat.pop_to_records(pop) == hstrat.pop_to_records(pop)
    records = hstrat.pop_to_records(
        pop, progress_wrap=functools.partial(tqdm, disable=True)
    )
    for field in (
        "policy",
        "policy_algo",
        "policy_spec",
        "differentia_bit_width",
        "hstrat_version",
    ):
        assert field in records
        assert not any(field in col_rec for col_rec in records["columns"])

    reconstituted = hstrat.pop_from_records(
        records, progress_wrap=functools.partial(tqdm, disable=True)
    )
    if (
        ordered_store == hstrat.HereditaryStratumOrderedStoreList
        and impl == genome_instrumentation.HereditaryStratigraphicColumn
    ):
        assert reconstituted == pop
    else:
        assert hstrat.pop_to_records(reconstituted) == hstrat.pop_to_records(
            pop
        )

    records = hstrat.pop_to_records(pop)
    json_str = json.dumps(records)
    reconstituted = hstrat.pop_from_records(
        json.loads(json_str),
        progress_wrap=functools.partial(tqdm, disable=True),
    )
    if (
        ordered_store == hstrat.HereditaryStratumOrderedStoreList
        and impl == genome_instrumentation.HereditaryStratigraphicColumn
    ):
        assert reconstituted == pop
    else:
        assert hstrat.pop_to_records(reconstituted) == hstrat.pop_to_records(
            pop
        )


@pytest.mark.parametrize(
    "impl",
    [genome_instrumentation.HereditaryStratigraphicColumn],
    # TODO
    # genome_instrumentation._HereditaryStratigraphicColumn_.impls,
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
        None,
    ],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 16, 32, 64],
)
@pytest.mark.parametrize(
    "popsize",
    [0, 1, 8],
)
def test_pop_to_records_then_from_records(
    impl,
    retention_policy,
    ordered_store,
    differentia_bit_width,
    popsize,
):

    pop = [
        impl(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(popsize)
    ]
    for _ in range(100):
        random.shuffle(pop)
        if pop:
            pop[0] = pop[-1].CloneDescendant()

    records = hstrat.pop_to_records(pop)
    reconstituted = hstrat.pop_from_records(records)
    if (
        ordered_store == hstrat.HereditaryStratumOrderedStoreList
        and impl == genome_instrumentation.HereditaryStratigraphicColumn
    ):
        assert reconstituted == pop
    else:
        assert hstrat.pop_to_records(reconstituted) == hstrat.pop_to_records(
            pop, progress_wrap=functools.partial(tqdm, disable=True)
        )


@pytest.mark.parametrize(
    "impl",
    [genome_instrumentation.HereditaryStratigraphicColumn],
    # TODO
    # genome_instrumentation._HereditaryStratigraphicColumn_.impls,
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
    ],
)
@pytest.mark.parametrize(
    "ordered_store",
    [
        hstrat.HereditaryStratumOrderedStoreDict,
        hstrat.HereditaryStratumOrderedStoreList,
        hstrat.HereditaryStratumOrderedStoreTree,
        None,
    ],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 8, 16, 32, 64],
)
@pytest.mark.parametrize(
    "popsize",
    [0, 1, 8],
)
def test_pop_to_records_then_from_records_json(
    impl,
    retention_policy,
    ordered_store,
    differentia_bit_width,
    popsize,
):

    pop = [
        impl(
            stratum_ordered_store=ordered_store,
            stratum_retention_policy=retention_policy,
        )
        for __ in range(popsize)
    ]
    for _ in range(100):
        random.shuffle(pop)
        if pop:
            pop[0] = pop[-1].CloneDescendant()

    records = hstrat.pop_to_records(pop)
    json_str = json.dumps(records)
    reconstituted = hstrat.pop_from_records(json.loads(json_str))
    if (
        ordered_store == hstrat.HereditaryStratumOrderedStoreList
        and impl == genome_instrumentation.HereditaryStratigraphicColumn
    ):
        assert reconstituted == pop
    else:
        assert hstrat.pop_to_records(reconstituted) == hstrat.pop_to_records(
            pop
        )


==> hstrat/tests/test_hstrat/test_serialization/test_specimen_from_records.py <==
import json
import logging
import operator

import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import get_hstrat_version, log_once_in_a_row


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=4
        ),
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64, 65],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 20, 32, 64, 129],
)
def test_specimen_from_records1(
    retention_policy,
    num_deposits,
    differentia_bit_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    ).CloneNthDescendant(num_deposits)

    specimen = hstrat.specimen_from_records(hstrat.col_to_records(column))
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(column.IterRetainedRanks(), specimen.GetRankIndex()),
        )
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                column.IterRetainedDifferentia(), specimen.GetDifferentiaVals()
            ),
        )
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=4
        ),
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64, 65],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 20, 32, 64],
)
def test_col_to_records_then_to_specimen_json(
    retention_policy,
    num_deposits,
    differentia_bit_width,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    ).CloneNthDescendant(num_deposits)

    records = hstrat.col_to_records(column)
    json_str = json.dumps(records)
    reconstituted_records = json.loads(json_str)
    specimen = hstrat.specimen_from_records(reconstituted_records)
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(column.IterRetainedRanks(), specimen.GetRankIndex()),
        )
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                column.IterRetainedDifferentia(), specimen.GetDifferentiaVals()
            ),
        )
    )


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=4
        ),
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 64, 65],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 20, 32, 64],
)
def test_specimen_from_records2(
    retention_policy,
    num_deposits,
    differentia_bit_width,
    caplog,
):
    column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
    ).CloneNthDescendant(num_deposits)

    # adapted from https://stackoverflow.com/a/48113200
    with caplog.at_level(logging.INFO):
        # clear caplog
        caplog.clear()

        # create a record with a phony version
        record = hstrat.col_to_records(column)
        record["hstrat_version"] = "0.0.0"

        # reconstruct phony record
        hstrat.specimen_from_records(record)

        # it should have logged one warning
        assert len(caplog.records) == 1
        # retrieve it
        logged = next(iter(caplog.records))

        assert logged.levelno == logging.INFO
        assert logged.name == "hstrat"
        assert logged.module == "_log_once_in_a_row"
        assert (
            logged.message
            == f"""specimen_from_records version mismatch, record is version {
                record["hstrat_version"]
            } and software is version {
                get_hstrat_version()
            }"""
        )

        # log something to keep the lru cache from supressing the above calls
        log_once_in_a_row("foo")


==> hstrat/tests/test_hstrat/test_serialization/test_unassemblage_from_records.py <==
import functools
import operator

import pytest
from tqdm import tqdm

from hstrat import hstrat


@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.perfect_resolution_algo.Policy(),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=4
        ),
    ],
)
@pytest.mark.parametrize(
    "num_deposits",
    [0, 1, 6, 8, 13],
)
@pytest.mark.parametrize(
    "differentia_bit_width",
    [1, 2, 8, 20, 32, 64],
)
@pytest.mark.parametrize(
    "pop_size",
    [0, 1, 2, 8, 13],
)
def test_assemblage_from_records(
    retention_policy,
    num_deposits,
    differentia_bit_width,
    pop_size,
):
    pop = [
        hstrat.HereditaryStratigraphicColumn(
            stratum_retention_policy=retention_policy,
        ).CloneNthDescendant(num_deposits)
        for __ in range(pop_size)
    ]

    collection = hstrat.unassemblage_from_records(
        hstrat.pop_to_records(pop),
        progress_wrap=functools.partial(tqdm, disable=True),
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                col.IterRetainedRanks(),
                assemblage_specimen.GetData().notna().index,
            ),
        )
        for col, assemblage_specimen in zip(pop, collection)
    )
    assert all(
        map(
            lambda x: operator.eq(*x),
            zip(
                col.IterRetainedDifferentia(),
                assemblage_specimen.GetData().notna(),
            ),
        )
        for col, assemblage_specimen in zip(pop, collection)
    )


==> hstrat/tests/test_hstrat/test_serialization/test_unpack_differentiae.py <==
import contexttimer as ctt
import more_itertools as mit
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import is_base64


@pytest.mark.parametrize(
    "differentia_bit_width",
    [
        1,
        8,
        16,
        32,
        64,
    ],
)
@pytest.mark.parametrize(
    "num_strata",
    [
        0,
        1,
        2,
        7,
        8,
        15,
        27,
        32,
    ],
)
def test_pack_differentiae(differentia_bit_width, num_strata):
    original_strata = [
        hstrat.HereditaryStratum(
            differentia_bit_width=differentia_bit_width,
            deposition_rank=i,
        )
        for i in range(num_strata)
    ]
    packed_differentiae = hstrat.pack_differentiae(
        original_strata,
        differentia_bit_width,
    )
    assert is_base64(packed_differentiae)

    unpacked_differentiae = hstrat.unpack_differentiae(
        packed_differentiae,
        differentia_bit_width,
    )

    for stratum, differentia in mit.zip_equal(
        original_strata,
        unpacked_differentiae,
    ):
        assert stratum.GetDifferentia() == differentia


@pytest.mark.parametrize(
    "differentia_bit_width",
    [
        1,
        8,
        16,
        32,
        64,
    ],
)
def test_benchmark(differentia_bit_width):
    num_strata = 10000
    original_strata = [
        hstrat.HereditaryStratum(
            differentia_bit_width=differentia_bit_width,
            deposition_rank=i,
        )
        for i in range(num_strata)
    ]

    packed_differentiae = hstrat.pack_differentiae(
        original_strata,
        differentia_bit_width,
    )

    with ctt.Timer(factor=1000) as timer:
        hstrat.unpack_differentiae(
            packed_differentiae,
            differentia_bit_width,
        )

    print()
    print(
        f"differentia_bit_width={differentia_bit_width}",
        f"num_strata={num_strata}",
        f"timer.elapsed={timer.elapsed}",
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.logspace(0, 32, num=10**2, base=2, dtype="int"),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
        spec
    )
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            )
            assert policy_requirement >= 0
            for which in (
                instance,
                depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_policy_consistency_uneven_branches(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
        spec
    )
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
        spec
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec
        )
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.logspace(0, 32, num=10**2, base=2, dtype="int"),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
        spec
    )
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            ) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                depth_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_policy_consistency_uneven_branches(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
        spec
    )
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    depth_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
        spec
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec
        )
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcNumStrataRetainedExact.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcNumStrataRetainedExact(
        spec
    )
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            depth_proportional_resolution_algo.CalcNumStrataRetainedExact(
                spec
            ),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcNumStrataRetainedExact(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcNumStrataRetainedExact(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcNumStrataRetainedUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
            spec
        )
    )
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            depth_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
                spec
            ),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcRankAtColumnIndex(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_algo.CalcRankAtColumnIndex(spec),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.CalcRankAtColumnIndex(spec)

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_algo.CalcRankAtColumnIndex(spec)
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_impl_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    impls = [*depth_proportional_resolution_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            depth_proportional_resolution_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == depth_proportional_resolution_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_IterRetainedRanks.py <==
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_only_dwindling_over_time(
    depth_proportional_resolution, time_sequence
):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_ranks_sorted_and_unique(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_zero_and_last_ranks_retained(
    depth_proportional_resolution, time_sequence
):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_ranks_valid(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_algo.IterRetainedRanks(spec)

    assert instance == instance
    assert instance == depth_proportional_resolution_algo.IterRetainedRanks(
        spec
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_Policy.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_init(depth_proportional_resolution):
    assert (
        depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution
        ).GetSpec()
        == depth_proportional_resolution_algo.Policy(
            policy_spec=depth_proportional_resolution_algo.PolicySpec(
                depth_proportional_resolution
            ),
        ).GetSpec()
    )

    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(depth_proportional_resolution):
    original = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    assert policy == policy
    assert policy == depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    assert not policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )
    assert not policy == depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution + 1
    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetSpec(depth_proportional_resolution):
    assert depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    ).GetSpec() == depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution
    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_WithoutCalcRankAtColumnIndex(depth_proportional_resolution):

    original = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution
    )
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution,
        ).WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    depth_proportional_resolution = 1
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in repr(policy)
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    depth_proportional_resolution = 1
    policy = depth_proportional_resolution_algo.Policy(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in str(policy)
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_algo/test_PolicySpec.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import depth_proportional_resolution_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    spec = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution
    )
    assert spec == spec
    assert spec == depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution
    )
    assert not spec == depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution + 1
    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetEvalCtor(depth_proportional_resolution):
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution
    )
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith(
        "hstrat.depth_proportional_resolution_algo.PolicySpec("
    )
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(depth_proportional_resolution):
    original = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution
    )
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetDepthProportionalResolution(depth_proportional_resolution):
    spec = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution
    )
    assert (
        spec.GetDepthProportionalResolution() == depth_proportional_resolution
    )


def test_GetAlgoIdentifier():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert spec.GetAlgoTitle()


def test_repr():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in repr(spec)
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in str(spec)
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.logspace(0, 32, num=10**2, base=2, dtype="int"),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsExact(
            spec
        )
    )
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            )
            assert policy_requirement >= 0
            for which in (
                instance,
                depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_policy_consistency_uneven_branches(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsExact(
            spec
        )
    )
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsExact(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsExact(
            spec
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsExact(
            spec
        )
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.logspace(0, 32, num=10**2, base=2, dtype="int"),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelExact(
            spec
        )
    )
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            ) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_policy_consistency_uneven_branches(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelExact(
            spec
        )
    )
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelExact(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelExact(
            spec
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelExact(
            spec
        )
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
        spec
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcNumStrataRetainedExact.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedExact(
            spec
        )
    )
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedExact(
                spec
            ),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedExact(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedExact(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcNumStrataRetainedUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedUpperBound(
        spec
    )
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedUpperBound(
                spec
            ),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedUpperBound(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcNumStrataRetainedUpperBound(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcRankAtColumnIndex(spec)
    )
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.CalcRankAtColumnIndex(
                spec
            ),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        depth_proportional_resolution_tapered_algo.CalcRankAtColumnIndex(spec)
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.CalcRankAtColumnIndex(
            spec
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_impl_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    impls = [*depth_proportional_resolution_tapered_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]

    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == depth_proportional_resolution_tapered_algo.GenDropRanks(
        spec
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_IterRetainedRanks.py <==
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_only_dwindling_over_time(
    depth_proportional_resolution, time_sequence
):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.IterRetainedRanks(
        spec
    )
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_ranks_sorted_and_unique(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.IterRetainedRanks(
        spec
    )
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_zero_and_last_ranks_retained(
    depth_proportional_resolution, time_sequence
):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.IterRetainedRanks(
        spec
    )
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_ranks_valid(depth_proportional_resolution, time_sequence):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.IterRetainedRanks(
        spec
    )
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            depth_proportional_resolution_tapered_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = depth_proportional_resolution_tapered_algo.IterRetainedRanks(
        spec
    )

    assert instance == instance
    assert (
        instance
        == depth_proportional_resolution_tapered_algo.IterRetainedRanks(spec)
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_Policy.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_init(depth_proportional_resolution):
    assert (
        depth_proportional_resolution_tapered_algo.Policy(
            depth_proportional_resolution
        ).GetSpec()
        == depth_proportional_resolution_tapered_algo.Policy(
            policy_spec=depth_proportional_resolution_tapered_algo.PolicySpec(
                depth_proportional_resolution
            ),
        ).GetSpec()
    )

    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(depth_proportional_resolution):
    original = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    assert policy == policy
    assert policy == depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    assert not policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )
    assert not policy == depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution + 1
    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetSpec(depth_proportional_resolution):
    assert depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    ).GetSpec() == depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution
    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_WithoutCalcRankAtColumnIndex(depth_proportional_resolution):

    original = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution
    )
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        depth_proportional_resolution_tapered_algo.Policy(
            depth_proportional_resolution,
        ).WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    depth_proportional_resolution = 1
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in repr(policy)
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    depth_proportional_resolution = 1
    policy = depth_proportional_resolution_tapered_algo.Policy(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in str(policy)
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_depth_proportional_resolution_tapered_algo/test_PolicySpec.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import depth_proportional_resolution_tapered_algo


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(depth_proportional_resolution):
    spec = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution
    )
    assert spec == spec
    assert spec == depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution
    )
    assert not spec == depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution + 1
    )


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetEvalCtor(depth_proportional_resolution):
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution
    )
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith(
        "hstrat.depth_proportional_resolution_tapered_algo.PolicySpec("
    )
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(depth_proportional_resolution):
    original = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution
    )
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "depth_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_GetFixedResolution(depth_proportional_resolution):
    spec = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution
    )
    assert (
        spec.GetDepthProportionalResolution() == depth_proportional_resolution
    )


def test_GetAlgoIdentifier():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert spec.GetAlgoTitle()


def test_repr():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in repr(spec)
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    depth_proportional_resolution = 1
    spec = depth_proportional_resolution_tapered_algo.PolicySpec(
        depth_proportional_resolution,
    )
    assert str(depth_proportional_resolution) in str(spec)
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in range(num_strata_deposited):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            )
            assert policy_requirement >= 0
            for which in (
                instance,
                fixed_resolution_algo.CalcMrcaUncertaintyAbsExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_policy_consistency_uneven_branches(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    fixed_resolution_algo.CalcMrcaUncertaintyAbsExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    assert instance is not None


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_negative_index(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_negative_index(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == fixed_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in range(num_strata_deposited):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            ) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                fixed_resolution_algo.CalcMrcaUncertaintyRelExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_policy_consistency_uneven_branches(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    fixed_resolution_algo.CalcMrcaUncertaintyRelExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyRelExact(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    assert instance is not None


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_negative_index(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyRelExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_negative_index(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = (
        fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == fixed_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcNumStrataRetainedExact.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcNumStrataRetainedExact(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            fixed_resolution_algo.CalcNumStrataRetainedExact(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcNumStrataRetainedExact(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.CalcNumStrataRetainedExact(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcNumStrataRetainedUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcNumStrataRetainedUpperBound(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            fixed_resolution_algo.CalcNumStrataRetainedUpperBound(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcNumStrataRetainedUpperBound(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.CalcNumStrataRetainedUpperBound(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcRankAtColumnIndex(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            fixed_resolution_algo.CalcRankAtColumnIndex(spec),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.CalcRankAtColumnIndex(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.CalcRankAtColumnIndex(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_impl_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    impls = [*fixed_resolution_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            fixed_resolution_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_IterRetainedRanks.py <==
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_only_dwindling_over_time(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            fixed_resolution_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_ranks_sorted_and_unique(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            fixed_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_zero_and_last_ranks_retained(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            fixed_resolution_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_ranks_valid(fixed_resolution, time_sequence):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            fixed_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    spec = policy.GetSpec()
    instance = fixed_resolution_algo.IterRetainedRanks(spec)

    assert instance == instance
    assert instance == fixed_resolution_algo.IterRetainedRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_Policy.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_init(fixed_resolution):
    assert (
        fixed_resolution_algo.Policy(fixed_resolution).GetSpec()
        == fixed_resolution_algo.Policy(
            policy_spec=fixed_resolution_algo.PolicySpec(fixed_resolution),
        ).GetSpec()
    )

    policy = fixed_resolution_algo.Policy(fixed_resolution)

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    assert policy == policy
    assert policy == fixed_resolution_algo.Policy(fixed_resolution)
    assert not policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )
    assert not policy == fixed_resolution_algo.Policy(fixed_resolution + 1)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(fixed_resolution):
    original = fixed_resolution_algo.Policy(fixed_resolution)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_GetSpec(fixed_resolution):
    assert fixed_resolution_algo.Policy(
        fixed_resolution
    ).GetSpec() == fixed_resolution_algo.PolicySpec(fixed_resolution)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_WithoutCalcRankAtColumnIndex(fixed_resolution):

    original = fixed_resolution_algo.Policy(fixed_resolution)
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        fixed_resolution_algo.Policy(
            fixed_resolution,
        ).WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    fixed_resolution = 1
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    assert str(fixed_resolution) in repr(policy)
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    fixed_resolution = 1
    policy = fixed_resolution_algo.Policy(fixed_resolution)
    assert str(fixed_resolution) in str(policy)
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_fixed_resolution_algo/test_PolicySpec.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import fixed_resolution_algo


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(fixed_resolution):
    spec = fixed_resolution_algo.PolicySpec(fixed_resolution)
    assert spec == spec
    assert spec == fixed_resolution_algo.PolicySpec(fixed_resolution)
    assert not spec == fixed_resolution_algo.PolicySpec(fixed_resolution + 1)


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_GetEvalCtor(fixed_resolution):
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = fixed_resolution_algo.PolicySpec(fixed_resolution)
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith("hstrat.fixed_resolution_algo.PolicySpec(")
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(fixed_resolution):
    original = fixed_resolution_algo.PolicySpec(fixed_resolution)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "fixed_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_GetFixedResolution(fixed_resolution):
    spec = fixed_resolution_algo.PolicySpec(fixed_resolution)
    assert spec.GetFixedResolution() == fixed_resolution


def test_GetAlgoIdentifier():
    fixed_resolution = 1
    spec = fixed_resolution_algo.PolicySpec(fixed_resolution)
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    fixed_resolution = 1
    spec = fixed_resolution_algo.PolicySpec(fixed_resolution)
    assert spec.GetAlgoTitle()


def test_repr():
    fixed_resolution = 1
    spec = fixed_resolution_algo.PolicySpec(fixed_resolution)
    assert str(fixed_resolution) in repr(spec)
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    fixed_resolution = 1
    spec = fixed_resolution_algo.PolicySpec(fixed_resolution)
    assert str(fixed_resolution) in str(spec)
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            )
            assert policy_requirement >= 0
            for which in (
                instance,
                geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_2b),
        2,
        5,
    ],
)
def test_policy_consistency_uneven_branches(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsExact(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsExact(spec)
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_2a),
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_2b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyRelExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            ) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                geom_seq_nth_root_algo.CalcMrcaUncertaintyRelExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        pytest.param(97, marks=pytest.mark.heavy),
        pytest.param(100, marks=pytest.mark.heavy),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_policy_consistency_uneven_branches(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyRelExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    geom_seq_nth_root_algo.CalcMrcaUncertaintyRelExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyRelExact(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.CalcMrcaUncertaintyRelExact(spec)
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyRelExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = (
        geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcNumStrataRetainedExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcNumStrataRetainedExact(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            geom_seq_nth_root_algo.CalcNumStrataRetainedExact(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcNumStrataRetainedExact(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.CalcNumStrataRetainedExact(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcNumStrataRetainedUpperBound.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcNumStrataRetainedUpperBound(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            geom_seq_nth_root_algo.CalcNumStrataRetainedUpperBound(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcNumStrataRetainedUpperBound(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.CalcNumStrataRetainedUpperBound(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcRankAtColumnIndex(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_algo.CalcRankAtColumnIndex(spec),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.CalcRankAtColumnIndex(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.CalcRankAtColumnIndex(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_impl_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    impls = [*geom_seq_nth_root_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        pytest.param(97, marks=pytest.mark.heavy_3a),
        pytest.param(100, marks=pytest.mark.heavy_3a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(range(10**4), marks=pytest.mark.heavy_3c),
        (i for i in range(10**2) for __ in range(2)),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10**2,
            ),
            marks=pytest.mark.heavy_3c,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            geom_seq_nth_root_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_IterRetainedRanks.py <==
import itertools as it
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_only_dwindling_over_time(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_ranks_sorted_and_unique(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_zero_and_last_ranks_retained(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_ranks_valid(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_algo.IterRetainedRanks(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_algo.IterRetainedRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_Policy.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_init(degree, interspersal):
    assert (
        geom_seq_nth_root_algo.Policy(degree, interspersal).GetSpec()
        == geom_seq_nth_root_algo.Policy(
            policy_spec=geom_seq_nth_root_algo.PolicySpec(
                degree, interspersal
            ),
        ).GetSpec()
    )

    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    assert policy == policy
    assert policy == geom_seq_nth_root_algo.Policy(degree, interspersal)
    assert not policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )
    assert not policy == geom_seq_nth_root_algo.Policy(
        degree, interspersal + 1
    )
    assert not policy == geom_seq_nth_root_algo.Policy(
        degree + 1, interspersal
    )
    assert not policy == geom_seq_nth_root_algo.Policy(
        degree + 1, interspersal + 1
    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_pickle(degree, interspersal):
    original = geom_seq_nth_root_algo.Policy(degree, interspersal)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetSpec(degree, interspersal):
    assert geom_seq_nth_root_algo.Policy(
        degree, interspersal
    ).GetSpec() == geom_seq_nth_root_algo.PolicySpec(degree, interspersal)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_WithoutCalcRankAtColumnIndex(degree, interspersal):

    original = geom_seq_nth_root_algo.Policy(degree, interspersal)
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        geom_seq_nth_root_algo.Policy(
            degree,
            interspersal,
        ).WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    degree = 1
    interspersal = 2
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    assert str(degree) in repr(policy)
    assert str(interspersal) in repr(policy)
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    degree = 1
    interspersal = 2
    policy = geom_seq_nth_root_algo.Policy(degree, interspersal)
    assert str(degree) in str(policy)
    assert str(interspersal) in str(policy)
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_algo/test_PolicySpec.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import geom_seq_nth_root_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert spec == spec
    assert spec == geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert not spec == geom_seq_nth_root_algo.PolicySpec(
        degree, interspersal + 1
    )
    assert not spec == geom_seq_nth_root_algo.PolicySpec(
        degree + 1, interspersal
    )
    assert not spec == geom_seq_nth_root_algo.PolicySpec(
        degree + 1, interspersal + 1
    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetEvalCtor(degree, interspersal):
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith("hstrat.geom_seq_nth_root_algo.PolicySpec(")
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_pickle(degree, interspersal):
    original = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetDegree(degree, interspersal):
    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert spec.GetDegree() == degree


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetIterspersal(degree, interspersal):
    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert spec.GetInterspersal() == interspersal


def test_GetAlgoIdentifier():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert spec.GetAlgoTitle()


def test_repr():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert str(degree) in repr(spec)
    assert str(interspersal) in repr(spec)
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_algo.PolicySpec(degree, interspersal)
    assert str(degree) in str(spec)
    assert str(interspersal) in str(spec)
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            )
            assert policy_requirement >= 0
            for which in (
                instance,
                geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_2b),
        2,
        5,
    ],
)
def test_policy_consistency_uneven_branches(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsExact(spec)

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsExact(spec)
    )
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_2a),
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_2b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            ) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        pytest.param(97, marks=pytest.mark.heavy),
        pytest.param(100, marks=pytest.mark.heavy),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_policy_consistency_uneven_branches(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelExact(spec)

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelExact(spec)
    )
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
        spec
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_negative_index(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBound(
        spec
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=20,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcNumStrataRetainedExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedExact(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedExact(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedExact(spec)

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedExact(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcNumStrataRetainedUpperBound.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedUpperBound(
        spec
    )
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedUpperBound(
                spec
            ),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedUpperBound(
        spec
    )

    assert instance == instance
    assert (
        instance
        == geom_seq_nth_root_tapered_algo.CalcNumStrataRetainedUpperBound(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcRankAtColumnIndex(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.CalcRankAtColumnIndex(spec),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.CalcRankAtColumnIndex(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_tapered_algo.CalcRankAtColumnIndex(
        spec
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**3),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**16,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_impl_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    impls = [*geom_seq_nth_root_tapered_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        pytest.param(97, marks=pytest.mark.heavy_3a),
        pytest.param(100, marks=pytest.mark.heavy_3a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(range(10**4), marks=pytest.mark.heavy_3c),
        (i for i in range(10**2) for __ in range(2)),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10**2,
            ),
            marks=pytest.mark.heavy_3c,
        ),
    ],
)
def test_policy_consistency(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_tapered_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_IterRetainedRanks.py <==
import itertools as it
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_only_dwindling_over_time(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_ranks_sorted_and_unique(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_zero_and_last_ranks_retained(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        pytest.param(1, marks=pytest.mark.heavy_3a),
        2,
        3,
        7,
        9,
        pytest.param(42, marks=pytest.mark.heavy_2a),
        pytest.param(97, marks=pytest.mark.heavy_2a),
        pytest.param(100, marks=pytest.mark.heavy_2a),
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        pytest.param(1, marks=pytest.mark.heavy_3b),
        2,
        5,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        pytest.param(
            it.chain(
                range(10**4),
                np.logspace(10, 32, num=50, base=2, dtype="int"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        (i for i in range(10) for __ in range(2)),
        (10 - i for i in range(10) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**2,
            size=10,
        ),
        pytest.param(
            np.random.default_rng(1).integers(
                low=0,
                high=2**32,
                size=10,
            ),
            marks=pytest.mark.heavy_2b,
        ),
    ],
)
def test_ranks_valid(degree, interspersal, time_sequence):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    spec = policy.GetSpec()
    instance = geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec)

    assert instance == instance
    assert instance == geom_seq_nth_root_tapered_algo.IterRetainedRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_Policy.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_init(degree, interspersal):
    assert (
        geom_seq_nth_root_tapered_algo.Policy(degree, interspersal).GetSpec()
        == geom_seq_nth_root_tapered_algo.Policy(
            policy_spec=geom_seq_nth_root_tapered_algo.PolicySpec(
                degree, interspersal
            ),
        ).GetSpec()
    )

    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    assert policy == policy
    assert policy == geom_seq_nth_root_tapered_algo.Policy(
        degree, interspersal
    )
    assert not policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )
    assert not policy == geom_seq_nth_root_tapered_algo.Policy(
        degree, interspersal + 1
    )
    assert not policy == geom_seq_nth_root_tapered_algo.Policy(
        degree + 1, interspersal
    )
    assert not policy == geom_seq_nth_root_tapered_algo.Policy(
        degree + 1, interspersal + 1
    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_pickle(degree, interspersal):
    original = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetSpec(degree, interspersal):
    assert geom_seq_nth_root_tapered_algo.Policy(
        degree, interspersal
    ).GetSpec() == geom_seq_nth_root_tapered_algo.PolicySpec(
        degree, interspersal
    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_WithoutCalcRankAtColumnIndex(degree, interspersal):

    original = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        geom_seq_nth_root_tapered_algo.Policy(
            degree,
            interspersal,
        ).WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    degree = 1
    interspersal = 2
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    assert str(degree) in repr(policy)
    assert str(interspersal) in repr(policy)
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    degree = 1
    interspersal = 2
    policy = geom_seq_nth_root_tapered_algo.Policy(degree, interspersal)
    assert str(degree) in str(policy)
    assert str(interspersal) in str(policy)
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_geom_seq_nth_root_tapered_algo/test_PolicySpec.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import geom_seq_nth_root_tapered_algo


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_eq(degree, interspersal):
    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    assert spec == spec
    assert spec == geom_seq_nth_root_tapered_algo.PolicySpec(
        degree, interspersal
    )
    assert not spec == geom_seq_nth_root_tapered_algo.PolicySpec(
        degree, interspersal + 1
    )
    assert not spec == geom_seq_nth_root_tapered_algo.PolicySpec(
        degree + 1, interspersal
    )
    assert not spec == geom_seq_nth_root_tapered_algo.PolicySpec(
        degree + 1, interspersal + 1
    )


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetEvalCtor(degree, interspersal):
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith(
        "hstrat.geom_seq_nth_root_tapered_algo.PolicySpec("
    )
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_pickle(degree, interspersal):
    original = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetDegree(degree, interspersal):
    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    assert spec.GetDegree() == degree


@pytest.mark.filterwarnings(
    "ignore:Interspersal set to 1, no bound on MRCA rank estimate uncertainty can be guaranteed."
)
@pytest.mark.parametrize(
    "degree",
    [
        1,
        2,
        3,
        7,
        9,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "interspersal",
    [
        1,
        2,
        5,
    ],
)
def test_GetInterspersal(degree, interspersal):
    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    assert spec.GetInterspersal() == interspersal


def test_GetAlgoIdentifier():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    assert spec.GetAlgoTitle()


def test_repr():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    assert str(degree) in repr(spec)
    assert str(interspersal) in repr(spec)
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    degree = 1
    interspersal = 2
    spec = geom_seq_nth_root_tapered_algo.PolicySpec(degree, interspersal)
    assert str(degree) in str(spec)
    assert str(interspersal) in str(spec)
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in range(num_strata_deposited):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            )
            assert policy_requirement >= 0
            for which in (
                instance,
                nominal_resolution_algo.CalcMrcaUncertaintyAbsExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


def test_policy_consistency_uneven_branches():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    nominal_resolution_algo.CalcMrcaUncertaintyAbsExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)

    assert instance == instance
    assert instance == nominal_resolution_algo.CalcMrcaUncertaintyAbsExact(
        spec
    )
    assert instance is not None


def test_negative_index():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    assert instance == instance
    assert (
        instance
        == nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    assert instance is not None


def test_negative_index():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == nominal_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in range(num_strata_deposited):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            ) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                nominal_resolution_algo.CalcMrcaUncertaintyRelExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


def test_policy_consistency_uneven_branches():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    nominal_resolution_algo.CalcMrcaUncertaintyRelExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyRelExact(spec)

    assert instance == instance
    assert instance == nominal_resolution_algo.CalcMrcaUncertaintyRelExact(
        spec
    )
    assert instance is not None


def test_negative_index():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyRelExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    assert instance == instance
    assert (
        instance
        == nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    assert instance is not None


def test_negative_index():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == nominal_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcNumStrataRetainedExact.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcNumStrataRetainedExact(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            nominal_resolution_algo.CalcNumStrataRetainedExact(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcNumStrataRetainedExact(spec)

    assert instance == instance
    assert instance == nominal_resolution_algo.CalcNumStrataRetainedExact(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcNumStrataRetainedUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcNumStrataRetainedUpperBound(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            nominal_resolution_algo.CalcNumStrataRetainedUpperBound(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcNumStrataRetainedUpperBound(spec)

    assert instance == instance
    assert instance == nominal_resolution_algo.CalcNumStrataRetainedUpperBound(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcRankAtColumnIndex(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            nominal_resolution_algo.CalcRankAtColumnIndex(spec),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.CalcRankAtColumnIndex(spec)

    assert instance == instance
    assert instance == nominal_resolution_algo.CalcRankAtColumnIndex(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_impl_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    impls = [*nominal_resolution_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            nominal_resolution_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == nominal_resolution_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_IterRetainedRanks.py <==
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import nominal_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_only_dwindling_over_time(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            nominal_resolution_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_ranks_sorted_and_unique(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            nominal_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_zero_and_last_ranks_retained(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            nominal_resolution_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_ranks_valid(time_sequence):
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            nominal_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


def test_eq():
    policy = nominal_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = nominal_resolution_algo.IterRetainedRanks(spec)

    assert instance == instance
    assert instance == nominal_resolution_algo.IterRetainedRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_Policy.py <==
import pickle
import tempfile

from hstrat.hstrat import nominal_resolution_algo


def test_init():
    assert (
        nominal_resolution_algo.Policy().GetSpec()
        == nominal_resolution_algo.Policy(
            policy_spec=nominal_resolution_algo.PolicySpec(),
        ).GetSpec()
    )

    policy = nominal_resolution_algo.Policy()

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


def test_eq():
    policy = nominal_resolution_algo.Policy()
    assert policy == policy
    assert policy == nominal_resolution_algo.Policy()
    assert policy != policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )


def test_pickle():
    original = nominal_resolution_algo.Policy()
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


def test_GetSpec():
    assert nominal_resolution_algo.Policy().GetSpec()


def test_WithoutCalcRankAtColumnIndex():

    original = nominal_resolution_algo.Policy()
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        nominal_resolution_algo.Policy().WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    policy = nominal_resolution_algo.Policy()
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    policy = nominal_resolution_algo.Policy()
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_nominal_resolution_algo/test_PolicySpec.py <==
import pickle
import tempfile

from hstrat.hstrat import nominal_resolution_algo


def test_eq():
    spec = nominal_resolution_algo.PolicySpec()
    assert spec == spec
    assert spec == nominal_resolution_algo.PolicySpec()


def test_GetEvalCtor():
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = nominal_resolution_algo.PolicySpec()
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith("hstrat.nominal_resolution_algo.PolicySpec(")
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


def test_pickle():
    original = nominal_resolution_algo.PolicySpec()
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


def test_init():
    pass


def test_GetAlgoIdentifier():
    spec = nominal_resolution_algo.PolicySpec()
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    spec = nominal_resolution_algo.PolicySpec()
    assert spec.GetAlgoTitle()


def test_repr():
    spec = nominal_resolution_algo.PolicySpec()
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    spec = nominal_resolution_algo.PolicySpec()
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            lb = retained_ranks[retained_ranks <= actual_mrca_rank].max(
                initial=0,
            )
            ub = retained_ranks[retained_ranks > actual_mrca_rank].min(
                initial=num_strata_deposited,
            )
            policy_requirement = ub - lb - 1
            assert policy_requirement >= 0
            for which in (
                instance,
                perfect_resolution_algo.CalcMrcaUncertaintyAbsExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


def test_policy_consistency_uneven_branches():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    perfect_resolution_algo.CalcMrcaUncertaintyAbsExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)

    assert instance == instance
    assert instance == perfect_resolution_algo.CalcMrcaUncertaintyAbsExact(
        spec
    )
    assert instance is not None


def test_negative_index():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    assert instance == instance
    assert (
        instance
        == perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    assert instance is not None


def test_negative_index():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == perfect_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            lb = retained_ranks[retained_ranks <= actual_mrca_rank].max(
                initial=0,
            )
            ub = retained_ranks[retained_ranks > actual_mrca_rank].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (ub - lb - 1) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                perfect_resolution_algo.CalcMrcaUncertaintyRelExact(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


def test_policy_consistency_uneven_branches():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    perfect_resolution_algo.CalcMrcaUncertaintyRelExact(spec),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyRelExact(spec)

    assert instance == instance
    assert instance == perfect_resolution_algo.CalcMrcaUncertaintyRelExact(
        spec
    )
    assert instance is not None


def test_negative_index():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyRelExact(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    assert instance == instance
    assert (
        instance
        == perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    assert instance is not None


def test_negative_index():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = (
        perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == perfect_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcNumStrataRetainedExact.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcNumStrataRetainedExact(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            perfect_resolution_algo.CalcNumStrataRetainedExact(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcNumStrataRetainedExact(spec)

    assert instance == instance
    assert instance == perfect_resolution_algo.CalcNumStrataRetainedExact(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcNumStrataRetainedUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcNumStrataRetainedUpperBound(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            perfect_resolution_algo.CalcNumStrataRetainedUpperBound(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcNumStrataRetainedUpperBound(spec)

    assert instance == instance
    assert instance == perfect_resolution_algo.CalcNumStrataRetainedUpperBound(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcRankAtColumnIndex(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            perfect_resolution_algo.CalcRankAtColumnIndex(spec),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.CalcRankAtColumnIndex(spec)

    assert instance == instance
    assert instance == perfect_resolution_algo.CalcRankAtColumnIndex(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_impl_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    impls = [*perfect_resolution_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            perfect_resolution_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == perfect_resolution_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_IterRetainedRanks.py <==
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import perfect_resolution_algo


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_only_dwindling_over_time(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            perfect_resolution_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_ranks_sorted_and_unique(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            perfect_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_zero_and_last_ranks_retained(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            perfect_resolution_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=10**3,
            size=10**2,
        ),
    ],
)
def test_ranks_valid(time_sequence):
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            perfect_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


def test_eq():
    policy = perfect_resolution_algo.Policy()
    spec = policy.GetSpec()
    instance = perfect_resolution_algo.IterRetainedRanks(spec)

    assert instance == instance
    assert instance == perfect_resolution_algo.IterRetainedRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_Policy.py <==
import pickle
import tempfile

from hstrat.hstrat import perfect_resolution_algo


def test_init():
    assert (
        perfect_resolution_algo.Policy().GetSpec()
        == perfect_resolution_algo.Policy(
            policy_spec=perfect_resolution_algo.PolicySpec(),
        ).GetSpec()
    )

    policy = perfect_resolution_algo.Policy()

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


def test_eq():
    policy = perfect_resolution_algo.Policy()
    assert policy == policy
    assert policy == perfect_resolution_algo.Policy()
    assert policy != policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )


def test_pickle():
    original = perfect_resolution_algo.Policy()
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


def test_GetSpec():
    assert perfect_resolution_algo.Policy().GetSpec()


def test_WithoutCalcRankAtColumnIndex():

    original = perfect_resolution_algo.Policy()
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        perfect_resolution_algo.Policy().WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    policy = perfect_resolution_algo.Policy()
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    policy = perfect_resolution_algo.Policy()
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_perfect_resolution_algo/test_PolicySpec.py <==
import pickle
import tempfile

from hstrat.hstrat import perfect_resolution_algo


def test_eq():
    spec = perfect_resolution_algo.PolicySpec()
    assert spec == spec
    assert spec == perfect_resolution_algo.PolicySpec()


def test_GetEvalCtor():
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = perfect_resolution_algo.PolicySpec()
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith("hstrat.perfect_resolution_algo.PolicySpec(")
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


def test_pickle():
    original = perfect_resolution_algo.PolicySpec()
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


def test_init():
    pass


def test_GetAlgoIdentifier():
    spec = perfect_resolution_algo.PolicySpec()
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    spec = perfect_resolution_algo.PolicySpec()
    assert spec.GetAlgoTitle()


def test_repr():
    spec = perfect_resolution_algo.PolicySpec()
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    spec = perfect_resolution_algo.PolicySpec()
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyAbsExact.py <==
from hstrat.hstrat import pseudostochastic_algo


def test_policy_consistency():
    assert pseudostochastic_algo.CalcMrcaUncertaintyAbsExact is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import itertools as it
import operator

import pytest

from hstrat._auxiliary_lib import find_bounds
from hstrat.hstrat import (
    HereditaryStratigraphicColumn,
    HereditaryStratumOrderedStoreDict,
    pseudostochastic_algo,
)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_policy_consistency(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
        stratum_ordered_store=HereditaryStratumOrderedStoreDict,
    )
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec)
    for num_strata_deposited in range(1, 200):
        for actual_mrca_rank in it.chain(
            range(min(100, num_strata_deposited)),
            range(100, num_strata_deposited, 47),
        ):
            lb, ub = find_bounds(
                query=actual_mrca_rank,
                iterable=column.IterRetainedRanks(),
                initializer=(0, num_strata_deposited - 1),
                filter_above=operator.ge,
                filter_below=operator.le,
            )
            policy_requirement = ub - lb
            for which in (
                instance,
                pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )
        column.DepositStratum()


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    assert instance == instance
    assert instance == pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_negative_index(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import pseudostochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(hash_salt, time_sequence):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import pseudostochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(hash_salt, time_sequence):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == pseudostochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyRelExact.py <==
from hstrat.hstrat import pseudostochastic_algo


def test_policy_consistency():
    assert pseudostochastic_algo.CalcMrcaUncertaintyRelExact is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import itertools as it
import operator

import pytest

from hstrat._auxiliary_lib import find_bounds
from hstrat.hstrat import (
    HereditaryStratigraphicColumn,
    HereditaryStratumOrderedStoreDict,
    pseudostochastic_algo,
)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_policy_consistency(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
        stratum_ordered_store=HereditaryStratumOrderedStoreDict,
    )
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec)
    for num_strata_deposited in range(1, 200):
        for actual_mrca_rank in it.chain(
            range(min(100, num_strata_deposited)),
            range(100, num_strata_deposited, 47),
        ):
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            lb, ub = find_bounds(
                query=actual_mrca_rank,
                iterable=column.IterRetainedRanks(),
                initializer=(0, num_strata_deposited - 1),
                filter_above=operator.ge,
                filter_below=operator.le,
            )
            policy_requirement = (ub - lb) / recency
            for which in (
                instance,
                pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )
        column.DepositStratum()


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    assert instance == instance
    assert instance == pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_negative_index(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import pseudostochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(hash_salt, time_sequence):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import pseudostochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(hash_salt, time_sequence):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = (
        pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == pseudostochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcNumStrataRetainedExact.py <==
from hstrat.hstrat import pseudostochastic_algo


def test_policy_consistency():
    assert pseudostochastic_algo.CalcNumStrataRetainedExact is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcNumStrataRetainedUpperBound.py <==
import pytest

from hstrat.hstrat import HereditaryStratigraphicColumn, pseudostochastic_algo


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_policy_consistency(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcNumStrataRetainedUpperBound(spec)
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
    )
    for num_strata_deposited in range(1, 10**3):
        policy_requirement = column.GetNumStrataRetained()
        for which in (
            instance,
            pseudostochastic_algo.CalcNumStrataRetainedUpperBound(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.CalcNumStrataRetainedUpperBound(spec)

    assert instance == instance
    assert instance == pseudostochastic_algo.CalcNumStrataRetainedUpperBound(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_CalcRankAtColumnIndex.py <==
from hstrat.hstrat import pseudostochastic_algo


def test_policy_consistency():
    assert pseudostochastic_algo.CalcRankAtColumnIndex is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_GenDropRanks.py <==
import itertools as it

import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import HereditaryStratigraphicColumn, pseudostochastic_algo


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_impl_consistency(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    impls = [*pseudostochastic_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
    )
    for num_strata_deposited in range(1, 10**3):
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            column.IterRetainedRanks(),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            column.IterRetainedRanks(),
                        )
                    )
                    for instance in instances
                ),
            )
        )
        column.DepositStratum()


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    spec = policy.GetSpec()
    instance = pseudostochastic_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == pseudostochastic_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_IterRetainedRanks.py <==
from hstrat.hstrat import pseudostochastic_algo


def test_policy_consistency():
    assert pseudostochastic_algo.IterRetainedRanks is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_Policy.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import pseudostochastic_algo


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_init(hash_salt):
    assert (
        pseudostochastic_algo.Policy(hash_salt).GetSpec()
        == pseudostochastic_algo.Policy(
            policy_spec=pseudostochastic_algo.PolicySpec(hash_salt),
        ).GetSpec()
    )

    policy = pseudostochastic_algo.Policy(hash_salt)

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert policy.CalcMrcaUncertaintyAbsExact is None
    assert policy.CalcMrcaUncertaintyRelExact is None
    assert policy.CalcNumStrataRetainedExact is None
    assert policy.CalcRankAtColumnIndex is None
    assert policy.IterRetainedRanks is None
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(hash_salt):
    policy = pseudostochastic_algo.Policy(hash_salt)
    assert policy == policy
    assert policy == pseudostochastic_algo.Policy(hash_salt)
    assert policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )
    assert not policy == pseudostochastic_algo.Policy(hash_salt + 1)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(hash_salt):
    original = pseudostochastic_algo.Policy(hash_salt)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_GetSpec(hash_salt):
    assert pseudostochastic_algo.Policy(
        hash_salt
    ).GetSpec() == pseudostochastic_algo.PolicySpec(hash_salt)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_WithoutCalcRankAtColumnIndex(hash_salt):

    original = pseudostochastic_algo.Policy(hash_salt)
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        pseudostochastic_algo.Policy(
            hash_salt,
        ).WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    hash_salt = 1
    policy = pseudostochastic_algo.Policy(hash_salt)
    assert str(hash_salt) in repr(policy)
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    hash_salt = 1
    policy = pseudostochastic_algo.Policy(hash_salt)
    assert str(hash_salt) in str(policy)
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_pseudostochastic_algo/test_PolicySpec.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import pseudostochastic_algo


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_eq(hash_salt):
    spec = pseudostochastic_algo.PolicySpec(hash_salt)
    assert spec == spec
    assert spec == pseudostochastic_algo.PolicySpec(hash_salt)
    assert not spec == pseudostochastic_algo.PolicySpec(hash_salt + 1)


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_GetEvalCtor(hash_salt):
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = pseudostochastic_algo.PolicySpec(hash_salt)
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith("hstrat.pseudostochastic_algo.PolicySpec(")
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_pickle(hash_salt):
    original = pseudostochastic_algo.PolicySpec(hash_salt)
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "hash_salt",
    [
        1,
        2,
        3,
        7,
        42,
        100,
    ],
)
def test_GetHashSalt(hash_salt):
    spec = pseudostochastic_algo.PolicySpec(hash_salt)
    assert spec.GetHashSalt() == hash_salt


def test_GetAlgoIdentifier():
    hash_salt = 1
    spec = pseudostochastic_algo.PolicySpec(hash_salt)
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    hash_salt = 1
    spec = pseudostochastic_algo.PolicySpec(hash_salt)
    assert spec.GetAlgoTitle()


def test_repr():
    hash_salt = 1
    spec = pseudostochastic_algo.PolicySpec(hash_salt)
    assert str(hash_salt) in repr(spec)
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    hash_salt = 1
    spec = pseudostochastic_algo.PolicySpec(hash_salt)
    assert str(hash_salt) in str(spec)
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        it.chain(
            np.logspace(0, 32, num=10**2, base=2, dtype="int"),
        ),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    )
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            )
            assert policy_requirement >= 0
            for which in (
                instance,
                recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_policy_consistency_uneven_branches(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    )
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                )
                assert policy_requirement >= 0
                for which in (
                    instance,
                    recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(
            spec
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsExact(spec)
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyAbsExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBound(
            spec
        )
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyRelExact.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.logspace(0, 32, num=10**2, base=2, dtype="int"),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    )
    for num_strata_deposited in time_sequence:
        retained_ranks = np.fromiter(
            policy.IterRetainedRanks(num_strata_deposited),
            int,
        )
        for actual_mrca_rank in it.chain(
            range(min(num_strata_deposited, 10**3)),
            np.random.default_rng(1).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(()),
        ):
            last_known_commonality = retained_ranks[
                retained_ranks <= actual_mrca_rank,
            ].max(
                initial=0,
            )
            first_known_disparity = retained_ranks[
                retained_ranks > actual_mrca_rank,
            ].min(
                initial=num_strata_deposited,
            )
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            policy_requirement = (
                first_known_disparity - last_known_commonality - 1
            ) / recency
            assert policy_requirement >= 0
            for which in (
                instance,
                recency_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    == policy_requirement
                )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_policy_consistency_uneven_branches(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    )
    sample_durations = it.chain(
        range(10**2),
        np.logspace(7, 16, num=10, base=2, dtype="int"),
    )
    for num_strata_deposited_a in sample_durations:
        ranks_a = set(policy.IterRetainedRanks(num_strata_deposited_a))
        for num_strata_deposited_b in sample_durations:
            ranks_b = set(policy.IterRetainedRanks(num_strata_deposited_b))
            retained_ranks = np.fromiter(ranks_a & ranks_b, int)
            least_num_strata_deposited = min(
                num_strata_deposited_a,
                num_strata_deposited_b,
            )
            for actual_mrca_rank in range(least_num_strata_deposited):
                last_known_commonality = retained_ranks[
                    retained_ranks <= actual_mrca_rank,
                ].max(
                    initial=0,
                )
                first_known_disparity = retained_ranks[
                    retained_ranks > actual_mrca_rank,
                ].min(
                    initial=least_num_strata_deposited,
                )
                recency = max(
                    least_num_strata_deposited - 1 - actual_mrca_rank,
                    1,
                )
                policy_requirement = (
                    first_known_disparity - last_known_commonality - 1
                ) / recency
                assert policy_requirement >= 0
                for which in (
                    instance,
                    recency_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            actual_mrca_rank,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(
            spec
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyRelExact(spec)
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    for num_strata_deposited in time_sequence:
        for actual_mrca_rank in (
            np.random.default_rng(num_strata_deposited,).integers(
                low=0,
                high=num_strata_deposited,
                size=10**2,
            )
            if num_strata_deposited
            else iter(())
        ):
            policy_requirement = policy.CalcMrcaUncertaintyRelExact(
                num_strata_deposited,
                num_strata_deposited,
                actual_mrca_rank,
            )
            for which in (
                instance,
                recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
                    spec
                ),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec,
        )
    )
    assert instance is not None


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_negative_index(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBound(
            spec
        )
    )

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10**2,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        np.random.default_rng(1).integers(
            10**2,
            size=10,
        ),
        np.random.default_rng(1).integers(
            10**3,
            size=10,
        ),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcNumStrataRetainedExact.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcNumStrataRetainedExact(
        spec
    )
    for num_strata_deposited in time_sequence:
        policy_requirement = len(
            [
                *policy.IterRetainedRanks(
                    num_strata_deposited,
                )
            ]
        )
        for which in (
            instance,
            recency_proportional_resolution_algo.CalcNumStrataRetainedExact(
                spec
            ),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                == policy_requirement
            )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcNumStrataRetainedExact(
        spec
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcNumStrataRetainedExact(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcNumStrataRetainedUpperBound.py <==
import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
            spec
        )
    )
    for num_strata_deposited in time_sequence:
        policy_requirement = policy.CalcNumStrataRetainedExact(
            num_strata_deposited,
        )
        for which in (
            instance,
            recency_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
                spec
            ),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = (
        recency_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
            spec
        )
    )

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcNumStrataRetainedUpperBound(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_CalcRankAtColumnIndex.py <==
import itertools as it

import numpy as np
import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcRankAtColumnIndex(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            recency_proportional_resolution_algo.CalcRankAtColumnIndex(spec),
        ):
            assert all(
                calculated == policy_requirement
                for policy_requirement, calculated in it.zip_longest(
                    policy.IterRetainedRanks(num_strata_deposited),
                    (
                        which(policy, i, num_strata_deposited)
                        for i in range(
                            policy.CalcNumStrataRetainedExact(
                                num_strata_deposited,
                            )
                        )
                    ),
                )
            )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.CalcRankAtColumnIndex(spec)

    assert instance == instance
    assert (
        instance
        == recency_proportional_resolution_algo.CalcRankAtColumnIndex(spec)
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_GenDropRanks.py <==
import itertools as it

import numpy as np
import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_impl_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    impls = [*recency_proportional_resolution_algo._GenDropRanks_impls]
    instances = [impl(spec) for impl in impls]
    for num_strata_deposited in time_sequence:
        assert all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for impl in impls
                ),
                (
                    sorted(
                        instance(
                            policy,
                            num_strata_deposited,
                            policy.IterRetainedRanks(num_strata_deposited),
                        )
                    )
                    for instance in instances
                ),
            )
        )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_policy_consistency(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.GenDropRanks(spec)
    for num_strata_deposited in time_sequence:
        policy_requirement = {
            *policy.IterRetainedRanks(
                num_strata_deposited,
            )
        } - {
            *policy.IterRetainedRanks(
                num_strata_deposited + 1,
            )
        }
        for which in (
            instance,
            recency_proportional_resolution_algo.GenDropRanks(spec),
        ):
            assert sorted(
                which(
                    policy,
                    num_strata_deposited,
                    policy.IterRetainedRanks(num_strata_deposited),
                )
            ) == sorted(policy_requirement)


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == recency_proportional_resolution_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_IterRetainedRanks.py <==
import numbers

from iterpop import iterpop as ip
import numpy as np
import pytest

from hstrat._auxiliary_lib import pairwise
from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_only_dwindling_over_time(
    recency_proportional_resolution, time_sequence
):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            recency_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            cur_set = {
                *which(
                    policy,
                    num_strata_deposited,
                )
            }
            next_set = {
                *which(
                    policy,
                    num_strata_deposited + 1,
                )
            }
            assert cur_set.issuperset(next_set - {num_strata_deposited})


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_ranks_sorted_and_unique(
    recency_proportional_resolution, time_sequence
):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            recency_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                i < j
                for i, j in pairwise(
                    which(
                        policy,
                        num_strata_deposited,
                    )
                )
            )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_zero_and_last_ranks_retained(
    recency_proportional_resolution, time_sequence
):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            recency_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            res = which(
                policy,
                num_strata_deposited,
            )
            if num_strata_deposited > 1:
                first, *middle, last = res
                assert first == 0
                assert last == num_strata_deposited - 1
            elif num_strata_deposited == 1:
                assert ip.popsingleton(res) == 0
            else:
                assert next(res, None) is None


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**3),
        (i for i in range(10**2) for __ in range(2)),
        np.random.default_rng(1).integers(
            low=0,
            high=2**32,
            size=10,
        ),
        (2**32,),
    ],
)
def test_ranks_valid(recency_proportional_resolution, time_sequence):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.IterRetainedRanks(spec)
    for num_strata_deposited in time_sequence:
        for which in (
            instance,
            recency_proportional_resolution_algo.IterRetainedRanks(spec),
        ):
            assert all(
                isinstance(r, numbers.Integral)
                and 0 <= r < num_strata_deposited
                for r in which(policy, num_strata_deposited)
            )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    spec = policy.GetSpec()
    instance = recency_proportional_resolution_algo.IterRetainedRanks(spec)

    assert instance == instance
    assert instance == recency_proportional_resolution_algo.IterRetainedRanks(
        spec
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_Policy.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_init(recency_proportional_resolution):
    assert (
        recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution
        ).GetSpec()
        == recency_proportional_resolution_algo.Policy(
            policy_spec=recency_proportional_resolution_algo.PolicySpec(
                recency_proportional_resolution
            ),
        ).GetSpec()
    )

    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert callable(policy.CalcMrcaUncertaintyAbsExact)
    assert callable(policy.CalcMrcaUncertaintyRelExact)
    assert callable(policy.CalcNumStrataRetainedExact)
    assert callable(policy.CalcRankAtColumnIndex)
    assert callable(policy.IterRetainedRanks)
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    assert policy == policy
    assert policy == recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    assert not policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )
    assert not policy == recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution + 1
    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_pickle(recency_proportional_resolution):
    original = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetSpec(recency_proportional_resolution):
    assert recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    ).GetSpec() == recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_WithoutCalcRankAtColumnIndex(recency_proportional_resolution):

    original = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert (
        recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution,
        ).WithoutCalcRankAtColumnIndex()
        == stripped
    )


def test_repr():
    recency_proportional_resolution = 1
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    assert str(recency_proportional_resolution) in repr(policy)
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    recency_proportional_resolution = 1
    policy = recency_proportional_resolution_algo.Policy(
        recency_proportional_resolution
    )
    assert str(recency_proportional_resolution) in str(policy)
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_recency_proportional_resolution_algo/test_PolicySpec.py <==
import pickle
import tempfile

import pytest

from hstrat.hstrat import recency_proportional_resolution_algo


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_eq(recency_proportional_resolution):
    spec = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    assert spec == spec
    assert spec == recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    assert not spec == recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution + 1
    )


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetEvalCtor(recency_proportional_resolution):
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith(
        "hstrat.recency_proportional_resolution_algo.PolicySpec("
    )
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_pickle(recency_proportional_resolution):
    original = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "recency_proportional_resolution",
    [
        0,
        1,
        2,
        3,
        7,
        42,
        97,
        100,
    ],
)
def test_GetRecencyProportionalResolution(recency_proportional_resolution):
    spec = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    assert (
        spec.GetRecencyProportionalResolution()
        == recency_proportional_resolution
    )


def test_GetAlgoIdentifier():
    recency_proportional_resolution = 1
    spec = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    recency_proportional_resolution = 1
    spec = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    assert spec.GetAlgoTitle()


def test_repr():
    recency_proportional_resolution = 1
    spec = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    assert str(recency_proportional_resolution) in repr(spec)
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    recency_proportional_resolution = 1
    spec = recency_proportional_resolution_algo.PolicySpec(
        recency_proportional_resolution
    )
    assert str(recency_proportional_resolution) in str(spec)
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyAbsExact.py <==
import random

import pytest

from hstrat.hstrat import stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    assert stochastic_algo.CalcMrcaUncertaintyAbsExact is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyAbsUpperBound.py <==
import itertools as it
import operator
import random

import pytest

from hstrat._auxiliary_lib import find_bounds
from hstrat.hstrat import (
    HereditaryStratigraphicColumn,
    HereditaryStratumOrderedStoreDict,
    stochastic_algo,
)


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
        stratum_ordered_store=HereditaryStratumOrderedStoreDict,
    )
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec)
    for num_strata_deposited in range(1, 200):
        for actual_mrca_rank in it.chain(
            range(min(100, num_strata_deposited)),
            range(100, num_strata_deposited, 47),
        ):
            lb, ub = find_bounds(
                query=actual_mrca_rank,
                iterable=column.IterRetainedRanks(),
                initializer=(0, num_strata_deposited - 1),
                filter_above=operator.ge,
                filter_below=operator.le,
            )
            policy_requirement = ub - lb
            for which in (
                instance,
                stochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )
        column.DepositStratum()


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    assert instance == instance
    assert instance == stochastic_algo.CalcMrcaUncertaintyAbsUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_negative_index(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank.py <==
import random

import numpy as np
import pytest

from hstrat.hstrat import stochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(replicate, time_sequence):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec,
    )
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyAbsUpperBoundPessimalRank.py <==
import random

import numpy as np
import pytest

from hstrat.hstrat import stochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(replicate, time_sequence):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyAbsUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyAbsUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyAbsUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec,
    )
    instance = stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == stochastic_algo.CalcMrcaUncertaintyAbsUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyRelExact.py <==
import random

import pytest

from hstrat.hstrat import stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    assert stochastic_algo.CalcMrcaUncertaintyRelExact is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyRelUpperBound.py <==
import itertools as it
import operator
import random

import pytest

from hstrat._auxiliary_lib import find_bounds
from hstrat.hstrat import (
    HereditaryStratigraphicColumn,
    HereditaryStratumOrderedStoreDict,
    stochastic_algo,
)


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
        stratum_ordered_store=HereditaryStratumOrderedStoreDict,
    )
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec)
    for num_strata_deposited in range(1, 200):
        for actual_mrca_rank in it.chain(
            range(min(100, num_strata_deposited)),
            range(100, num_strata_deposited, 47),
        ):
            recency = max(
                num_strata_deposited - 1 - actual_mrca_rank,
                1,
            )
            lb, ub = find_bounds(
                query=actual_mrca_rank,
                iterable=column.IterRetainedRanks(),
                initializer=(0, num_strata_deposited - 1),
                filter_above=operator.ge,
                filter_below=operator.le,
            )
            policy_requirement = (ub - lb) / recency
            for which in (
                instance,
                stochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec),
            ):
                assert (
                    which(
                        policy,
                        num_strata_deposited,
                        num_strata_deposited,
                        actual_mrca_rank,
                    )
                    >= policy_requirement
                )
        column.DepositStratum()


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    assert instance == instance
    assert instance == stochastic_algo.CalcMrcaUncertaintyRelUpperBound(
        spec,
    )
    assert instance is not None


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_negative_index(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBound(spec)

    for diff in range(1, 100):
        assert instance(policy, 100, 100, -diff,) == instance(
            policy,
            100,
            100,
            99 - diff,
        )

        assert instance(policy, 101, 100, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 150, 100, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 101, -diff,) == instance(
            policy,
            101,
            100,
            99 - diff,
        )

        assert instance(policy, 100, 150, -diff,) == instance(
            policy,
            150,
            100,
            99 - diff,
        )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyRelUpperBoundAtPessimalRank.py <==
import random

import numpy as np
import pytest

from hstrat.hstrat import stochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(replicate, time_sequence):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    stochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        which(
                            policy,
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec,
    )
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == stochastic_algo.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcMrcaUncertaintyRelUpperBoundPessimalRank.py <==
import random

import numpy as np
import pytest

from hstrat.hstrat import stochastic_algo
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce,
)


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
@pytest.mark.parametrize(
    "time_sequence",
    [
        range(10**2),
        np.random.default_rng(1).integers(
            10**3,
            size=10**2,
        ),
    ],
)
def test_policy_consistency(replicate, time_sequence):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec,
    )
    for num_strata_deposited_a in time_sequence:
        for num_strata_deposited_b in (
            num_strata_deposited_a // 3,
            num_strata_deposited_a // 2,
            num_strata_deposited_a,
            num_strata_deposited_a + 1,
            num_strata_deposited_a + 10,
            num_strata_deposited_a + 100,
        ):
            if 0 in (num_strata_deposited_a, num_strata_deposited_b):
                continue
            for actual_mrca_rank in np.random.default_rng(1).integers(
                min(num_strata_deposited_a, num_strata_deposited_b),
                size=3,
            ):
                policy_requirement = policy.CalcMrcaUncertaintyRelUpperBound(
                    num_strata_deposited_a,
                    num_strata_deposited_b,
                    CalcMrcaUncertaintyRelUpperBoundPessimalRankBruteForce()(
                        policy,
                        num_strata_deposited_a,
                        num_strata_deposited_b,
                    ),
                )
                for which in (
                    instance,
                    stochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
                        spec
                    ),
                ):
                    assert (
                        policy.CalcMrcaUncertaintyRelUpperBound(
                            num_strata_deposited_a,
                            num_strata_deposited_b,
                            which(
                                policy,
                                num_strata_deposited_a,
                                num_strata_deposited_b,
                            ),
                        )
                        == policy_requirement
                    )


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec,
    )
    instance = stochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
        spec
    )

    assert instance == instance
    assert (
        instance
        == stochastic_algo.CalcMrcaUncertaintyRelUpperBoundPessimalRank(
            spec,
        )
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcNumStrataRetainedExact.py <==
import random

import pytest

from hstrat.hstrat import stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    assert stochastic_algo.CalcNumStrataRetainedExact is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcNumStrataRetainedUpperBound.py <==
import random

import pytest

from hstrat.hstrat import HereditaryStratigraphicColumn, stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcNumStrataRetainedUpperBound(spec)
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
    )
    for num_strata_deposited in range(1, 10**3):
        policy_requirement = column.GetNumStrataRetained()
        for which in (
            instance,
            stochastic_algo.CalcNumStrataRetainedUpperBound(spec),
        ):
            assert (
                which(
                    policy,
                    num_strata_deposited,
                )
                >= policy_requirement
            )


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.CalcNumStrataRetainedUpperBound(spec)

    assert instance == instance
    assert instance == stochastic_algo.CalcNumStrataRetainedUpperBound(
        spec,
    )
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_CalcRankAtColumnIndex.py <==
import random

import pytest

from hstrat.hstrat import stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    assert stochastic_algo.CalcRankAtColumnIndex is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_GenDropRanks.py <==
import itertools as it
import random

import pytest

from hstrat._auxiliary_lib import all_same
from hstrat.hstrat import HereditaryStratigraphicColumn, stochastic_algo


@pytest.mark.parametrize(
    "impl",
    stochastic_algo._GenDropRanks_impls,
)
@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_impl_stochasticity(impl, replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    column = HereditaryStratigraphicColumn(
        stratum_retention_policy=policy,
    )
    for num_strata_deposited in range(1, 10**3):
        if all_same(
            it.chain(
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            column.IterRetainedRanks(),
                        )
                    )
                ),
                (
                    sorted(
                        impl(spec)(
                            policy,
                            num_strata_deposited,
                            column.IterRetainedRanks(),
                        )
                    )
                ),
            )
        ):
            break
        else:
            assert False, "All implementations were identical."


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    spec = policy.GetSpec()
    instance = stochastic_algo.GenDropRanks(spec)

    assert instance == instance
    assert instance == stochastic_algo.GenDropRanks(spec)
    assert instance is not None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_IterRetainedRanks.py <==
import random

import pytest

from hstrat.hstrat import stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_policy_consistency(replicate):
    random.seed(replicate)
    assert stochastic_algo.IterRetainedRanks is None


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_Policy.py <==
import pickle
import random
import tempfile

import pytest

from hstrat.hstrat import stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_init(replicate):
    random.seed(replicate)
    assert (
        stochastic_algo.Policy().GetSpec()
        == stochastic_algo.Policy(
            policy_spec=stochastic_algo.PolicySpec(),
        ).GetSpec()
    )

    policy = stochastic_algo.Policy()

    # invariants
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBound)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyAbsUpperBoundPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBound)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank)
    assert callable(policy.CalcMrcaUncertaintyRelUpperBoundPessimalRank)
    assert callable(policy.CalcNumStrataRetainedUpperBound)
    # scrying
    assert policy.CalcMrcaUncertaintyAbsExact is None
    assert policy.CalcMrcaUncertaintyRelExact is None
    assert policy.CalcNumStrataRetainedExact is None
    assert policy.CalcRankAtColumnIndex is None
    assert policy.IterRetainedRanks is None
    # enactment
    assert callable(policy.GenDropRanks)


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    policy = stochastic_algo.Policy()
    assert policy == policy
    assert policy == stochastic_algo.Policy()
    assert policy == policy.WithoutCalcRankAtColumnIndex()
    assert (
        policy.WithoutCalcRankAtColumnIndex()
        == policy.WithoutCalcRankAtColumnIndex()
    )


def test_pickle():
    original = stochastic_algo.Policy()
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_GetSpec(replicate):
    random.seed(replicate)
    assert stochastic_algo.Policy().GetSpec() == stochastic_algo.PolicySpec()


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_WithoutCalcRankAtColumnIndex(replicate):
    random.seed(replicate)

    original = stochastic_algo.Policy()
    stripped = original.WithoutCalcRankAtColumnIndex()

    assert stripped.CalcRankAtColumnIndex is None

    assert (
        original.CalcMrcaUncertaintyAbsUpperBound
        == stripped.CalcMrcaUncertaintyAbsUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyAbsUpperBoundPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBound
        == stripped.CalcMrcaUncertaintyRelUpperBound
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundAtPessimalRank
    )
    assert (
        original.CalcMrcaUncertaintyRelUpperBoundPessimalRank
        == stripped.CalcMrcaUncertaintyRelUpperBoundPessimalRank
    )
    assert (
        original.CalcNumStrataRetainedUpperBound
        == stripped.CalcNumStrataRetainedUpperBound
    )
    # scrying
    assert (
        original.CalcMrcaUncertaintyAbsExact
        == stripped.CalcMrcaUncertaintyAbsExact
    )
    assert (
        original.CalcMrcaUncertaintyRelExact
        == stripped.CalcMrcaUncertaintyRelExact
    )
    assert (
        original.CalcNumStrataRetainedExact
        == stripped.CalcNumStrataRetainedExact
    )
    assert original.IterRetainedRanks == stripped.IterRetainedRanks
    # enactment
    assert original.GenDropRanks == stripped.GenDropRanks

    # test chaining
    assert stochastic_algo.Policy().WithoutCalcRankAtColumnIndex() == stripped


def test_repr():
    policy = stochastic_algo.Policy()
    assert policy.GetSpec().GetAlgoIdentifier() in repr(policy)


def test_str():
    policy = stochastic_algo.Policy()
    assert policy.GetSpec().GetAlgoTitle() in str(policy)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_algorithms/test_stochastic_algo/test_PolicySpec.py <==
import pickle
import random
import tempfile

import pytest

from hstrat.hstrat import stochastic_algo


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_eq(replicate):
    random.seed(replicate)
    spec = stochastic_algo.PolicySpec()
    assert spec == spec
    assert spec == stochastic_algo.PolicySpec()


def test_GetEvalCtor():
    # hstrat. is needed for eval()
    from hstrat import hstrat  # noqa

    spec = stochastic_algo.PolicySpec()
    reconstituted = eval(spec.GetEvalCtor())  # noqa
    eval_ctor = spec.GetEvalCtor()
    assert eval_ctor.startswith("hstrat.stochastic_algo.PolicySpec(")
    assert eval_ctor.endswith(")")
    reconstituted = eval(eval_ctor)  # noqa
    assert spec == reconstituted


def test_pickle():
    original = stochastic_algo.PolicySpec()
    with tempfile.TemporaryDirectory() as tmp_path:
        with open(f"{tmp_path}/data", "wb") as tmp_file:
            pickle.dump(original, tmp_file)

        with open(f"{tmp_path}/data", "rb") as tmp_file:
            reconstituted = pickle.load(tmp_file)
            assert reconstituted == original


@pytest.mark.parametrize(
    "replicate",
    range(5),
)
def test_init(replicate):
    random.seed(replicate)
    stochastic_algo.PolicySpec()


def test_GetAlgoIdentifier():
    spec = stochastic_algo.PolicySpec()
    assert spec.GetAlgoIdentifier()


def test_GetAlgoTitle():
    spec = stochastic_algo.PolicySpec()
    assert spec.GetAlgoTitle()


def test_repr():
    spec = stochastic_algo.PolicySpec()
    assert spec.GetAlgoIdentifier() in repr(spec)


def test_str():
    spec = stochastic_algo.PolicySpec()
    assert spec.GetAlgoTitle() in str(spec)


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_policy_evaluators/test_MrcaUncertaintyAbsExactEvaluator.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        # None, not yet implemented
        -500,
        0,
        100,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        1,
        10,
        50,
        100,
        500,
    ],
)
def test_satisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    if at_rank is not None:
        assert (
            policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyAbsExact(
                at_num_strata_deposited,
                at_num_strata_deposited,
                at_rank,
            )
            >= target_value
        )
    else:
        assert (
            policy_t(
                policy_spec=policy_spec,
            ).CalcMrcaUncertaintyAbsExactAtPessimalRank(
                at_num_strata_deposited,
                at_num_strata_deposited,
            )
            >= target_value
        )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        # disable for these policies because too slow
        parameterizer = hstrat.PropertyAtLeastParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=(
                0
                if policy_t
                == hstrat.recency_proportional_resolution_algo.Policy
                else 1
            ),
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyAbsExact(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                >= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsExactAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                >= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        # (None, 10**7), not yet implemented
        (-1, 10**7),
        (-8, 10**7),
        (0, 10**7),
        (10, 10**7),
    ],
)
def test_unsatisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        # None, not yet implemented
        0,
        -500,
        100,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        1,
        50,
        250,
    ],
)
def test_satisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    if (
        policy_t
        not in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
        or target_value > 1
    ):
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=1,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyAbsExact(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsExactAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=(
                0
                if policy_t == hstrat.recency_proportional_resolution_algo
                else 1
            ),
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyAbsExact(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsExactAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        # (None, -1), not yet implemented
        (-1, -1),
        (-8, -1),
        (0, -1),
        (10, -1),
    ],
)
def test_unsatisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


def test_against_expected_upper_bound():
    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


def test_against_expected_no_upper_bound():

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_policy_evaluators/test_MrcaUncertaintyAbsUpperBoundEvaluator.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        None,
        -1,
        -8,
        0,
        100,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        1,
        10,
        50,
        100,
        500,
    ],
)
def test_satisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    if at_rank is not None:
        assert (
            policy_t(
                policy_spec=policy_spec,
            ).CalcMrcaUncertaintyAbsUpperBound(
                at_num_strata_deposited,
                at_num_strata_deposited,
                at_rank,
            )
            >= target_value
        )
    else:
        assert (
            policy_t(
                policy_spec=policy_spec,
            ).CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                at_num_strata_deposited,
                at_num_strata_deposited,
            )
            >= target_value
        )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        # disable for these policies because too slow
        parameterizer = hstrat.PropertyAtLeastParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=(
                0
                if policy_t
                == hstrat.recency_proportional_resolution_algo.Policy
                else 1
            ),
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsUpperBound(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                >= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                >= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        (None, 10**7),
        (-1, 10**7),
        (-8, 10**7),
        (0, 10**7),
        (10, 10**7),
    ],
)
def test_unsatisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        None,
        -1,
        -8,
        0,
        100,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        1,
        50,
        250,
    ],
)
def test_satisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    if (
        policy_t
        not in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
        or target_value > 1
    ):
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=1,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsUpperBound(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=1,
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsUpperBound(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyAbsUpperBoundAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        (None, -1),
        (-1, -1),
        (-8, -1),
        (0, -1),
        (10, -1),
    ],
)
def test_unsatisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


def test_against_expected_upper_bound():
    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


def test_against_expected_no_upper_bound():

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=4.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=5.5,
        policy_evaluator=hstrat.MrcaUncertaintyAbsUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_policy_evaluators/test_MrcaUncertaintyRelExactEvaluator.py <==
import opytional as opyt
import pytest

from hstrat import hstrat
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundWorstCase,
)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # too slow, disable
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        # None, not yet implemented
        -2,
        -8,
        0,
        100,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        0.01,
        0.25,
        0.5,
    ],
)
def test_satisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    if (
        CalcMrcaUncertaintyRelUpperBoundWorstCase()(
            None,
            at_num_strata_deposited,
            at_num_strata_deposited,
            opyt.or_value(at_rank, -1),
        )
        <= target_value
    ):
        # skip impossible to parameterize cases
        return

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    if at_rank is not None:
        assert (
            policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyRelExact(
                at_num_strata_deposited,
                at_num_strata_deposited,
                at_rank,
            )
            >= target_value
        )
    else:
        assert (
            policy_t(
                policy_spec=policy_spec,
            ).CalcMrcaUncertaintyRelExactAtPessimalRank(
                at_num_strata_deposited,
                at_num_strata_deposited,
            )
            >= target_value
        )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        # disable for these policies because too slow
        parameterizer = hstrat.PropertyAtLeastParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=(
                0
                if policy_t
                == hstrat.recency_proportional_resolution_algo.Policy
                else 1
            ),
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyRelExact(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                >= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelExactAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                >= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # too slow, disable
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        # (None, 10**9), not yet implemented
        (-1, 10**9),
        (-8, 10**9),
        (0, 1.01),
        (10, 1.1),
    ],
)
def test_unsatisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # too slow, disable
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        # None, not yet implemented
        -1,
        -2,
        -8,
        100,
        0,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        0.01,
        0.25,
        1,
        1.1,
        100,
    ],
)
def test_satisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    if (
        policy_t
        not in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
        or target_value > 1
    ):
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=1,
            # without upper bound, test runs too slow
            param_upper_bound=10**6,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyRelExact(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelExactAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ):
        # don't evaluate geom seq nth root on these at all b/c too slow
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=1,
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(policy_spec=policy_spec,).CalcMrcaUncertaintyRelExact(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelExactAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # too slow, disable
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        # (None, -1), not yet implemented
        (-1, -1),
        (-8, -1),
        (0, -1),
        (10, -1),
    ],
)
def test_unsatisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


def test_against_expected_upper_bound():

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


def test_against_expected_no_upper_bound():

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelExactEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_policy_evaluators/test_MrcaUncertaintyRelUpperBoundEvaluator.py <==
import opytional as opyt
import pytest

from hstrat import hstrat
from hstrat.stratum_retention_strategy.stratum_retention_algorithms._impl import (
    CalcMrcaUncertaintyRelUpperBoundWorstCase,
)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        None,
        -1,
        -8,
        0,
        100,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        0.01,
        0.25,
        1,
        1.5,
    ],
)
def test_satisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    if (
        CalcMrcaUncertaintyRelUpperBoundWorstCase()(
            None,
            at_num_strata_deposited,
            at_num_strata_deposited,
            opyt.or_value(at_rank, -1),
        )
        <= target_value
    ):
        # skip impossible to parameterize cases
        return

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    if at_rank is not None:
        assert (
            policy_t(
                policy_spec=policy_spec,
            ).CalcMrcaUncertaintyRelUpperBound(
                at_num_strata_deposited,
                at_num_strata_deposited,
                at_rank,
            )
            >= target_value
        )
    else:
        assert (
            policy_t(
                policy_spec=policy_spec,
            ).CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                at_num_strata_deposited,
                at_num_strata_deposited,
            )
            >= target_value
        )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        # disable for these policies because too slow
        parameterizer = hstrat.PropertyAtLeastParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=(
                0
                if policy_t
                == hstrat.recency_proportional_resolution_algo.Policy
                else 1
            ),
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelUpperBound(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                >= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                >= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        (None, 10**9),
        (-1, 10**9),
        (-8, 10**9),
        (0, 1.01),
        (10, 1.1),
    ],
)
def test_unsatisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank",
    [
        None,
        -1,
        -2,
        -8,
        100,
        0,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        0.01,
        0.25,
        1,
        1.1,
        100,
    ],
)
def test_satisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    if (
        policy_t
        not in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
        or target_value > 1
    ):
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=1,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelUpperBound(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        # don't evaluate geom seq nth root on these at all b/c too slow
        parameterizer = hstrat.PropertyAtMostParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
                at_rank=at_rank,
            ),
            param_lower_bound=1,
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        if at_rank is not None:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelUpperBound(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                    at_rank,
                )
                <= target_value
            )
        else:
            assert (
                policy_t(
                    policy_spec=policy_spec,
                ).CalcMrcaUncertaintyRelUpperBoundAtPessimalRank(
                    at_num_strata_deposited,
                    at_num_strata_deposited,
                )
                <= target_value
            )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "at_rank,target_value",
    [
        (None, -1),
        (-1, -1),
        (-8, -1),
        (0, -1),
        (10, -1),
    ],
)
def test_unsatisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    at_rank,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
            at_rank=at_rank,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


def test_against_expected_upper_bound():

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


def test_against_expected_no_upper_bound():

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=100,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.0,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=98,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.05,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.049,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=7,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=0.051,
        policy_evaluator=hstrat.MrcaUncertaintyRelUpperBoundEvaluator(
            at_num_strata_deposited=101,
            at_rank=0,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_policy_evaluators/test_NumStrataRetainedExactEvaluator.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        1,
        10,
        50,
        100,
    ],
)
def test_satisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    assert (
        policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedExact(
            at_num_strata_deposited,
        )
        >= target_value
    )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        # disable for these policies because too slow
        parameterizer = hstrat.PropertyAtLeastParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
            ),
            param_lower_bound=(
                0
                if policy_t
                == hstrat.recency_proportional_resolution_algo.Policy
                else 1
            ),
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        assert (
            policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedExact(
                at_num_strata_deposited,
            )
            >= target_value
        )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        10**9,
    ],
)
def test_unsatisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        25,
        50,
        100,
        250,
    ],
)
def test_satisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    assert (
        policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedExact(
            at_num_strata_deposited,
        )
        <= target_value
    )

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
        param_upper_bound=None,
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    assert (
        policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedExact(
            at_num_strata_deposited,
        )
        <= target_value
    )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        -1,
        0,
        1,
    ],
)
def test_unsatisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


def test_against_expected_upper_bound():
    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=20,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=20,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=4,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )


def test_against_expected_no_upper_bound():
    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=20,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=20,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=4,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_strategy/test_stratum_retention_policy_evaluators/test_NumStrataRetainedUpperBoundEvaluator.py <==
import pytest

from hstrat import hstrat


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        1,
        10,
        50,
        100,
    ],
)
def test_satisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    assert (
        policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedUpperBound(
            at_num_strata_deposited,
        )
        >= target_value
    )

    if policy_t not in (
        hstrat.geom_seq_nth_root_algo.Policy,
        hstrat.geom_seq_nth_root_tapered_algo.Policy,
    ):
        # disable for these policies because too slow
        parameterizer = hstrat.PropertyAtLeastParameterizer(
            target_value=target_value,
            policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
                at_num_strata_deposited=at_num_strata_deposited,
            ),
            param_lower_bound=(
                0
                if policy_t
                == hstrat.recency_proportional_resolution_algo.Policy
                else 1
            ),
            param_upper_bound=None,
        )
        policy_spec = parameterizer(policy_t)
        assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

        assert (
            policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedUpperBound(
                at_num_strata_deposited,
            )
            >= target_value
        )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        10**9,
    ],
)
def test_unsatisfiable_at_least(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        25,
        50,
        100,
        250,
    ],
)
def test_satisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    assert (
        policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedUpperBound(
            at_num_strata_deposited,
        )
        <= target_value
    )

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=(
            0
            if policy_t == hstrat.recency_proportional_resolution_algo.Policy
            else 1
        ),
        param_upper_bound=None,
    )
    policy_spec = parameterizer(policy_t)
    assert policy_spec == policy_t(parameterizer=parameterizer).GetSpec()

    assert (
        policy_t(policy_spec=policy_spec,).CalcNumStrataRetainedUpperBound(
            at_num_strata_deposited,
        )
        <= target_value
    )


@pytest.mark.parametrize(
    "policy_t",
    [
        hstrat.depth_proportional_resolution_algo.Policy,
        hstrat.depth_proportional_resolution_tapered_algo.Policy,
        hstrat.fixed_resolution_algo.Policy,
        # disabled because slow
        # hstrat.geom_seq_nth_root_algo.Policy,
        # hstrat.geom_seq_nth_root_tapered_algo.Policy,
        hstrat.recency_proportional_resolution_algo.Policy,
    ],
)
@pytest.mark.parametrize(
    "at_num_strata_deposited",
    [
        10**3,
        10**6,
    ],
)
@pytest.mark.parametrize(
    "target_value",
    [
        -1,
        0,
        1,
    ],
)
def test_unsatisfiable_at_most(
    policy_t,
    at_num_strata_deposited,
    target_value,
):

    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=target_value,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=at_num_strata_deposited,
        ),
        param_lower_bound=1,
    )
    policy_spec = parameterizer(policy_t)

    assert policy_spec is None
    with pytest.raises(hstrat.UnsatisfiableParameterizationRequestError):
        policy_t(parameterizer=parameterizer)


def test_against_expected_upper_bound():
    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=23,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=4,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=23,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )


def test_against_expected_no_upper_bound():
    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=100,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    assert parameterizer(policy_t) == policy_t.policy_spec_t(
        fixed_resolution=1,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=22,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=21,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=6,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtLeastParameterizer(
        target_value=23,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=4,
    )

    # case
    policy_t = hstrat.fixed_resolution_algo.Policy
    parameterizer = hstrat.PropertyAtMostParameterizer(
        target_value=23,
        policy_evaluator=hstrat.NumStrataRetainedUpperBoundEvaluator(
            at_num_strata_deposited=100,
        ),
        param_lower_bound=1,
        param_upper_bound=None,
    )
    for __ in range(100):
        assert parameterizer(policy_t) == parameterizer(policy_t)
    res_spec = parameterizer(policy_t)
    assert res_spec == policy_t.policy_spec_t(
        fixed_resolution=5,
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_animate/test_policy_panel_animate.py <==
import pytest

from hstrat import hstrat


@pytest.mark.filterwarnings(
    "ignore:Animation was deleted without rendering anything."
)
@pytest.mark.parametrize(
    "policy",
    [
        hstrat.geom_seq_nth_root_algo.Policy(4),
    ],
)
def test_one(policy):
    hstrat.policy_panel_animate(policy, 10,).to_html5_video(
        embed_limit=0
    )  # silence mpl unused animation warning


@pytest.mark.heavy
@pytest.mark.parametrize(
    "policy",
    [
        policy_t(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=target_value,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=lb,
                param_upper_bound=1024,
            )
        )
        for policy_t, lb in (
            (hstrat.fixed_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_tapered_algo.Policy, 1),
            (hstrat.recency_proportional_resolution_algo.Policy, 0),
        )
        for target_value in (31, 127)
    ]
    + [
        policy_t(
            parameterizer=hstrat.PropertyAtLeastParameterizer(
                target_value=31,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
        for policy_t in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
    ]
    + [
        hstrat.geom_seq_nth_root_algo.Policy(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ]
    + [
        hstrat.geom_seq_nth_root_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_doc_animations(policy):
    hstrat.policy_panel_animate(
        policy,
        256,
        save_as="gif",
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_animate/test_stratum_retention_animate.py <==
import pytest

from hstrat import hstrat


@pytest.mark.filterwarnings(
    "ignore:Animation was deleted without rendering anything."
)
@pytest.mark.parametrize(
    "policy",
    [
        hstrat.geom_seq_nth_root_algo.Policy(4),
    ],
)
def test_one(policy):
    hstrat.stratum_retention_animate(
        policy,
        10,
        draw_extant_history=False,
        draw_extinct_history=False,
        draw_extinct_placeholders=True,
    ).to_html5_video(
        embed_limit=0
    )  # silence mpl unused animation warning
    hstrat.stratum_retention_animate(
        policy,
        10,
        draw_extant_history=True,
        draw_extinct_history=False,
        draw_extinct_placeholders=True,
    ).to_html5_video(
        embed_limit=0
    )  # silence mpl unused animation warning
    hstrat.stratum_retention_animate(policy, 10).to_html5_video(
        embed_limit=0
    )  # silence mpl unused animation warning


@pytest.mark.heavy
@pytest.mark.parametrize(
    "policy",
    [
        policy_t(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=target_value,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=lb,
                param_upper_bound=1024,
            )
        )
        for policy_t, lb in (
            (hstrat.fixed_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_tapered_algo.Policy, 1),
            (hstrat.recency_proportional_resolution_algo.Policy, 0),
        )
        for target_value in (31, 127)
    ]
    + [
        policy_t(
            parameterizer=hstrat.PropertyAtLeastParameterizer(
                target_value=31,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
        for policy_t in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
    ]
    + [
        hstrat.geom_seq_nth_root_algo.Policy(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ]
    + [
        hstrat.geom_seq_nth_root_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_doc_animations(policy):
    hstrat.stratum_retention_animate(
        policy,
        256,
        save_as="gif",
    )


@pytest.mark.heavy
@pytest.mark.parametrize(
    "policy",
    [
        hstrat.depth_proportional_resolution_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=10,
                policy_evaluator=hstrat.NumStrataRetainedExactEvaluator(
                    at_num_strata_deposited=256,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_more_doc_animations(policy):

    hstrat.stratum_retention_animate(
        policy,
        256,
        draw_extant_history=False,
        draw_extinct_history=False,
        draw_extinct_placeholders=True,
        save_as="gif",
    )
    hstrat.stratum_retention_animate(
        policy,
        256,
        draw_extant_history=True,
        draw_extinct_history=False,
        draw_extinct_placeholders=True,
        save_as="gif",
    )
    hstrat.stratum_retention_animate(
        policy,
        256,
        save_as="gif",
    )


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_plot/test_mrca_uncertainty_absolute_barplot.py <==
import pytest
from slugify import slugify
from teeplot import teeplot as tp

from hstrat import hstrat
from hstrat._auxiliary_lib import release_cur_mpl_fig


@pytest.mark.parametrize(
    "policy",
    [
        hstrat.fixed_resolution_algo.Policy(10),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
def test(policy):
    hstrat.mrca_uncertainty_absolute_barplot(policy, 100, do_show=False)
    release_cur_mpl_fig()
    hstrat.mrca_uncertainty_absolute_barplot(policy, 10, do_show=False)
    release_cur_mpl_fig()


@pytest.mark.parametrize(
    "policy",
    [
        policy_t(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=target_value,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=lb,
                param_upper_bound=1024,
            )
        )
        for policy_t, lb in (
            (hstrat.fixed_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_tapered_algo.Policy, 1),
            (hstrat.recency_proportional_resolution_algo.Policy, 0),
        )
        for target_value in (31, 127)
    ]
    + [
        policy_t(
            parameterizer=hstrat.PropertyAtLeastParameterizer(
                target_value=31,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
        for policy_t in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
    ]
    + [
        hstrat.geom_seq_nth_root_algo.Policy(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ]
    + [
        hstrat.geom_seq_nth_root_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_docplots(policy):
    tp.tee(
        hstrat.mrca_uncertainty_absolute_barplot,
        policy,
        256,
        teeplot_outattrs={
            "policy": slugify(str(policy)),
            "num_generations": "256",
        },
        teeplot_transparent=False,
    )
    release_cur_mpl_fig()


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_plot/test_mrca_uncertainty_relative_barplot.py <==
import pytest
from slugify import slugify
from teeplot import teeplot as tp

from hstrat import hstrat
from hstrat._auxiliary_lib import release_cur_mpl_fig


@pytest.mark.parametrize(
    "policy",
    [
        hstrat.fixed_resolution_algo.Policy(10),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
def test(policy):
    hstrat.mrca_uncertainty_relative_barplot(policy, 100, do_show=False)
    release_cur_mpl_fig()
    hstrat.mrca_uncertainty_relative_barplot(policy, 10, do_show=False)
    release_cur_mpl_fig()


@pytest.mark.parametrize(
    "policy",
    [
        policy_t(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=target_value,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=lb,
                param_upper_bound=1024,
            )
        )
        for policy_t, lb in (
            (hstrat.fixed_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_tapered_algo.Policy, 1),
            (hstrat.recency_proportional_resolution_algo.Policy, 0),
        )
        for target_value in (31, 127)
    ]
    + [
        policy_t(
            parameterizer=hstrat.PropertyAtLeastParameterizer(
                target_value=31,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
        for policy_t in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
    ]
    + [
        hstrat.geom_seq_nth_root_algo.Policy(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ]
    + [
        hstrat.geom_seq_nth_root_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_docplots(policy):
    tp.tee(
        hstrat.mrca_uncertainty_relative_barplot,
        policy,
        256,
        teeplot_outattrs={
            "policy": slugify(str(policy)),
            "num_generations": "256",
        },
        teeplot_transparent=False,
    )
    release_cur_mpl_fig()


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_plot/test_policy_panel_plot.py <==
import unittest

from hstrat import hstrat
from hstrat._auxiliary_lib import release_cur_mpl_fig


class TestPolicyPanelPlot(unittest.TestCase):

    # tests can run independently
    _multiprocess_can_split_ = True

    def test(self):
        for policy in [
            hstrat.fixed_resolution_algo.Policy(10),
            hstrat.nominal_resolution_algo.Policy(),
            hstrat.perfect_resolution_algo.Policy(),
        ]:
            hstrat.policy_panel_plot(policy, 100, do_show=False)
            release_cur_mpl_fig()
            hstrat.policy_panel_plot(policy, 10, do_show=False)
            release_cur_mpl_fig()


if __name__ == "__main__":
    unittest.main()


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_plot/test_strata_retained_frac_lineplot.py <==
import pytest
from slugify import slugify
from teeplot import teeplot as tp

from hstrat import hstrat
from hstrat._auxiliary_lib import release_cur_mpl_fig


@pytest.mark.parametrize(
    "policy",
    [
        hstrat.fixed_resolution_algo.Policy(10),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
def test(policy):
    hstrat.strata_retained_frac_lineplot(policy, 100, do_show=False)
    release_cur_mpl_fig()
    hstrat.strata_retained_frac_lineplot(policy, 10, do_show=False)
    release_cur_mpl_fig()


@pytest.mark.parametrize(
    "policy",
    [
        policy_t(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=target_value,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=lb,
                param_upper_bound=1024,
            )
        )
        for policy_t, lb in (
            (hstrat.fixed_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_tapered_algo.Policy, 1),
            (hstrat.recency_proportional_resolution_algo.Policy, 0),
        )
        for target_value in (31, 127)
    ]
    + [
        policy_t(
            parameterizer=hstrat.PropertyAtLeastParameterizer(
                target_value=31,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
        for policy_t in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
    ]
    + [
        hstrat.geom_seq_nth_root_algo.Policy(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ]
    + [
        hstrat.geom_seq_nth_root_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_docplots(policy):
    tp.tee(
        hstrat.strata_retained_frac_lineplot,
        policy,
        256,
        teeplot_outattrs={
            "policy": slugify(str(policy)),
            "num_generations": "256",
        },
        teeplot_transparent=False,
    )
    release_cur_mpl_fig()


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_plot/test_strata_retained_num_lineplot.py <==
import pytest
from slugify import slugify
from teeplot import teeplot as tp

from hstrat import hstrat
from hstrat._auxiliary_lib import release_cur_mpl_fig


@pytest.mark.parametrize(
    "policy",
    [
        hstrat.fixed_resolution_algo.Policy(10),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
def test(policy):
    hstrat.strata_retained_num_lineplot(policy, 100, do_show=False)
    release_cur_mpl_fig()
    hstrat.strata_retained_num_lineplot(policy, 10, do_show=False)
    release_cur_mpl_fig()


@pytest.mark.parametrize(
    "policy",
    [
        policy_t(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=target_value,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=lb,
                param_upper_bound=1024,
            )
        )
        for policy_t, lb in (
            (hstrat.fixed_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_tapered_algo.Policy, 1),
            (hstrat.recency_proportional_resolution_algo.Policy, 0),
        )
        for target_value in (31, 127)
    ]
    + [
        policy_t(
            parameterizer=hstrat.PropertyAtLeastParameterizer(
                target_value=31,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
        for policy_t in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
    ]
    + [
        hstrat.geom_seq_nth_root_algo.Policy(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ]
    + [
        hstrat.geom_seq_nth_root_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_docplots(policy):
    tp.tee(
        hstrat.strata_retained_num_lineplot,
        policy,
        256,
        teeplot_outattrs={
            "policy": slugify(str(policy)),
            "num_generations": "256",
        },
        teeplot_transparent=False,
    )
    release_cur_mpl_fig()


==> hstrat/tests/test_hstrat/test_stratum_retention_viz/test_plot/test_stratum_retention_dripplot.py <==
import pytest
from slugify import slugify
from teeplot import teeplot as tp

from hstrat import hstrat
from hstrat._auxiliary_lib import release_cur_mpl_fig


@pytest.mark.parametrize(
    "policy",
    [
        hstrat.fixed_resolution_algo.Policy(10),
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.perfect_resolution_algo.Policy(),
    ],
)
def test(policy):
    hstrat.stratum_retention_dripplot(policy, 100, do_show=False)
    release_cur_mpl_fig()
    hstrat.stratum_retention_dripplot(policy, 10, do_show=False)
    release_cur_mpl_fig()


@pytest.mark.heavy
@pytest.mark.parametrize(
    "policy",
    [
        policy_t(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=target_value,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=lb,
                param_upper_bound=1024,
            )
        )
        for policy_t, lb in (
            (hstrat.fixed_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_algo.Policy, 1),
            (hstrat.depth_proportional_resolution_tapered_algo.Policy, 1),
            (hstrat.recency_proportional_resolution_algo.Policy, 0),
        )
        for target_value in (31, 127)
    ]
    + [
        policy_t(
            parameterizer=hstrat.PropertyAtLeastParameterizer(
                target_value=31,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
        for policy_t in (
            hstrat.geom_seq_nth_root_algo.Policy,
            hstrat.geom_seq_nth_root_tapered_algo.Policy,
        )
    ]
    + [
        hstrat.geom_seq_nth_root_algo.Policy(
            parameterizer=hstrat.PropertyExactlyParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ]
    + [
        hstrat.geom_seq_nth_root_tapered_algo.Policy(
            parameterizer=hstrat.PropertyAtMostParameterizer(
                target_value=127,
                policy_evaluator=hstrat.MrcaUncertaintyAbsExactEvaluator(
                    at_num_strata_deposited=256,
                    at_rank=0,
                ),
                param_lower_bound=1,
                param_upper_bound=1024,
            )
        )
    ],
)
def test_docplots(policy):
    tp.tee(
        hstrat.stratum_retention_dripplot,
        policy,
        256,
        teeplot_outattrs={
            "policy": slugify(str(policy)),
            "num_generations": "256",
        },
        teeplot_transparent=False,
    )
    release_cur_mpl_fig()


==> hstrat/tests/test_hstrat/test_test_drive/test_DecantingPhyloTracker.py <==
import collections
import itertools as it

import alifedata_phyloinformatics_convert as apc
import numpy as np
import pandas as pd
import pytest

from hstrat import hstrat


def _compare_compiled_phylogenies(
    decantless_phylogeny_df: pd.DataFrame,
    decanting_phylogeny_df: pd.DataFrame,
    share_common_ancestor: bool,
) -> None:
    # compile tree tracked without decanting
    decantless_trees = apc.alife_dataframe_to_dendropy_trees(
        decantless_phylogeny_df,
    )
    if share_common_ancestor:
        assert len(decantless_trees) == 1

    # compile tree tracked with decanting
    assert len(decanting_phylogeny_df) == len(
        decanting_phylogeny_df["id"].unique()
    )

    decanting_trees = apc.alife_dataframe_to_dendropy_trees(
        decanting_phylogeny_df,
    )
    assert sum(
        1
        for decanting_tree in decanting_trees
        for __ in decanting_tree.leaf_node_iter()
    ) == sum(
        1
        for decantless_tree in decantless_trees
        for __ in decantless_tree.leaf_node_iter()
    )
    assert (
        len(
            set(
                node.level()
                for decanting_tree in decantless_trees
                for node in decanting_tree.leaf_node_iter()
            )
        )
        == 1
    )

    assert len(decanting_trees) == len(decantless_trees)

    # setup taxa in both trees
    for trees in decanting_trees, decantless_trees:
        for i, tree in enumerate(trees):
            for j, n in enumerate(tree):
                n.taxon = tree.taxon_namespace.new_taxon(f"{i} {j}")

    # check phylogenetic trees with and without decanting are identical
    assert collections.Counter(
        node.level()
        for decantless_tree in decantless_trees
        for node in decantless_tree
    ) == collections.Counter(
        node.level()
        for decanting_tree in decanting_trees
        for node in decanting_tree
    )
    assert collections.Counter(
        decantless_tree.mrca(taxa=[n1.taxon, n2.taxon]).level()
        for decantless_tree in decantless_trees
        for n1, n2 in it.combinations(decantless_tree.leaf_node_iter(), 2)
    ) == collections.Counter(
        decanting_tree.mrca(taxa=[n1.taxon, n2.taxon]).level()
        for decanting_tree in decanting_trees
        for n1, n2 in it.combinations(decanting_tree.leaf_node_iter(), 2)
    )


@pytest.mark.parametrize(
    "population_size",
    [
        20,
        100,
    ],
)
@pytest.mark.parametrize(
    "share_common_ancestor",
    [
        True,
        False,
    ],
)
def test_DecantingPhyloTracker(population_size, share_common_ancestor):

    # setup population and perfect trackers
    common_ancestor = hstrat.PerfectBacktrackHandle()
    handle_population = (
        [common_ancestor.CreateDescendant() for __ in range(population_size)]
        if share_common_ancestor
        else [hstrat.PerfectBacktrackHandle() for __ in range(population_size)]
    )
    tracker = hstrat.DecantingPhyloTracker(
        population_size=population_size,
        share_common_ancestor=share_common_ancestor,
    )

    # evolve fixed-size population with random selection
    for epoch_length in 0, 3, 50, 15, 5:
        for generation in range(epoch_length):
            parent_locs = np.random.randint(
                population_size, size=population_size
            )
            tracker.ElapseGeneration(parent_locs)
            handle_population = [
                handle_population[loc].CreateDescendant()
                for loc in parent_locs
            ]

        _compare_compiled_phylogenies(
            hstrat.compile_perfect_backtrack_phylogeny(handle_population),
            tracker.CompilePhylogeny(),
            share_common_ancestor,
        )


==> hstrat/tests/test_hstrat/test_test_drive/test_GarbageCollectingPhyloTracker.py <==
import collections
from copy import copy
import itertools as it

import alifedata_phyloinformatics_convert as apc
import numpy as np
import pandas as pd
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import omit_last


def _compare_compiled_phylogenies(
    control_phylogeny_df: pd.DataFrame,
    test_phylogeny_df: pd.DataFrame,
    share_common_ancestor: bool,
) -> None:
    # compile tree tracked with handle tracker
    control_trees = apc.alife_dataframe_to_dendropy_trees(
        control_phylogeny_df,
    )
    if share_common_ancestor:
        assert len(control_trees) == 1

    # compile tree tracked with gc tracker
    assert len(test_phylogeny_df) == len(test_phylogeny_df["id"].unique())

    test_trees = apc.alife_dataframe_to_dendropy_trees(
        test_phylogeny_df,
    )
    assert sum(
        1 for test_tree in test_trees for __ in test_tree.leaf_node_iter()
    ) == sum(
        1
        for control_tree in control_trees
        for __ in control_tree.leaf_node_iter()
    )
    assert (
        len(
            set(
                node.level()
                for test_tree in control_trees
                for node in test_tree.leaf_node_iter()
            )
        )
        == 1
    )
    assert all(
        node.level() == node.origin_time
        for test_tree in test_trees
        for node in test_tree
    )

    assert len(test_trees) == len(control_trees)

    # setup taxa in both trees
    for trees in test_trees, control_trees:
        for i, tree in enumerate(trees):
            for j, n in enumerate(tree):
                n.taxon = tree.taxon_namespace.new_taxon(f"{i} {j}")

    # check phylogenetic trees with and without test are identical
    assert collections.Counter(
        node.level() for control_tree in control_trees for node in control_tree
    ) == collections.Counter(
        node.level() for test_tree in test_trees for node in test_tree
    )
    assert collections.Counter(
        control_tree.mrca(taxa=[n1.taxon, n2.taxon]).level()
        for control_tree in control_trees
        for n1, n2 in it.combinations(control_tree.leaf_node_iter(), 2)
    ) == collections.Counter(
        test_tree.mrca(taxa=[n1.taxon, n2.taxon]).level()
        for test_tree in test_trees
        for n1, n2 in it.combinations(test_tree.leaf_node_iter(), 2)
    )


@pytest.mark.parametrize(
    "population_size",
    [
        20,
        100,
    ],
)
@pytest.mark.parametrize(
    "share_common_ancestor",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "working_buffer_size_mx",
    [
        1,
        10,
    ],
)
def test_GarbageCollectingPhyloTracker(
    population_size, share_common_ancestor, working_buffer_size_mx
):

    # setup population and perfect trackers
    common_ancestor = hstrat.PerfectBacktrackHandle()
    handle_population = (
        [common_ancestor.CreateDescendant() for __ in range(population_size)]
        if share_common_ancestor
        else [hstrat.PerfectBacktrackHandle() for __ in range(population_size)]
    )
    tracker = hstrat.GarbageCollectingPhyloTracker(
        initial_population=population_size,
        share_common_ancestor=share_common_ancestor,
        working_buffer_size=population_size * working_buffer_size_mx + 1,
    )

    # evolve fixed-size population with random selection
    for epoch_length in 0, 3, 50, 15, 5:
        for _generation in range(epoch_length):
            _ = _generation
            parent_locs = np.random.randint(
                population_size, size=population_size
            )
            tracker.ElapseGeneration(parent_locs)
            handle_population = [
                handle_population[loc].CreateDescendant()
                for loc in parent_locs
            ]

        _compare_compiled_phylogenies(
            hstrat.compile_perfect_backtrack_phylogeny(handle_population),
            tracker.CompilePhylogeny(),
            share_common_ancestor,
        )


def test_GarbateCollectingPhyloTracker_ApplyLocSwaps():

    # setup population and perfect trackers
    population_size = 4
    common_ancestor = hstrat.PerfectBacktrackHandle(data=0)
    handle_population = [
        common_ancestor.CreateDescendant(data=loc)
        for loc in range(population_size)
    ]
    tracker = hstrat.GarbageCollectingPhyloTracker(
        initial_population=population_size,
        working_buffer_size=21,
    )

    # evolve fixed-size population with random selection
    for _generation in range(50):
        _ = _generation
        parent_locs = np.random.randint(population_size, size=population_size)
        tracker.ElapseGeneration(parent_locs)
        handle_population = [
            handle_population[loc].CreateDescendant() for loc in parent_locs
        ]

        swapfrom_locs = np.random.randint(
            population_size, size=population_size
        )
        swapto_locs = np.random.randint(population_size, size=population_size)

        tracker.ApplyLocSwaps(swapfrom_locs, swapto_locs)
        for from_loc, to_loc in zip(swapfrom_locs, swapto_locs):
            handle_population[from_loc], handle_population[to_loc] = (
                handle_population[to_loc],
                handle_population[from_loc],
            )

        for loc, handle in enumerate(handle_population):
            handle.data = loc

    handle_alife_df = hstrat.compile_perfect_backtrack_phylogeny(
        handle_population
    )
    handle_tree = apc.alife_dataframe_to_dendropy_tree(
        handle_alife_df,
        setattrs={"data": "loc"},
    )
    handle_loc_lineages = {
        tuple(ancestor.loc for ancestor in leaf.ancestor_iter(inclusive=True))
        for leaf in handle_tree.leaf_node_iter()
    }

    gc_alife_df = tracker.CompilePhylogeny()
    gc_tree = apc.alife_dataframe_to_dendropy_tree(
        gc_alife_df,
        setattrs=["loc"],
    )
    gc_loc_lineages = {
        tuple(ancestor.loc for ancestor in leaf.ancestor_iter(inclusive=True))
        for leaf in gc_tree.leaf_node_iter()
    }

    assert len(handle_tree) == len(gc_tree)
    assert gc_loc_lineages == handle_loc_lineages


def test_GarbateCollectingPhyloTracker_ApplyLocPasteovers():

    # setup population and perfect trackers
    population_size = 10
    common_ancestor = hstrat.PerfectBacktrackHandle(
        data={"loc": 0, "trait": np.nan}
    )
    handle_naivepaste_population = [
        common_ancestor.CreateDescendant(
            data={"loc": loc, "trait": float(loc)}
        )
        for loc in range(population_size)
    ]
    handle_copypaste_population = [
        common_ancestor.CreateDescendant(
            data={"loc": loc, "trait": float(loc)}
        )
        for loc in range(population_size)
    ]
    tracker = hstrat.GarbageCollectingPhyloTracker(
        initial_population=np.arange(population_size),
        working_buffer_size=21,
    )

    # evolve fixed-size population with random selection
    for _generation in range(50):
        _ = _generation
        parent_locs = np.random.randint(population_size, size=population_size)
        tracker.ElapseGeneration(
            parent_locs, traits=np.arange(population_size)
        )
        handle_naivepaste_population = [
            handle_naivepaste_population[parent_loc].CreateDescendant(
                data={"trait": float(loc)}
            )
            for loc, parent_loc in enumerate(parent_locs)
        ]
        handle_copypaste_population = [
            handle_copypaste_population[parent_loc].CreateDescendant(
                data={"trait": float(loc)}
            )
            for loc, parent_loc in enumerate(parent_locs)
        ]

        # apply pasteovers
        copyfrom_locs = np.random.randint(
            population_size, size=np.random.randint(population_size)
        )
        copyto_locs = np.arange(population_size)
        np.random.shuffle(copyto_locs)
        copyto_locs = copyto_locs[: len(copyfrom_locs)]

        tracker.ApplyLocPasteovers(copyfrom_locs, copyto_locs)

        for from_loc, to_loc in zip(copyfrom_locs, copyto_locs):
            handle_naivepaste_population[to_loc] = copy(
                handle_naivepaste_population[from_loc]
            )
            handle_naivepaste_population[to_loc].data = copy(
                handle_naivepaste_population[to_loc].data
            )

        handle_copypaste_population_ = copy(handle_copypaste_population)
        for from_loc, to_loc in zip(copyfrom_locs, copyto_locs):
            handle_copypaste_population[to_loc] = copy(
                handle_copypaste_population_[from_loc]
            )
            handle_copypaste_population[to_loc].data = copy(
                handle_copypaste_population[to_loc].data
            )

        # set loc after pasteovers
        for pop in handle_naivepaste_population, handle_copypaste_population:
            for loc, handle in enumerate(pop):
                handle.data["loc"] = loc

    handle_naivepaste_tree = apc.alife_dataframe_to_dendropy_tree(
        hstrat.compile_perfect_backtrack_phylogeny(
            handle_naivepaste_population
        ),
        setattrs=["loc", "trait"],
    )
    handle_naivepaste_data_lineages = {
        tuple(
            (ancestor.loc, ancestor.trait)
            for ancestor in omit_last(leaf.ancestor_iter(inclusive=True))
        )
        for leaf in handle_naivepaste_tree.leaf_node_iter()
    }

    handle_copypaste_tree = apc.alife_dataframe_to_dendropy_tree(
        hstrat.compile_perfect_backtrack_phylogeny(
            handle_copypaste_population
        ),
        setattrs=["loc", "trait"],
    )
    handle_copypaste_data_lineages = {
        tuple(
            (ancestor.loc, ancestor.trait)
            for ancestor in omit_last(leaf.ancestor_iter(inclusive=True))
        )
        for leaf in handle_copypaste_tree.leaf_node_iter()
    }

    gc_alife_df = tracker.CompilePhylogeny()
    gc_tree = apc.alife_dataframe_to_dendropy_tree(
        gc_alife_df,
        setattrs=["loc", "trait"],
    )
    gc_data_lineages = {
        tuple(
            (ancestor.loc, ancestor.trait)
            for ancestor in omit_last(leaf.ancestor_iter(inclusive=True))
        )
        for leaf in gc_tree.leaf_node_iter()
    }

    assert (
        len(handle_copypaste_tree)
        == len(handle_naivepaste_tree)
        == len(gc_tree)
    )
    assert gc_data_lineages == handle_copypaste_data_lineages
    assert gc_data_lineages != handle_naivepaste_data_lineages

    assert sum(1 for __ in handle_copypaste_tree) == sum(1 for __ in gc_tree)
    assert len(handle_naivepaste_tree) == len(gc_tree)


==> hstrat/tests/test_hstrat/test_test_drive/test_descend_template_phylogeny.py <==
import functools
import itertools as it
import os
import random

import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import pandas as pd
import pytest
from tqdm import tqdm

from hstrat import hstrat

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "always_store_rank_in_stratum",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "num_predeposits",
    [
        0,
        1,
        10,
        100,
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.stochastic_algo.Policy(retention_probability=0.05),
        hstrat.depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution=10
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "set_stem_length",
    [
        lambda node: 1,
        lambda node: 1 + random.randrange(10),
    ],
)
@pytest.mark.parametrize(
    "tree",
    [
        dp.Tree(),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandchild.newick", schema="newick"),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_aunt.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandtwins.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/justroot.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/triplets.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/twins.newick", schema="newick"),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        ),
    ],
)
def test_descend_template_phylogeny(
    always_store_rank_in_stratum,
    num_predeposits,
    retention_policy,
    set_stem_length,
    tree,
):
    # setup tree
    for node in tree:
        node.edge_length = set_stem_length(node)

    tree.seed_node.edge_length = num_predeposits

    for loc, node in enumerate(tree.leaf_node_iter()):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(loc))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    # setup seed column
    seed_column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        always_store_rank_in_stratum=always_store_rank_in_stratum,
    )
    seed_column.DepositStrata(num_stratum_depositions=num_predeposits)

    extant_population = hstrat.descend_template_phylogeny(
        ascending_lineage_iterables=(
            tip_node.ancestor_iter(
                inclusive=True,
            )
            for tip_node in tree.leaf_node_iter()
        ),
        descending_tree_iterable=tree.levelorder_node_iter(),
        get_parent=lambda node: node.parent_node,
        get_stem_length=lambda node: node.edge_length,
        seed_column=seed_column,
        progress_wrap=functools.partial(tqdm, disable=True),
    )

    num_tips = len(tree)
    assert num_tips == len(extant_population)

    tip_depths = [
        int(tip_node.distance_from_root())
        for tip_node in tree.leaf_node_iter()
    ]
    assert tip_depths == [
        column.GetNumStrataDeposited() - 1 for column in extant_population
    ]

    sampled_product = it.permutations(
        random.sample(
            [*zip(extant_population, tree.leaf_node_iter())],
            min(10, len(extant_population)),
        ),
        2,
    )
    spliced_product = it.permutations(
        it.islice(zip(extant_population, tree.leaf_node_iter()), 10),
        2,
    )

    for (c1, n1), (c2, n2) in it.chain(sampled_product, spliced_product):
        lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
            c1, c2, prior="arbitrary"
        )
        mrca = tree.mrca(
            taxa=[n1.taxon, n2.taxon],
            is_bipartitions_updated=True,
        )
        # patch for dendropy bug where internal unifurcations are not accounted
        # for in mrca detection
        # see https://github.com/jeetsukumaran/DendroPy/pull/148
        while mrca.num_child_nodes() == 1:
            (mrca,) = mrca.child_nodes()

        assert lb <= mrca.distance_from_root() < ub


==> hstrat/tests/test_hstrat/test_test_drive/test_descend_template_phylogeny_alifestd.py <==
import functools
import itertools as it
import os
import random

import alifedata_phyloinformatics_convert as apc
import pandas as pd
import pytest
from tqdm import tqdm

from hstrat import hstrat
from hstrat._auxiliary_lib import alifestd_find_leaf_ids

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "always_store_rank_in_stratum",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "assign_generation__drop_origin_time",
    [[False, False], [False, True], [True, True]],
)
@pytest.mark.parametrize(
    "num_predeposits",
    [
        0,
        1,
        10,
        100,
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.stochastic_algo.Policy(retention_probability=0.05),
        hstrat.depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution=10
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "phylogeny_df",
    [
        pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
    ],
)
def test_descend_template_phylogeny(
    always_store_rank_in_stratum,
    assign_generation__drop_origin_time,
    num_predeposits,
    retention_policy,
    phylogeny_df,
):

    assign_generation, drop_origin_time = assign_generation__drop_origin_time

    phylogeny_df = phylogeny_df.copy()

    if assign_generation:
        phylogeny_df["generation"] = phylogeny_df["origin_time"]

    tree = apc.alife_dataframe_to_dendropy_tree(
        phylogeny_df,
        setup_edge_lengths=(not drop_origin_time) or assign_generation,
    )

    if drop_origin_time:
        phylogeny_df.drop(columns="origin_time", inplace=True)

    if drop_origin_time and not assign_generation:
        for node in tree:
            node.edge_length = 1

    tree.seed_node.edge_length = num_predeposits

    for node in tree:
        node.taxon = tree.taxon_namespace.new_taxon(label=node.id)

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    # setup seed column
    seed_column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        always_store_rank_in_stratum=always_store_rank_in_stratum,
    )
    seed_column.DepositStrata(num_stratum_depositions=num_predeposits)

    sampled_tree_nodes = random.sample([*tree], 7)
    id_index = phylogeny_df.set_index("id").index
    sorted_leaf_nodes = sorted(
        tree.leaf_node_iter(),
        key=lambda node: id_index.get_loc(node.id),
    )
    assert [n.id for n in sorted_leaf_nodes] == alifestd_find_leaf_ids(
        phylogeny_df
    )
    for extant_ids, sorted_extant_nodes in (
        (None, sorted_leaf_nodes),
        (map(lambda node: node.id, sampled_tree_nodes), sampled_tree_nodes),
    ):

        extant_population = hstrat.descend_template_phylogeny_alifestd(
            phylogeny_df,
            seed_column=seed_column,
            extant_ids=extant_ids,
            progress_wrap=functools.partial(tqdm, disable=True),
        )

        num_tips = len(sorted_extant_nodes)
        assert num_tips == len(extant_population)

        tip_depths = [
            int(tip_node.distance_from_root())
            for tip_node in sorted_extant_nodes
        ]
        assert tip_depths == [
            column.GetNumStrataDeposited() - 1 for column in extant_population
        ]

        sampled_product = it.permutations(
            random.sample(
                [*zip(extant_population, sorted_extant_nodes)],
                min(10, len(extant_population)),
            ),
            2,
        )
        spliced_product = it.permutations(
            it.islice(zip(extant_population, sorted_extant_nodes), 10),
            2,
        )

        for (c1, n1), (c2, n2) in it.chain(sampled_product, spliced_product):
            lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
                c1, c2, prior="arbitrary"
            )
            assert n1 != n2
            if n1 in n2.ancestor_iter():
                mrca = n1
            elif n2 in n1.ancestor_iter():
                mrca = n2
            else:

                # dendropy mrca lookup requires leaf nodes
                while n1.num_child_nodes():
                    n1, *__ = n1.child_nodes()
                while n2.num_child_nodes():
                    n2, *__ = n2.child_nodes()

                mrca = tree.mrca(
                    taxa=[n1.taxon, n2.taxon],
                    is_bipartitions_updated=True,
                )
                # patch for dendropy bug where internal unifurcations are not accounted
                # for in mrca detection
                # see https://github.com/jeetsukumaran/DendroPy/pull/148
                while mrca.num_child_nodes() == 1:
                    (mrca,) = mrca.child_nodes()

            assert lb <= mrca.distance_from_root() < ub


==> hstrat/tests/test_hstrat/test_test_drive/test_descend_template_phylogeny_biopython.py <==
from collections import Counter
import functools
import itertools as it
import os
import random

from Bio import Phylo as BioPhylo
import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import pandas as pd
import pytest
from tqdm import tqdm

from hstrat import hstrat

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "always_store_rank_in_stratum",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "num_predeposits",
    [
        0,
        1,
        10,
        100,
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.pseudostochastic_algo.Policy(hash_salt=3),
        hstrat.depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution=10
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "tree_path",
    [
        "",
        f"{assets_path}/grandchild_and_aunt.newick",
        f"{assets_path}/grandchild_and_auntuncle.newick",
        f"{assets_path}/grandchild.newick",
        f"{assets_path}/grandtriplets_and_aunt.newick",
        f"{assets_path}/grandtriplets_and_auntuncle.newick",
        f"{assets_path}/grandtriplets.newick",
        f"{assets_path}/grandtwins_and_aunt.newick",
        f"{assets_path}/grandtwins_and_auntuncle.newick",
        f"{assets_path}/grandtwins.newick",
        f"{assets_path}/justroot.newick",
        f"{assets_path}/triplets.newick",
        f"{assets_path}/twins.newick",
        f"{assets_path}/nk_tournamentselection.csv",
    ],
)
def test_descend_template_phylogeny(
    always_store_rank_in_stratum,
    num_predeposits,
    retention_policy,
    tree_path,
):

    if tree_path == "":
        tree = dp.Tree()
        bp_tree = BioPhylo.BaseTree.Tree()
    elif tree_path.endswith(".newick"):
        tree = dp.Tree.get(path=tree_path, schema="newick")
        bp_tree = BioPhylo.read(tree_path, "newick")
    elif tree_path.endswith(".csv"):
        tree = apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(tree_path),
        )
        bp_tree = apc.alife_dataframe_to_biopython_tree(
            pd.read_csv(tree_path),
        )
    else:
        assert False

    for node in tree:
        node.edge_length = 1
    for clade in bp_tree.find_clades():
        clade.branch_length = 1
    tree.seed_node.edge.length = num_predeposits
    bp_tree.rooted = True
    bp_tree.root.branch_length = num_predeposits

    for loc, node in enumerate(tree.leaf_node_iter()):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(loc))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    # setup seed column
    seed_column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        always_store_rank_in_stratum=always_store_rank_in_stratum,
        stratum_differentia_bit_width=64,
    )
    seed_column.DepositStrata(num_stratum_depositions=num_predeposits)

    extant_population = hstrat.descend_template_phylogeny_biopython(
        bp_tree,
        seed_column=seed_column,
        progress_wrap=functools.partial(tqdm, disable=True),
    )

    num_tips = len(tree)
    assert num_tips == len(extant_population)

    tip_depths = [
        int(tip_node.distance_from_root())
        for tip_node in tree.leaf_node_iter()
    ]
    assert tip_depths == [
        column.GetNumStrataDeposited() - 1 for column in extant_population
    ]

    extant_population_dp = hstrat.descend_template_phylogeny_dendropy(
        tree,
        seed_column=seed_column,
        progress_wrap=functools.partial(tqdm, disable=True),
    )

    assert len(extant_population) == len(extant_population_dp)

    assert Counter(
        hstrat.calc_rank_of_mrca_bounds_between(c1, c2, prior="arbitrary")
        for c1, c2 in it.permutations(extant_population, 2)
    ) == Counter(
        hstrat.calc_rank_of_mrca_bounds_between(c1, c2, prior="arbitrary")
        for c1, c2 in it.permutations(extant_population_dp, 2)
    )

    extant_nodes = random.sample(
        [*bp_tree.find_clades()], min(2, len([*bp_tree.find_clades()]))
    )
    extant_population = hstrat.descend_template_phylogeny_biopython(
        bp_tree,
        seed_column=seed_column,
        extant_nodes=extant_nodes,
        progress_wrap=functools.partial(tqdm, disable=True),
    )
    assert len(extant_nodes) == len(extant_population)

    depths = bp_tree.depths()
    assert Counter(depths[n] for n in extant_nodes) == Counter(
        c.GetNumStrataDeposited() - 1 for c in extant_population
    )


==> hstrat/tests/test_hstrat/test_test_drive/test_descend_template_phylogeny_dendropy.py <==
import functools
import itertools as it
import os
import random

import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import pandas as pd
import pytest
from tqdm import tqdm

from hstrat import hstrat

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "always_store_rank_in_stratum",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "num_predeposits",
    [
        0,
        1,
        10,
        100,
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.stochastic_algo.Policy(retention_probability=0.05),
        hstrat.depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution=10
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "set_stem_length",
    [
        lambda node: 1,
        lambda node: 1 + random.randrange(10),
    ],
)
@pytest.mark.parametrize(
    "tree",
    [
        dp.Tree(),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandchild.newick", schema="newick"),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_aunt.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandtwins.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/justroot.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/triplets.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/twins.newick", schema="newick"),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        ),
    ],
)
def test_descend_template_phylogeny(
    always_store_rank_in_stratum,
    num_predeposits,
    retention_policy,
    set_stem_length,
    tree,
):
    # setup tree
    for node in tree:
        node.edge_length = set_stem_length(node)

    tree.seed_node.edge_length = num_predeposits

    for loc, node in enumerate(tree.leaf_node_iter()):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(loc))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    # setup seed column
    seed_column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        always_store_rank_in_stratum=always_store_rank_in_stratum,
    )
    seed_column.DepositStrata(num_stratum_depositions=num_predeposits)

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        tree,
        seed_column=seed_column,
    )

    num_tips = len(tree)
    assert num_tips == len(extant_population)

    tip_depths = [
        int(tip_node.distance_from_root())
        for tip_node in tree.leaf_node_iter()
    ]
    assert tip_depths == [
        column.GetNumStrataDeposited() - 1 for column in extant_population
    ]

    sampled_product = it.permutations(
        random.sample(
            [*zip(extant_population, tree.leaf_node_iter())],
            min(10, len(extant_population)),
        ),
        2,
    )
    spliced_product = it.permutations(
        it.islice(zip(extant_population, tree.leaf_node_iter()), 10),
        2,
    )

    for (c1, n1), (c2, n2) in it.chain(sampled_product, spliced_product):
        lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
            c1, c2, prior="arbitrary"
        )
        mrca = tree.mrca(
            taxa=[n1.taxon, n2.taxon],
            is_bipartitions_updated=True,
        )
        # patch for dendropy bug where internal unifurcations are not accounted
        # for in mrca detection
        # see https://github.com/jeetsukumaran/DendroPy/pull/148
        while mrca.num_child_nodes() == 1:
            (mrca,) = mrca.child_nodes()

        assert lb <= mrca.distance_from_root() < ub


@pytest.mark.parametrize(
    "always_store_rank_in_stratum",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "num_predeposits",
    [
        0,
        1,
        10,
        100,
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.stochastic_algo.Policy(retention_probability=0.05),
        hstrat.depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution=10
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "set_stem_length",
    [
        lambda node: 1,
        lambda node: 1 + random.randrange(10),
    ],
)
@pytest.mark.parametrize(
    "tree",
    [
        dp.Tree(),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandchild.newick", schema="newick"),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_aunt.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandtwins.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/justroot.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/triplets.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/twins.newick", schema="newick"),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        ),
    ],
)
def test_descend_template_phylogeny_extant_ids(
    always_store_rank_in_stratum,
    num_predeposits,
    retention_policy,
    set_stem_length,
    tree,
):
    # setup tree
    for node in tree:
        node.edge_length = set_stem_length(node)

    tree.seed_node.edge_length = num_predeposits

    for loc, node in enumerate(tree):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(loc))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    # setup seed column
    seed_column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        always_store_rank_in_stratum=always_store_rank_in_stratum,
    )
    seed_column.DepositStrata(num_stratum_depositions=num_predeposits)

    node_list = [*tree]
    extant_nodes = random.sample(node_list, random.randrange(len(node_list)))

    extant_population = hstrat.descend_template_phylogeny_dendropy(
        tree,
        seed_column=seed_column,
        extant_nodes=extant_nodes,
        progress_wrap=functools.partial(tqdm, disable=True),
    )

    num_extants = len(extant_nodes)
    assert num_extants == len(extant_population)

    extant_depths = [
        int(extant_node.distance_from_root()) for extant_node in extant_nodes
    ]
    assert extant_depths == [
        column.GetNumStrataDeposited() - 1 for column in extant_population
    ]

    sampled_product = it.permutations(
        random.sample(
            [*zip(extant_population, extant_nodes)],
            min(10, len(extant_population)),
        ),
        2,
    )
    spliced_product = it.permutations(
        it.islice(zip(extant_population, extant_nodes), 10),
        2,
    )

    for (c1, n1), (c2, n2) in it.chain(sampled_product, spliced_product):
        lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
            c1, c2, prior="arbitrary"
        )
        assert n1 != n2
        if n1 in n2.ancestor_iter():
            mrca = n1
        elif n2 in n1.ancestor_iter():
            mrca = n2
        else:

            # dendropy mrca lookup requires leaf nodes
            while n1.num_child_nodes():
                n1, *__ = n1.child_nodes()
            while n2.num_child_nodes():
                n2, *__ = n2.child_nodes()

            mrca = tree.mrca(
                taxa=[n1.taxon, n2.taxon],
                is_bipartitions_updated=True,
            )
            # patch for dendropy bug where internal unifurcations are not
            # accounted for in mrca detection
            # see https://github.com/jeetsukumaran/DendroPy/pull/148
            while mrca.num_child_nodes() == 1:
                (mrca,) = mrca.child_nodes()

        assert lb <= mrca.distance_from_root() < ub


==> hstrat/tests/test_hstrat/test_test_drive/test_descend_template_phylogeny_naive.py <==
import functools
import itertools as it
import os
import random

import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import pandas as pd
import pytest
from tqdm import tqdm

from hstrat import hstrat

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "always_store_rank_in_stratum",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "iter_extant_nodes",
    [
        # just extants
        lambda tree: tree.leaf_node_iter(),
        # with internal nodes
        lambda tree: it.chain(
            tree.leaf_node_iter(),
            # note: will yield duplicates of internal nodes
            (
                leaf_node.parent_node
                for leaf_node in tree.leaf_node_iter()
                if leaf_node.parent_node is not None
            ),
        ),
    ],
)
@pytest.mark.parametrize(
    "num_predeposits",
    [
        0,
        1,
        10,
        100,
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution=10
        ),
        pytest.param(
            hstrat.depth_proportional_resolution_algo.Policy(
                depth_proportional_resolution=100
            ),
            marks=pytest.mark.heavy_3a,
        ),
        pytest.param(
            hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
            marks=pytest.mark.heavy_3a,
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "set_stem_length",
    [
        lambda node: 1,
        lambda node: 1 + random.randrange(10),
        pytest.param(
            lambda node: 1 + random.randrange(100),
            marks=pytest.mark.heavy_3b,
        ),
    ],
)
@pytest.mark.parametrize(
    "tree",
    [
        dp.Tree(),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandchild.newick", schema="newick"),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_aunt.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandtwins.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/justroot.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/triplets.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/twins.newick", schema="newick"),
        pytest.param(
            apc.alife_dataframe_to_dendropy_tree(
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        ),
    ],
)
def test_descend_template_phylogeny_naive(
    always_store_rank_in_stratum,
    iter_extant_nodes,
    num_predeposits,
    retention_policy,
    set_stem_length,
    tree,
):
    # setup tree
    for node in tree:
        node.edge_length = set_stem_length(node)

    tree.seed_node.edge_length = num_predeposits

    for loc, node in enumerate(tree.leaf_node_iter()):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(loc))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    # setup seed column
    seed_column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        always_store_rank_in_stratum=always_store_rank_in_stratum,
    )
    seed_column.DepositStrata(num_stratum_depositions=num_predeposits)

    extant_population = hstrat.descend_template_phylogeny_naive(
        ascending_lineage_iterables=(
            extant_node.ancestor_iter(
                inclusive=True,
            )
            for extant_node in iter_extant_nodes(tree)
        ),
        descending_tree_iterable=tree.levelorder_node_iter(),
        get_parent=lambda node: node.parent_node,
        get_stem_length=lambda node: node.edge_length,
        seed_column=seed_column,
        progress_wrap=functools.partial(tqdm, disable=True),
    )

    num_extants = sum(1 for __ in iter_extant_nodes(tree))
    assert num_extants == len(extant_population)

    extant_depths = [
        int(extant_node.distance_from_root())
        for extant_node in iter_extant_nodes(tree)
    ]
    assert extant_depths == [
        column.GetNumStrataDeposited() - 1 for column in extant_population
    ]

    assert all(
        column.GetNumStrataRetained()
        == column._stratum_retention_policy.CalcNumStrataRetainedExact(
            column.GetNumStrataDeposited()
        )
        for column in extant_population
    )
    assert all(
        a == b
        for column in extant_population
        for a, b in zip(
            column.IterRetainedRanks(),
            column._stratum_retention_policy.IterRetainedRanks(
                column.GetNumStrataDeposited()
            ),
        )
    )

    sampled_product = it.permutations(
        random.sample(
            [*zip(extant_population, iter_extant_nodes(tree))],
            min(10, len(extant_population)),
        ),
        2,
    )
    spliced_product = it.permutations(
        it.islice(zip(extant_population, tree.leaf_node_iter()), 10),
        2,
    )

    for (c1, n1), (c2, n2) in it.chain(sampled_product, spliced_product):
        lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
            c1, c2, prior="arbitrary"
        )
        if n1 == n2:
            mrca = n1
        elif n1.parent_node == n2:
            mrca = n2
        elif n2.parent_node == n1:
            mrca = n1
        else:
            # convert any internal nodes to mrca-equivalent leaf nodes
            for candidate in n1.child_nodes():
                if candidate not in n2.ancestor_iter():
                    n1 = candidate

            while n1.num_child_nodes():
                n1 = n1.child_nodes()[0]

            for candidate in n2.child_nodes():
                if candidate not in n1.ancestor_iter():
                    n2 = candidate

            while n2.num_child_nodes():
                n2 = n2.child_nodes()[0]

            mrca = tree.mrca(
                taxa=[n1.taxon, n2.taxon],
                is_bipartitions_updated=True,
            )
            # patch for dendropy bug where internal unifurcations are not accounted
            # for in mrca detection
            # see https://github.com/jeetsukumaran/DendroPy/pull/148
            while mrca.num_child_nodes() == 1:
                (mrca,) = mrca.child_nodes()

        if not lb <= mrca.distance_from_root() < ub:
            print(mrca)
            print(n1, n1.child_nodes())
            print(n2, n2.child_nodes())
        assert lb <= mrca.distance_from_root() < ub


==> hstrat/tests/test_hstrat/test_test_drive/test_descend_template_phylogeny_networkx.py <==
import networkx as nx
import pytest

from hstrat import hstrat


def test_empty():
    tree = nx.DiGraph()
    assert (
        hstrat.descend_template_phylogeny_networkx(
            tree, hstrat.HereditaryStratigraphicColumn()
        )
        == []
    )


def test_singleton():
    tree = nx.DiGraph()
    tree.add_nodes_from([0])

    ancestor = hstrat.HereditaryStratigraphicColumn().CloneNthDescendant(19)
    assert hstrat.descend_template_phylogeny_networkx(tree, ancestor) == [
        ancestor
    ]


def test_tree():
    tree = nx.DiGraph()
    tree.add_edges_from([(0, 1), (1, 2), (1, 3), (3, 4)])
    seed_column = hstrat.HereditaryStratigraphicColumn().CloneNthDescendant(1)
    result = hstrat.descend_template_phylogeny_networkx(tree, seed_column)
    assert len(result) == 2
    assert [*tree.nodes].index(2) < [*tree.nodes].index(4)

    col2, col4 = result

    assert col2.GetNumStrataDeposited() == 4
    assert col4.GetNumStrataDeposited() == 5
    assert (
        hstrat.estimate_patristic_distance_between(
            col2, col4, "maximum_likelihood", "arbitrary"
        )
        == 3
    )


def test_forest():
    tree = nx.DiGraph()
    tree.add_edges_from([(0, 1), (0, 2), (2, 3)])
    tree.add_edges_from([(4, 5), (4, 6), (6, 7)])
    with pytest.raises(ValueError):
        hstrat.descend_template_phylogeny_networkx(
            tree, hstrat.HereditaryStratigraphicColumn()
        )


def test_tree_internal_extant_nodes():
    tree = nx.DiGraph()
    tree.add_edges_from([(0, 1), (1, 2), (1, 3), (3, 4)])
    seed_column = hstrat.HereditaryStratigraphicColumn().CloneNthDescendant(1)
    result = hstrat.descend_template_phylogeny_networkx(
        tree, seed_column, extant_nodes=[2, 3, 4]
    )
    assert len(result) == 3

    col2, col3, col4 = result

    assert col2.GetNumStrataDeposited() == 4
    assert col3.GetNumStrataDeposited() == 4
    assert col4.GetNumStrataDeposited() == 5
    assert (
        hstrat.estimate_patristic_distance_between(
            col2, col4, "maximum_likelihood", "arbitrary"
        )
        == 3
    )
    assert (
        hstrat.estimate_patristic_distance_between(
            col3, col4, "maximum_likelihood", "arbitrary"
        )
        == 1
    )
    assert (
        hstrat.estimate_patristic_distance_between(
            col2, col3, "maximum_likelihood", "arbitrary"
        )
        == 2
    )


==> hstrat/tests/test_hstrat/test_test_drive/test_descend_template_phylogeny_posthoc.py <==
import functools
import itertools as it
import os
import random

import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import pandas as pd
import pytest
from tqdm import tqdm

from hstrat import hstrat

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "always_store_rank_in_stratum",
    [
        True,
        False,
    ],
)
@pytest.mark.parametrize(
    "iter_extant_nodes",
    [
        # just extants
        lambda tree: tree.leaf_node_iter(),
        # with internal nodes
        lambda tree: it.chain(
            tree.leaf_node_iter(),
            # note: will yield duplicates of internal nodes
            (
                leaf_node.parent_node
                for leaf_node in tree.leaf_node_iter()
                if leaf_node.parent_node is not None
            ),
        ),
    ],
)
@pytest.mark.parametrize(
    "num_predeposits",
    [
        0,
        1,
        10,
        100,
    ],
)
@pytest.mark.parametrize(
    "retention_policy",
    [
        hstrat.nominal_resolution_algo.Policy(),
        hstrat.depth_proportional_resolution_algo.Policy(
            depth_proportional_resolution=10
        ),
        pytest.param(
            hstrat.depth_proportional_resolution_algo.Policy(
                depth_proportional_resolution=100
            ),
            marks=pytest.mark.heavy_3a,
        ),
        pytest.param(
            hstrat.fixed_resolution_algo.Policy(fixed_resolution=10),
            marks=pytest.mark.heavy_3a,
        ),
        hstrat.recency_proportional_resolution_algo.Policy(
            recency_proportional_resolution=2
        ),
    ],
)
@pytest.mark.parametrize(
    "set_stem_length",
    [
        lambda node: 1,
        lambda node: 1 + random.randrange(10),
        pytest.param(
            lambda node: 1 + random.randrange(100),
            marks=pytest.mark.heavy_3b,
        ),
    ],
)
@pytest.mark.parametrize(
    "tree",
    [
        dp.Tree(),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandchild.newick", schema="newick"),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_aunt.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandtwins.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/justroot.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/triplets.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/twins.newick", schema="newick"),
        pytest.param(
            apc.alife_dataframe_to_dendropy_tree(
                pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
            ),
            marks=pytest.mark.heavy_3c,
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        ),
    ],
)
def test_descend_template_phylogeny_posthoc(
    always_store_rank_in_stratum,
    iter_extant_nodes,
    num_predeposits,
    retention_policy,
    set_stem_length,
    tree,
):
    # setup tree
    for node in tree:
        node.edge_length = set_stem_length(node)

    tree.seed_node.edge_length = num_predeposits

    for loc, node in enumerate(tree.leaf_node_iter()):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(loc))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    # setup seed column
    seed_column = hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=retention_policy,
        always_store_rank_in_stratum=always_store_rank_in_stratum,
    )
    seed_column.DepositStrata(num_stratum_depositions=num_predeposits)

    extant_population = hstrat.descend_template_phylogeny_posthoc(
        ascending_lineage_iterables=(
            extant_node.ancestor_iter(
                inclusive=True,
            )
            for extant_node in iter_extant_nodes(tree)
        ),
        descending_tree_iterable=tree.levelorder_node_iter(),
        get_parent=lambda node: node.parent_node,
        get_stem_length=lambda node: node.edge_length,
        seed_column=seed_column,
        progress_wrap=functools.partial(tqdm, disable=True),
    )

    num_extants = sum(1 for __ in iter_extant_nodes(tree))
    assert num_extants == len(extant_population)

    extant_depths = [
        int(extant_node.distance_from_root())
        for extant_node in iter_extant_nodes(tree)
    ]
    assert extant_depths == [
        column.GetNumStrataDeposited() - 1 for column in extant_population
    ]

    assert all(
        column.GetNumStrataRetained()
        == column._stratum_retention_policy.CalcNumStrataRetainedExact(
            column.GetNumStrataDeposited()
        )
        for column in extant_population
    )
    assert all(
        a == b
        for column in extant_population
        for a, b in zip(
            column.IterRetainedRanks(),
            column._stratum_retention_policy.IterRetainedRanks(
                column.GetNumStrataDeposited()
            ),
        )
    )

    sampled_product = it.permutations(
        random.sample(
            [*zip(extant_population, iter_extant_nodes(tree))],
            min(10, len(extant_population)),
        ),
        2,
    )
    spliced_product = it.permutations(
        it.islice(zip(extant_population, tree.leaf_node_iter()), 10),
        2,
    )

    for (c1, n1), (c2, n2) in it.chain(sampled_product, spliced_product):
        lb, ub = hstrat.calc_rank_of_mrca_bounds_between(
            c1, c2, prior="arbitrary"
        )
        if n1 == n2:
            mrca = n1
        elif n1.parent_node == n2:
            mrca = n2
        elif n2.parent_node == n1:
            mrca = n1
        else:
            # convert any internal nodes to mrca-equivalent leaf nodes
            for candidate in n1.child_nodes():
                if candidate not in n2.ancestor_iter():
                    n1 = candidate

            while n1.num_child_nodes():
                n1 = n1.child_nodes()[0]

            for candidate in n2.child_nodes():
                if candidate not in n1.ancestor_iter():
                    n2 = candidate

            while n2.num_child_nodes():
                n2 = n2.child_nodes()[0]

            mrca = tree.mrca(
                taxa=[n1.taxon, n2.taxon],
                is_bipartitions_updated=True,
            )
            # patch for dendropy bug where internal unifurcations are not accounted
            # for in mrca detection
            # see https://github.com/jeetsukumaran/DendroPy/pull/148
            while mrca.num_child_nodes() == 1:
                (mrca,) = mrca.child_nodes()

        if not lb <= mrca.distance_from_root() < ub:
            print(mrca)
            print(n1, n1.child_nodes())
            print(n2, n2.child_nodes())
        assert lb <= mrca.distance_from_root() < ub


==> hstrat/tests/test_hstrat/test_test_drive/test_evolve_fitness_trait_population.py <==
import os

import alifedata_phyloinformatics_convert as apc
import numpy as np
import pytest
from tqdm import tqdm

from hstrat import hstrat
from hstrat._auxiliary_lib import omit_last

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "num_islands",
    [
        1,
        4,
    ],
)
@pytest.mark.parametrize(
    "num_niches",
    [
        1,
        4,
    ],
)
@pytest.mark.parametrize(
    "num_generations",
    [
        10,
        200,
    ],
)
@pytest.mark.parametrize(
    "population_size",
    [
        128,
        256,
    ],
)
def test_evolve_fitness_trait_population(
    num_islands,
    num_niches,
    num_generations,
    population_size,
):
    alife_df = hstrat.evolve_fitness_trait_population(
        num_islands=num_islands,
        num_niches=num_niches,
        num_generations=num_generations,
        population_size=population_size,
        tournament_size=2,
        progress_wrap=tqdm,
    )

    assert "trait" in alife_df
    assert "loc" in alife_df
    assert "island" in alife_df
    assert "niche" in alife_df

    assert all(0 <= island <= num_islands for island in alife_df["island"])
    assert all(0 <= niche <= num_niches for niche in alife_df["niche"])
    assert num_islands * num_niches == len(
        set(
            (island, niche)
            for __, (island, niche) in alife_df[["island", "niche"]].iterrows()
        )
    )

    tree = apc.alife_dataframe_to_dendropy_tree(alife_df)

    assert len(tree) == population_size
    assert len(set(leaf_node.level() for leaf_node in tree.leaf_node_iter()))
    assert all(
        leaf_node.level() == num_generations + 1
        for leaf_node in tree.leaf_node_iter()
    )


@pytest.mark.parametrize(
    "num_islands",
    [
        1,
        4,
    ],
)
@pytest.mark.parametrize(
    "num_niches",
    [
        1,
        4,
    ],
)
@pytest.mark.parametrize(
    "p_island_migration",
    [
        0.0,
        0.1,
        1.0,
    ],
)
@pytest.mark.parametrize(
    "p_niche_invasion",
    [
        0.0,
        0.1,
        1.0,
    ],
)
@pytest.mark.parametrize(
    "mut_distn",
    [
        np.random.standard_normal,
        np.random.laplace,
        lambda size: np.zeros(shape=size),
    ],
)
def test_evolve_fitness_trait_population_swaps(
    num_islands,
    num_niches,
    p_island_migration,
    p_niche_invasion,
    mut_distn,
):
    alife_df = hstrat.evolve_fitness_trait_population(
        num_islands=num_islands,
        num_niches=num_niches,
        num_generations=200,
        population_size=128,
        p_island_migration=p_island_migration,
        p_niche_invasion=p_niche_invasion,
        mut_distn=mut_distn,
        progress_wrap=tqdm,
    )

    assert "trait" in alife_df
    assert "loc" in alife_df
    assert "island" in alife_df
    assert "niche" in alife_df

    tree = apc.alife_dataframe_to_dendropy_tree(
        alife_df,
        setattrs=("island", "niche"),
    )

    assert any(
        len(
            set(
                ancestor.island
                for ancestor in omit_last(leaf.ancestor_iter(inclusive=True))
            )
        )
        > 1
        for leaf in tree.leaf_node_iter()
    ) == (p_island_migration and num_islands > 1)
    assert any(
        len(
            set(
                ancestor.niche
                for ancestor in omit_last(leaf.ancestor_iter(inclusive=True))
            )
        )
        > 1
        for leaf in tree.leaf_node_iter()
    ) == (p_niche_invasion and num_niches > 1)


def test_evolve_fitness_trait_population_selection():
    drift_alife_df = hstrat.evolve_fitness_trait_population(
        num_generations=200,
        population_size=128,
        tournament_size=1,
        progress_wrap=tqdm,
    )
    drift_tree = apc.alife_dataframe_to_dendropy_tree(
        drift_alife_df,
        setattrs=("trait",),
    )
    drift_tree_mean_fitness = np.mean(
        [node.trait for node in drift_tree.leaf_node_iter()]
    )

    weak_alife_df = hstrat.evolve_fitness_trait_population(
        num_generations=200,
        population_size=128,
        tournament_size=2,
        progress_wrap=tqdm,
    )
    weak_tree = apc.alife_dataframe_to_dendropy_tree(
        weak_alife_df,
        setattrs=("trait",),
    )
    weak_tree_mean_fitness = np.mean(
        [node.trait for node in weak_tree.leaf_node_iter()]
    )

    weak_bigpop_alife_df = hstrat.evolve_fitness_trait_population(
        num_generations=200,
        population_size=1024,
        tournament_size=2,
        progress_wrap=tqdm,
    )
    weak_bigpop_tree = apc.alife_dataframe_to_dendropy_tree(
        weak_bigpop_alife_df,
        setattrs=("trait",),
    )
    weak_bigpop_tree_mean_fitness = np.mean(
        [node.trait for node in weak_bigpop_tree.leaf_node_iter()]
    )

    strong_alife_df = hstrat.evolve_fitness_trait_population(
        num_generations=200,
        population_size=128,
        tournament_size=7,
        progress_wrap=tqdm,
    )
    strong_tree = apc.alife_dataframe_to_dendropy_tree(
        strong_alife_df,
        setattrs=("trait",),
    )
    strong_tree_mean_fitness = np.mean(
        [node.trait for node in strong_tree.leaf_node_iter()]
    )

    assert (
        drift_tree_mean_fitness
        < weak_tree_mean_fitness
        < strong_tree_mean_fitness
    )

    assert weak_tree_mean_fitness < weak_bigpop_tree_mean_fitness

    assert sum(1 for __ in drift_tree) > sum(1 for __ in strong_tree)


@pytest.mark.parametrize(
    "num_generations",
    [
        100,
        200,
    ],
)
@pytest.mark.parametrize(
    "population_size",
    [
        128,
        256,
    ],
)
@pytest.mark.parametrize(
    "share_common_ancestor",
    [
        True,
        False,
    ],
)
def test_evolve_fitness_trait_population_iter_epochs(
    num_generations,
    population_size,
    share_common_ancestor,
):

    epoch_iter = hstrat.evolve_fitness_trait_population(
        iter_epochs=True,
        num_generations=num_generations,
        population_size=population_size,
        share_common_ancestor=share_common_ancestor,
        progress_wrap=tqdm,
    )

    dfs = [next(epoch_iter) for __ in range(3)]

    series_sets = [
        set(
            # id and ancestor_list (ancestor id) depend on position within
            # extant organisms, so aren't conserved
            df.drop(["id", "ancestor_list"], axis=1).apply(
                tuple,
                axis=1,
            )
        )
        for df in dfs
    ]

    assert len(series_sets[0] & series_sets[1]) > num_generations - 1
    assert len(series_sets[0] & series_sets[2]) > num_generations * 2 - 1

    for epoch, df in enumerate(dfs):
        assert all(
            leaf_node.level()
            == (epoch + 1) * num_generations + share_common_ancestor
            for tree in apc.alife_dataframe_to_dendropy_trees(df)
            for leaf_node in tree.leaf_node_iter()
        )


==> hstrat/tests/test_hstrat/test_test_drive/test_perfect_tracking.py <==
import itertools as it
import os

import alifedata_phyloinformatics_convert as apc
import dendropy as dp
import pandas as pd
import pytest

from hstrat import hstrat
from hstrat._auxiliary_lib import pairwise, zip_strict

assets_path = os.path.join(os.path.dirname(__file__), "assets")


@pytest.mark.parametrize(
    "tree",
    [
        dp.Tree(),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandchild_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandchild.newick", schema="newick"),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_aunt.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtriplets.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_aunt.newick", schema="newick"
        ),
        dp.Tree.get(
            path=f"{assets_path}/grandtwins_and_auntuncle.newick",
            schema="newick",
        ),
        dp.Tree.get(path=f"{assets_path}/grandtwins.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/justroot.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/triplets.newick", schema="newick"),
        dp.Tree.get(path=f"{assets_path}/twins.newick", schema="newick"),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_ecoeaselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_lexicaseselection.csv"),
        ),
        apc.alife_dataframe_to_dendropy_tree(
            pd.read_csv(f"{assets_path}/nk_tournamentselection.csv"),
        ),
    ],
)
def test_perfect_tracking(tree):

    # setup tree
    for loc, node in enumerate(tree):
        node.taxon = tree.taxon_namespace.new_taxon(label=str(loc))

    tree.update_bipartitions(
        suppress_unifurcations=False,
        collapse_unrooted_basal_bifurcation=False,
    )

    handle_population = [
        hstrat.PerfectBacktrackHandle(
            data={
                "taxon_label": tree.seed_node.taxon.label,
            },
        )
    ]
    for (
        (ancestor_level, ancestor_level_nodes),
        (descendant_level, descendant_level_nodes),
    ) in pairwise(
        (
            (level, [*group])
            for level, group in it.groupby(
                tree.levelorder_node_iter(),
                lambda node: node.level(),
            )
        )
    ):
        ancestor_handle_lookup = {
            id(ancestor_node): ancestor_handle
            for (ancestor_node, ancestor_handle) in zip_strict(
                ancestor_level_nodes, handle_population
            )
        }

        handle_population = [
            ancestor_handle_lookup[
                id(descendant_node.parent_node)
            ].CreateDescendant(
                data={"taxon_label": descendant_node.taxon.label},
            )
            for descendant_node in descendant_level_nodes
        ]

    alifedata_df = hstrat.compile_perfect_backtrack_phylogeny(
        handle_population,
    )
    assert len(alifedata_df) <= sum(1 for __ in tree)
    assert len(alifedata_df) == len(alifedata_df["id"].unique())

    tracked_tree = apc.alife_dataframe_to_dendropy_tree(
        alifedata_df,
    )

    max_level = max((node.level() for node in tree.leaf_node_iter()))
    extant_subtree = tree.extract_tree(
        node_filter_fn=lambda node: node.level() == max_level
    )
    assert len(tracked_tree) == len(extant_subtree)
    assert len(extant_subtree)

    tracked_tree.migrate_taxon_namespace(extant_subtree.taxon_namespace)
    assert tracked_tree.taxon_namespace is extant_subtree.taxon_namespace
    for node in tracked_tree:
        assert node.taxon in extant_subtree.taxon_namespace

    assert (
        dp.calculate.treecompare.symmetric_difference(
            extant_subtree,
            tracked_tree,
            is_bipartitions_updated=True,
        )
        == 0
    )


==> hstrat/tidy/impl/alphabetize_includes.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

TARGETS=$(find . -type f \( -name "*.hpp" -o -name "*.cpp" \) ! -path "./third-party/*" ! -path "./node_modules/*")

for filename in ${TARGETS}
do

  printf "."

  # adapted from https://stackoverflow.com/a/6970681
  include_linenos=$(awk '/^#include .*/ {print FNR}' "${filename}")

  # adapted from https://stackoverflow.com/a/26809816
  # and https://superuser.com/a/284192
  echo "${include_linenos}" | tr ' ' '\n' | awk 'NR==1{first=$1;last=$1;next} $1 == last+1 {last=$1;next} {print first,last;first=$1;last=first} END{print first,last}' | while read line ; do

    # adapted from https://unix.stackexchange.com/a/11064
    read start stop <<< "${line}"

    # adapted from https://stackoverflow.com/a/46018238
    # and https://stackoverflow.com/a/32723119
    # and https://unix.stackexchange.com/a/87748
    export LC_ALL=C
    echo "x" | ex -s -c "${start},${stop}!sort --stable --ignore-nonprinting --ignore-case --dictionary-order" "${filename}"
    # see also https://www.gnu.org/software/coreutils/manual/html_node/sort-invocation.html

  done
done

echo


==> hstrat/tidy/impl/ensure_end_of_file_newlines.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# greq -qI tests if file is binary
# adapted from https://stackoverflow.com/a/29689345
TARGETS=$(find . -type f ! -path "./third-party/*" ! -path "./.git/*" ! -path "*/assets/*" ! -path "*.tar.gz" ! -path "*.jpg" ! -path "*.png" ! -path "*Makefile" ! -path "*Maketemplate*" ! -path "./node_modules/*" -exec grep -qI . {} ';' -print)

for filename in ${TARGETS}
do
  sed -i -e '$a\' "${filename}"
done


==> hstrat/tidy/impl/generate_boilerplate.sh <==
#!/bin/bash
set -e

./tidy/impl/generate_boilerplate_headerguards.sh


==> hstrat/tidy/impl/generate_boilerplate_headerguards.sh <==
#!/bin/bash

for filename in $(cd include && find * -name '*.hpp' -type f); do

  GUARD=$( sed "s/[^[:alnum:]]/_/g" <<< "${filename}" | tr [a-z] [A-Z] )
  NDEF_LINE="#ifndef ${GUARD}_INCLUDE"
  DEF_LINE="#define ${GUARD}_INCLUDE"
  ENDIF_LINE="#endif // ${NDEF_LINE}"

  sed -i '1s/^.*$/'"#pragma once"'/' "include/${filename}"
  sed -i '2s/^.*$/'"${NDEF_LINE}"'/' "include/${filename}"
  sed -i '3s/^.*$/'"${DEF_LINE}"'/' "include/${filename}"
  sed -i '$ s,^.*$,'"${ENDIF_LINE}"',g' "include/${filename}"

done


==> hstrat/tidy/impl/generate_license_notices.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# license notice boilerplate for source files that aren't in include/

for filename in $(find . -name '*.cpp' -type f ! -path "./third-party/*") $(find . -name '*.hpp' -type f ! -path "./third-party/*" ! -path "./include/*"); do

  # grow file up to at least 8 lines
  FILE_NUM_LINES="$(cat "${filename}" | wc -l)"
  for __ in $(seq "${FILE_NUM_LINES}" 1 6); do
    echo >> "${filename}"
  done

  # stamp in expected boilerplate line-by-line
  # just like file docstrings, but don't require a brief
  # stamp in expected boilerplate line-by-line
  sed -i '1s|^.*$|/**|' "${filename}"
  sed -i '2s|^.*$| *  @note This file is part of Empirical, https://github.com/devosoft/Empirical|' "${filename}"
  sed -i '3s|^.*$| *  @copyright Copyright (C) Michigan State University, MIT Software license; see doc/LICENSE.md|' "${filename}"
  # only match if a @date isn't currently in place
  # if we see @date, "break" (b) sed script for that line
  # adapted from https://stackoverflow.com/a/5334825
  # and https://stackoverflow.com/a/12178023
  # and https://stackoverflow.com/a/9053163
  sed -i "/^ \*  @date /b; 4s/^.*\$/ *  @date $(date +'%Y')/" "${filename}"
  sed -i '5s/^.*$/ */' "${filename}"
  sed -i "6s/^.*\$/ *  @file $(basename "${filename}")/" "${filename}"
  # only match empty lines
  # add extra * to replace later with */ when constructing fresh
  sed -i '7s/^$/ */' "${filename}"

  # close boilerplate file docstring
  # must accomodate possible additional content in docstring
  # so, search backwards from first blank line to place close */
  FILE_NUM_LINES="$(cat "${filename}" | wc -l)"
  ONE_PAST_LAST_LINE_NO="$((${FILE_NUM_LINES}+1))"
  # adapted from https://stackoverflow.com/a/66474842
  FIRST_BLANK_LINE_NO="$(awk '! NF { print NR; exit }' "${filename}")"
  # two cases: file does or does not have a blank line
  FIRST_EMPTY_LINE_NO="$(grep -q '^$' "${filename}" && echo "${FIRST_BLANK_LINE_NO}" || echo "${ONE_PAST_LAST_LINE_NO}")"
  DOCSTRING_CLOSE_LINE_NO="$((${FIRST_EMPTY_LINE_NO}-1))"
  # stamp */ into line preceding first empty line
  sed -i "${DOCSTRING_CLOSE_LINE_NO}s|^.*\$| */|" "${filename}"


done


==> hstrat/tidy/impl/modernize_filename_suffixes.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# enforce availability of dependencies
. ./tidy/util/enforce_dependency.sh rename

find ! -path "./third-party/*" ! -path "./.git/*" -type f | rename 's/\.h$/.hpp/'
find ! -path "./third-party/*" ! -path "./.git/*" -type f | rename 's/\.c$/.cpp/'
find ! -path "./third-party/*" ! -path "./.git/*" -type f | rename 's/\.cc$/.cpp/'


==> hstrat/tidy/impl/partition_includes.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

TARGETS=$(find . -type f \( -name "*.hpp" -o -name "*.cpp" \) ! -path "./third-party/*" ! -path "./node_modules/*")

for filename in ${TARGETS}
do

  # insert a blank line between #include <'s and #include "'s
  # adapted from https://www.unix.com/shell-programming-and-scripting/186893-how-insert-line-between-two-consecutive-lines-match-special-pattern.html
  awk -v ADD='' -v ANGLEINCLUDE='^#include <.+>$' -v QUOTEINCLUDE='^#include ".+"$' '/^.+$/ L { print L; if(((L ~ ANGLEINCLUDE) && ($0 ~ QUOTEINCLUDE)) || ((L ~ QUOTEINCLUDE) && ($0 ~ ANGLEINCLUDE)) ) print ADD }; { L=$0 } END { print L }' "${filename}" | awk 'NR!=1 {print}' > "${filename}.bak"
  mv "${filename}.bak" "${filename}"

  # insert a blank line between #include "'s and #include "../'s
  # adapted from https://www.unix.com/shell-programming-and-scripting/186893-how-insert-line-between-two-consecutive-lines-match-special-pattern.html
  awk -v ADD='' -v PWDINCLUDE='^#include "[0-9a-zA-Z_].*"$' -v RELATIVEINCLUDE='^#include "../[0-9a-zA-Z_].*"$' '/^.+$/ L { print L; if(((L ~ PWDINCLUDE) && ($0 ~ RELATIVEINCLUDE)) || ((L ~ RELATIVEINCLUDE) && ($0 ~ PWDINCLUDE)) ) print ADD }; { L=$0 } END { print L }' "${filename}" | awk 'NR!=1 {print}' > "${filename}.bak"
  mv "${filename}.bak" "${filename}"

done

echo


==> hstrat/tidy/impl/replace_tabs.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# greq -qI tests if file is binary
# adapted from https://stackoverflow.com/a/29689345
TARGETS=$(find . -type f ! -path "./third-party/*" ! -path "./.git/*" ! -path "*/assets/*" ! -path "*Makefile" ! -path "*Maketemplate*" ! -path "./node_modules/*" -exec grep -qI . {} ';' -print)

for filename in ${TARGETS}
do
  sed -i 's/\t/  /g' "${filename}"
done


==> hstrat/tidy/impl/strip_filename_whitespace.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# enforce availability of dependencies
. ./tidy/util/enforce_dependency.sh rename

find ! -path "./third-party/*" ! -path "./node_modules/*" -type d | grep '\s' | rename 's/\s/_/g'    # do the directories first
find ! -path "./third-party/*" ! -path "./node_modules/*" -type f | grep '\s' | rename 's/\s/_/g'    # do the directories first


==> hstrat/tidy/impl/strip_trailing_whitespace.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# greq -qI tests if file is binary
# adapted from https://stackoverflow.com/a/29689345
TARGETS=$(find . -type f ! -path "./third-party/*" ! -path "./.git/*" ! -path "*/assets/*" ! -path "./node_modules/*" -exec grep -qI . {} ';' -print)

for filename in ${TARGETS}
do
# end of files
# adapted from https://unix.stackexchange.com/a/81687
sed -i -e :a -e '/^\n*$/{$d;N;};/\n$/ba' "${filename}"

# end of lines
sed -i 's/\s*$//g' "${filename}"
done


==> hstrat/tidy/test_2space_indentation.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

TARGETS=$(find . -type f \( -name "*.hpp" -o -name "*.cpp" \) ! -path "./third-party/*" ! -path "./node_modules/*")

for filename in ${TARGETS}; do

  if grep -qE '^   ' "${filename}" && ! grep -qE '^  \S' "${filename}"; then
    echo "greater than 2-space indentation found in ${filename}"
    echo "(found 3+-space indentation without any exactly 2-space indents)"
    exit 1 # failure
  fi

done

exit 0 # success


==> hstrat/tidy/test_alphabetize_includes.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# refuse to continue if uncommitted changes are present
. ./tidy/util/enforce_git_status.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/alphabetize_includes.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "unalphabetized includes detected, run ./tidy/impl/alphabetize_includes.sh locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/test_boilerplate.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# refuse to continue if uncommitted changes are present
. ./tidy/util/enforce_git_status.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/generate_boilerplate.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "bad boilerplate (file docstrings and/or headerguards) detected, run ./tidy/impl/generate_boilerplate.sh locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/test_end_of_file_newlines.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# refuse to continue if uncommitted changes are present
. ./tidy/util/enforce_git_status.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/ensure_end_of_file_newlines.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "missing end of file newlines detected, run ./tidy/impl/ensure_end_of_file_newlines.sh locally to find & fix"
  echo "why? see https://stackoverflow.com/a/729795"
  exit 1 # failure
fi


==> hstrat/tidy/test_filename_whitespace.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# refuse to continue if uncommitted changes are present
. ./tidy/util/enforce_git_status.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/strip_filename_whitespace.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "whitespace in filenames detected, run ./tidy/impl/strip_filename_whitespace.sh locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/test_make_clean.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# enforce availability of dependencies
. ./tidy/util/enforce_dependency.sh sphinx-build

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

make clean

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "compilation artifacts detected, run make clean locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/test_merge_conflict_markers.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# adapted from https://www.linsoftware.com/how-to-check-for-git-merge-conflicts-in-travis-tidy/

found_merge_markers=$(grep -EHlr --exclude=test_merge_conflict_markers.sh --exclude=getting-started.md --exclude-dir=third-party '<<<<<<< HEAD|>>>>>>>' . || :)

if [ -z "$found_merge_markers" ]
then
  exit 0 # success
else
  echo "git merge conflict markers found"
  echo "${found_merge_markers}"
  exit 1 # failure
fi


==> hstrat/tidy/test_modern_suffixes.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# refuse to continue if uncommitted changes are present
. ./tidy/util/enforce_git_status.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/modernize_filename_suffixes.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "old-style suffixes in filenames detected, run ./tidy/impl/modernize_filename_suffixes.sh locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/test_partition_includes.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# refuse to continue if uncommitted changes are present
. ./tidy/util/enforce_git_status.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/partition_includes.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "unpartitioned includes detected, run ./tidy/impl/partition_includes.sh locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/test_tabs.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

# refuse to continue if uncommitted changes are present
. ./tidy/util/enforce_git_status.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/replace_tabs.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "tab characters detected, run ./tidy/impl/replace_tabs.sh locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/test_tidy.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
# (ensuring GNU utils at startup reduces redundant verbosity)
. ./tidy/util/enforce_gnu_utils.sh

echo "Running tidyness enforcement tests..."
echo "See https://empirical.readthedocs.io/en/latest/dev/guide-to-testing.html#tidyness-enforcement for info on tidyness enforcement."
echo "(Including how to automatically generate tidyness fixes if tidyness enforcement detects tidyness issues.)"

./tidy/test_alphabetize_includes.sh && echo "✔ include alphabetization ok" || exit 1
./tidy/test_partition_includes.sh && echo "✔ include partitioning ok" || exit 1
./tidy/test_boilerplate.sh && echo "✔ boilerplate ok" || exit 1
./tidy/test_merge_conflict_markers.sh && echo "✔ conflict markers ok" || exit 1
./tidy/test_end_of_file_newlines.sh && echo "✔ EOF newlines ok" || exit 1
./tidy/test_tabs.sh && echo "✔ no tabs, indentation ok" || exit 1
./tidy/test_2space_indentation.sh && echo "✔ 2-space indents, indentation ok" || exit 1
./tidy/test_trailing_whitespace.sh && echo "✔ trailing whitespace ok" || exit 1
./tidy/test_filename_whitespace.sh && echo "✔ filename whitespace ok" || exit 1
./tidy/test_modern_suffixes.sh && echo "✔ modern suffixes ok" || exit 1
./tidy/test_make_clean.sh && echo "✔ no compilation artifacts" || exit 1


==> hstrat/tidy/test_trailing_whitespace.sh <==
#!/bin/bash
set -e

# enforce use of GNU version of coreutils
. ./tidy/util/enforce_gnu_utils.sh

SOURCE_HASH=$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )

./tidy/impl/strip_trailing_whitespace.sh

if [ "${SOURCE_HASH}" == "$( find -path ./third-party -prune -false -o -type f | sort | xargs cat | sha1sum )" ];
then
  exit 0 # success
else
  echo "trailing whitespace detected, run ./tidy/impl/strip_trailing_whitespace.sh locally to find & fix"
  exit 1 # failure
fi


==> hstrat/tidy/util/enforce_dependency.sh <==
#!/bin/bash
set -e

# enforce run as source, not as script
# adapted from https://superuser.com/a/731431
if [[ "$(basename -- "$0")" == "enforce_dependency.sh" ]]; then
  echo "$0 may not be run, it must be sourced" >&2
  exit 1
fi

# is the dependency unavailable?
# adapted from https://stackoverflow.com/a/677212/
if ! command -v "${1}" &> /dev/null;
then
  echo "======================================================================="
  echo "${1} unavailable, refusing to continue"
  echo
  echo "use your local package manager to install it"
  echo "i.e., brew on macOS, apt or yum on Linux, etc."
fi


==> hstrat/tidy/util/enforce_git_status.sh <==
#!/bin/bash
set -e

# enforce run as source, not as script
# adapted from https://superuser.com/a/731431
if [[ "$(basename -- "$0")" == "enforce_git_status.sh" ]]; then
  echo "$0 may not be run, it must be sourced" >&2
  exit 1
fi

# refuse to continue if uncommitted changes are present
# adapted from https://stackoverflow.com/a/40535565
if ! [[ -z $(git status -s) ]];
then
  ./tidy/util/print_uncommitted_changes_warning.sh
  exit 1
fi

# refuse to continue if gitignored files are present
# adapted from https://stackoverflow.com/a/467053
if ! [[ -z $(git check-ignore $(\
  find -path ./third-party -prune -false -o -type f)) ]];
then
  ./tidy/util/print_gitignored_files_warning.sh
  exit 1
fi


==> hstrat/tidy/util/enforce_gnu_utils.sh <==
#!/bin/bash
set -e

# enforce run as source, not as script
# adapted from https://superuser.com/a/731431
if [[ "$(basename -- "$0")" == "enforce_gnu_utils.sh" ]]; then
  echo "$0 may not be run, it must be sourced" >&2
  exit 1
fi

for util in "awk" "cat" "find" "grep" "sed" "seq" "sha1sum" "sort" "xargs"; do
  . ./tidy/util/enforce_gnu_version.sh "${util}"
done


==> hstrat/tidy/util/enforce_gnu_version.sh <==
#!/bin/bash
set -e

# enforce run as source, not as script
# adapted from https://superuser.com/a/731431
if [[ "$(basename -- "$0")" == "enforce_gnu_version.sh" ]]; then
  echo "$0 may not be run, it must be sourced" >&2
  exit 1
fi

############################################################
# enforcement
############################################################
if ./tidy/util/is_gnu_version.sh "${1}";
then
  : # nop
elif ./tidy/util/is_gnu_version.sh "g${1}";
then
  echo "using g${1} as ${1}"
  # alias gX as X
  # adapted from https://stackoverflow.com/a/7145401
  eval "function ${1} { \"g${1}\" \"\$@\"; }"
  # export alias to subshells
  # adapted from https://unix.stackexchange.com/a/22867
  export -f "${1}"
else
  echo "GNU enforcement for ${1} failed"
  ./tidy/util/print_nongnu_warning.sh
  exit 1
fi


==> hstrat/tidy/util/is_gnu_version.sh <==
#!/bin/bash
set -e

# enforce run as script, not as source
# adapted from https://superuser.com/a/731431
if ! [[ "$(basename -- "$0")" == "is_gnu_version.sh" ]]; then
  echo "$0 may not be sourced, it must be run" >&2
  exit 1
fi


# adapted from https://stackoverflow.com/a/677212/
if ! command -v "${1}" &> /dev/null;
then
  echo "${1} unavailable"
  exit 1
elif ! "${1}" --version &>/dev/null;
then
  echo "${1} version info unavailable"
  exit 1
# adapted from https://stackoverflow.com/a/57102498/
elif ! [[ "$("${1}" --version)" =~ "Free Software Foundation" ]];
then
  echo "non-GNU ${1} detected"
  exit 1
else
  exit 0
fi


==> hstrat/tidy/util/print_gitignored_files_warning.sh <==
#!/bin/bash
set -e

# adapted from https://stackoverflow.com/a/835561
# and https://stackoverflow.com/a/4327720
# and https://git-scm.com/book/en/v2/Git-Tools-Stashing-and-Cleaning
echo "========================================================================="
echo "gitignored files detected,"
echo "refusing to perform potentially destructive tidy operation!"
echo
echo "1. stash your changes (including ignored files)"
echo "   -> hint: git stash --all"
echo "   -> hint (to recover your stashed changes later): git stash pop"
echo
echo "or"
echo
echo "2. copy your gitignored files elsewhere and remove them here"
echo "   -> hint: cp -r . ../Empirical_bak"
echo "   -> hint: git clean -fxd"
echo
echo "or"
echo
echo "3. list gitignored files and then, if ok, just delete them"
echo "   -> hint: git check-ignore $(find -path ./third-party -prune -false -o -type f)"
echo "   -> hint: rm -f $(git check-ignore $(find -path ./third-party -prune -false -o -type f))"


==> hstrat/tidy/util/print_nongnu_warning.sh <==
#!/bin/bash
set -e

# adapted from https://apple.stackexchange.com/a/88812
echo "========================================================================="
echo "GNU coreutils unavailable, refusing to continue"
echo
echo "on macOS, use homebrew <https://brew.sh/>"
echo "to easily install GNU coreutils to their g* aliases"
echo "(ex. find -> gfind, etc.)"
echo
echo "brew install coreutils"
echo "brew install findutils"
echo "brew install gnu-sed"
echo "brew install gawk"
echo "brew install grep"
echo
echo "if you use MacPorts, run"
echo
echo "sudo port install coreutils"
echo "sudo port install findutils"
echo "sudo port install gsed"
echo "sudo port install gawk"
echo "sudo port install grep"
echo
echo "other BSD users will also need to find a way"
echo "to install GNU coreutils to their g* aliases"


==> hstrat/tidy/util/print_uncommitted_changes_warning.sh <==
#!/bin/bash
set -e

# adapted from https://stackoverflow.com/a/835561
# and https://stackoverflow.com/a/4327720
echo "========================================================================="
echo "uncommitted changes detected,"
echo "refusing to perform potentially destructive tidy operation!"
echo
echo "1. commit your changes (including untracked files)"
echo "   -> hint: make clean; git add .; git commit"
echo
echo "or"
echo
echo "2. stash your changes (including untracked files)"
echo "   -> hint: git stash --all"
echo "   -> hint (to recover your stashed changes later): git stash pop"
echo
echo "or"
echo
echo "3. copy your changes elsewhere and remove them here"
echo "   -> hint: cp -r . ../Empirical_bak"
echo "   -> hint: git clean -fxd"


==> script/arxiv.sh <==
#!/bin/bash

set -e
shopt -s globstar

for binderpath in binder*; do
    echo "binderpath ${binderpath}"
    find "${binderpath}" -type f ! \( -name "*.pdf" -o -name "*.tex" -o -name "*.bib" -o -name "*.csv" \) -exec rm -f {} +
done

find hstrat -type f -name '*.png' -exec rm -f {} +
find . -type f -name '*.jpg' -exec rm -f {} +
find . -type f -name '__init__.py' -exec rm -f {} +
find . -type d -name dishtiny -exec rm -rf {} +
find . -type d -name conduit -exec rm -rf {} +
find . -type d -name docs -exec rm -rf {} +
find . -type d -empty -delete
find . -type l -delete
find -type f -name ".*" -delete; rm -f *~

rm -f img/**/*.csv


rm -f arxiv.tar.gz
git checkout bibl.bib
git checkout draft.tex
make cleaner
make
make clean
mv bibl.bib main.bib
cp bu1.bbl main.bbl
cp bu1.blg main.blg
rm -f draft.tex
rm -rf **/paper.bib
tar -czvf arxiv.tar.gz *


==> script/bibtex-tidy.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

cd "${script_dir}"
cd ..

bibtex-tidy --omit=abstract,keywords --curly --numeric --space=2 --align=0 --sort=key --duplicates=key,doi --merge=combine --strip-enclosing-braces --drop-all-caps --no-escape --sort-fields=title,shorttitle,author,year,month,day,journal,booktitle,location,on,publisher,address,series,volume,number,pages,doi,isbn,issn,url,urldate,copyright,category,note,metadata --trailing-commas --remove-empty-fields --no-backup bibl.bib


==> script/rasterize-images.sh <==
#!/usr/bin/env sh

set -e

# adapted from https://stackoverflow.com/a/73740277
gs -o /tmp/onlytxt.pdf -sDEVICE=pdfwrite -dFILTERVECTOR -dFILTERIMAGE "${1}"
gs -o /tmp/graphics.pdf -sDEVICE=pdfimage24 -dFILTERTEXT -r600 \
  -dDownScaleFactor=1 "${1}"
pdftk /tmp/graphics.pdf multistamp /tmp/onlytxt.pdf output "${2}"
rm /tmp/onlytxt.pdf /tmp/graphics.pdf


==> tidy.sh <==
#!/bin/bash

shopt -s globstar

./script/bibtex-tidy.sh

for file in **/*.tex; do
  echo "${file}"
  sed -i '/\\caption{[^%]/s/\\caption{/&%\n/' "${file}"
  sed -i -E 's/([^[:blank:]])[[:blank:]]+/\1 /g' "${file}"
  sed -i -E 's/([^%[:space:]])[[:space:]]*\\label\{/\1\n\\label{/g' "${file}"
  latexindent -w -s -l="$(realpath latexindent.yaml)" -m "${file}"
done

